Soft and Jet functions for SCET at four loops in QCD

Soft-Collinear Effective Theory is a framework for systematically organizing and resumming the logarithmic contributions that occur in high-energy reactions. It provides a factorized description of cross sections in terms of hard, jet, soft, and beam functions. As the latter are universal, they can be obtained from the well-known perturbative results in quantum chromodynamics (QCD) for deep-inelastic scattering, Drell-Yan and Higgs boson productions. Using the recent results ~\cite{Kniehl:2025ttz} on four-loop eikonal $(f^I)$ and collinear anomalous dimensions $(B^I)$ for quarks and gluons, $I=q,g$, as well as perturbative results from previous orders, we present four-loop predictions for the quark and gluon soft and jet functions. They constitute an important component of the $N$-jettiness subtraction method at $\rm{N^4LO}$ accuracy in QCD, which eventually may enable the calculation of fully-differential cross sections at higher orders.

==> anc/Coeff_inc.list <==
*                                                                        
*************************************************************************
*                                                                        
* Paper: Soft and Jet functions for SCET at four loops in QCD            
* Authors: Saurav Goyal, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran 
* Date: December, 2025                                                   
*                                                                        
*************************************************************************
*                                                                        
* This file contains the results of                                      
* inclusive Cross Sections (Coefficient functions) for different processes
* in threshold limit i.e. SV + NSV limit upto 4th order in pQCD.         
*                                                                        
* Processes:                                                             
* 1) Inclusive DIS with Higgs-mediated : [C_{DIS}^g],                      
* 2) Inclusive DIS with photon-mediated ({\cal F}_2): [C_{DIS}^q],       
* 3) Inclusive Higgs-production through gluon-Fusion: [C_{ggF}^g],         
* 4) Inclusive DY-production: [C_{DY}^q],                                  
* 5) Inclusive Higgs-production through bottom-quark annihilation: [C_{bBH}^b],
* 6) Semi-Inclusive Annihilation of e+e- (SIA)                           
*     with photon-mediated ({\cal F}_T): [C_{SIA}^q].                    
*                                                                        
*                                                                        
* Notations:                                                             
* as is the strong coupling constant at muR scale,                       
* muR is the renormalization scale, muF is the factorization scale.      
*                                                                        
* lqr = Log(Q^2/muR^2), lfr = Log(muF^2/muR^2),                          
* L0,...,L7 are Logarithm i.e. L'i' = Log(1-z)^i,                   
* D0,...,D7 are Plus-Distributions i.e. D'i' = (Log(1-z)^i/(1-z))_+,
* [d_(1-z)] is the Dirac Delta function,                                 
* zeta2 = Zeta(2),...,zeta7 = Zeta(7) are Riemann zeta-values.        
*                                                                        
* One unknown [B4(d4RA/nc)] (=-998.02 ± 0.02),                           
* See: arXiv:2310.05744, arXiv:2505.09381                                
*                                                                        
* Color factors (see Appendix in the paper):                             
* Ca = Nc and Cf =(Nc^2 - 1)/(2*Nc) in SU(Nc) gauge theory, Nc=3 for QCD,
* nf = number of flavors,                                                
* nfv = charge weighted sum of quark flavors,                            
* [dabc^2/n] = (Nc^2 - 1)*(Nc^2 - 4)/(16*Nc^2),                          
* [d4AA/na]  =  Nc^2*(Nc^2 + 36)/24,                                     
* [d4RA/na]  =  Nc*(Nc^2 + 6)/48,                                        
* [d4RR/na]  = (Nc^4 - 6*Nc^2 + 18)/(96*Nc^2),                           
* [d4RA/nr]  = (Nc^2 - 1)*(Nc^2 + 6)/48,                                 
* [d4RR/nr]  = (Nc^2 - 1)*(Nc^4 - 6*Nc^2 + 18)/(96*Nc^3);                
*                                                                        
*************************************************************************
                                                                         
                                                                         
*************************************************************************
S as,lqr,lfr;                  
S [d_(1-z)],                   
  D0,...,D7,                
  L0,...,L7;                
S zeta2,...,zeta7;          
S [B4(d4RA/nc)];               
S Ca,nf,Cf,                    
 [d4AA/na],[d4RA/na],[d4RR/na],
 [dabc^2/n],nfv,               
 [d4RA/nr],[d4RR/nr];          
*************************************************************************

** Coefficient function for inclusive DIS with Higgs-mediated:
** (= [C_J^g])
local [C_{DIS}^g] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 4*Ca )

       + L0 * ( 2/3*nf + 1/3*Ca + 4*Ca*lfr - 4*Ca*lqr )

       + D1 * ( 4*Ca )

       + D0 * ( 2/3*nf - 11/3*Ca - 4*Ca*lfr + 4*Ca*lqr )

       + [d_(1-z)] * (  - 10/9*nf + 2/3*nf*lfr + 2/3*nf*lqr + 67/9*Ca - 11/3*
         Ca*lfr - 11/3*Ca*lqr - 4*Ca*zeta2 )) 

    + as^2*( + L3 * (  - 8*Ca^2 )

       + L2 * (  - 8/3*Ca*nf + 128/3*Ca^2 + 24*Ca^2*lfr - 24*Ca^2*lqr )

       + L1 * ( 8/9*nf^2 + 82/9*Ca*nf - 8/3*Ca*nf*lfr - 16/3*Ca*nf*lqr - 272/3
         *Ca^2 - 100/3*Ca^2*lfr - 16*Ca^2*lfr^2 + 232/3*Ca^2*lqr + 32*Ca^2*lqr
         *lfr - 16*Ca^2*lqr^2 + 40*Ca^2*zeta2 )

       + L0 * (  - 16/27*nf^2 + 4/9*nf^2*lfr + 8/9*nf^2*lqr + 268/27*Ca*nf - 
         124/9*Ca*nf*lfr + 4*Ca*nf*lfr^2 + 64/9*Ca*nf*lqr - 4*Ca*nf*lqr^2 + 16/
         3*Ca*nf*zeta2 + 172/9*Ca^2 + 73*Ca^2*lfr - 14*Ca^2*lfr^2 - 230/3*Ca^2
         *lqr - 16*Ca^2*lqr*lfr + 30*Ca^2*lqr^2 - 32*Ca^2*zeta3 - 196/3*Ca^2*
         zeta2 - 40*Ca^2*zeta2*lfr + 40*Ca^2*zeta2*lqr + 10*Cf*nf )

       + D3 * ( 8*Ca^2 )

       + D2 * ( 16/3*Ca*nf - 88/3*Ca^2 - 24*Ca^2*lfr + 24*Ca^2*lqr )

       + D1 * ( 8/9*nf^2 - 56/3*Ca*nf - 8/3*Ca*nf*lfr + 32/3*Ca*nf*lqr + 778/9
         *Ca^2 + 44/3*Ca^2*lfr + 16*Ca^2*lfr^2 - 176/3*Ca^2*lqr - 32*Ca^2*lqr*
         lfr + 16*Ca^2*lqr^2 - 40*Ca^2*zeta2 )

       + D0 * (  - 40/27*nf^2 + 4/9*nf^2*lfr + 8/9*nf^2*lqr + 224/9*Ca*nf + 4*
         Ca*nf*lfr - 4*Ca*nf*lfr^2 - 56/3*Ca*nf*lqr + 4*Ca*nf*lqr^2 - 32/3*Ca*
         nf*zeta2 - 2570/27*Ca^2 - 415/9*Ca^2*lfr + 22*Ca^2*lfr^2 + 778/9*Ca^2
         *lqr - 22*Ca^2*lqr^2 + 32*Ca^2*zeta3 + 176/3*Ca^2*zeta2 + 40*Ca^2*
         zeta2*lfr - 40*Ca^2*zeta2*lqr + 2*Cf*nf )

       + [d_(1-z)] * ( 100/81*nf^2 - 20/27*nf^2*lfr + 4/9*nf^2*lfr^2 - 40/27*
         nf^2*lqr + 4/9*nf^2*lqr*lfr + 4/9*nf^2*lqr^2 - 8/9*nf^2*zeta2 - 4112/
         81*Ca*nf + 316/27*Ca*nf*lfr - 44/9*Ca*nf*lfr^2 + 776/27*Ca*nf*lqr - 
         44/9*Ca*nf*lqr*lfr - 44/9*Ca*nf*lqr^2 - 28/3*Ca*nf*zeta3 + 56/3*Ca*nf
         *zeta2 - 8*Ca*nf*zeta2*lqr + 30425/162*Ca^2 - 1025/27*Ca^2*lfr + 121/
         9*Ca^2*lfr^2 - 2410/27*Ca^2*lqr + 121/9*Ca^2*lqr*lfr + 121/9*Ca^2*
         lqr^2 - 242/3*Ca^2*zeta3 - 28*Ca^2*zeta3*lfr + 28*Ca^2*zeta3*lqr - 
         778/9*Ca^2*zeta2 - 8*Ca^2*zeta2*lfr^2 + 44*Ca^2*zeta2*lqr + 16*Ca^2*
         zeta2*lqr*lfr - 8*Ca^2*zeta2*lqr^2 + 101/5*Ca^2*zeta2^2 - 63/2*Cf*nf
          + 2*Cf*nf*lfr + 6*Cf*nf*lqr + 24*Cf*nf*zeta3 )) 

    + as^3*( + L5 * (  - 8*Ca^3 )

       + L4 * (  - 76/9*Ca^2*nf + 850/9*Ca^3 + 40*Ca^3*lfr - 40*Ca^3*lqr )

       + L3 * (  - 32/27*Ca*nf^2 + 260/3*Ca^2*nf + 112/9*Ca^2*nf*lfr - 304/9*
         Ca^2*nf*lqr - 12928/27*Ca^3 - 2200/9*Ca^3*lfr - 64*Ca^3*lfr^2 + 3256/
         9*Ca^3*lqr + 128*Ca^3*lqr*lfr - 64*Ca^3*lqr^2 + 128*Ca^3*zeta2 )

       + L2 * ( 8/9*nf^3 + 248/27*Ca*nf^2 - 32/9*Ca*nf^2*lfr - 32/9*Ca*nf^2*
         lqr - 8212/27*Ca^2*nf - 848/9*Ca^2*nf*lfr + 56/3*Ca^2*nf*lfr^2 + 2224/
         9*Ca^2*nf*lqr + 80/3*Ca^2*nf*lqr*lfr - 136/3*Ca^2*nf*lqr^2 + 266/3*
         Ca^2*nf*zeta2 + 39089/27*Ca^3 + 6604/9*Ca^3*lfr + 220/3*Ca^3*lfr^2 + 
         32*Ca^3*lfr^3 - 12236/9*Ca^3*lqr - 1496/3*Ca^3*lqr*lfr - 96*Ca^3*lqr*
         lfr^2 + 1276/3*Ca^3*lqr^2 + 96*Ca^3*lqr^2*lfr - 32*Ca^3*lqr^3 - 256*
         Ca^3*zeta3 - 2780/3*Ca^3*zeta2 - 384*Ca^3*zeta2*lfr + 384*Ca^3*zeta2*
         lqr + 8*Cf*Ca*nf )

       + L1 * (  - 32/27*nf^3 + 16/27*nf^3*lfr + 16/9*nf^3*lqr + 88/9*Ca*nf^2
          - 116/27*Ca*nf^2*lfr - 16/9*Ca*nf^2*lfr^2 + 140/9*Ca*nf^2*lqr - 32/9
         *Ca*nf^2*lqr*lfr - 16/3*Ca*nf^2*lqr^2 + 80/9*Ca*nf^2*zeta2 + 35116/81
         *Ca^2*nf + 1070/9*Ca^2*nf*lfr + 320/9*Ca^2*nf*lfr^2 - 64/3*Ca^2*nf*
         lfr^3 - 15146/27*Ca^2*nf*lqr - 1088/9*Ca^2*nf*lqr*lfr + 64/3*Ca^2*nf*
         lqr*lfr^2 + 608/3*Ca^2*nf*lqr^2 + 64/3*Ca^2*nf*lqr^2*lfr - 64/3*Ca^2*
         nf*lqr^3 - 448*Ca^2*nf*zeta2 - 176/3*Ca^2*nf*zeta2*lfr + 496/3*Ca^2*
         nf*zeta2*lqr - 185962/81*Ca^3 - 27632/27*Ca^3*lfr - 1852/9*Ca^3*lfr^2
          + 256/3*Ca^3*lfr^3 + 69656/27*Ca^3*lqr + 8104/9*Ca^3*lqr*lfr - 64/3*
         Ca^3*lqr*lfr^2 - 3052/3*Ca^3*lqr^2 - 640/3*Ca^3*lqr^2*lfr + 448/3*
         Ca^3*lqr^3 + 3952/3*Ca^3*zeta3 + 496*Ca^3*zeta3*lfr - 496*Ca^3*zeta3*
         lqr + 21328/9*Ca^3*zeta2 + 3320/3*Ca^3*zeta2*lfr + 288*Ca^3*zeta2*
         lfr^2 - 5080/3*Ca^3*zeta2*lqr - 576*Ca^3*zeta2*lqr*lfr + 288*Ca^3*
         zeta2*lqr^2 - 1316/5*Ca^3*zeta2^2 + 80/3*Cf*nf^2 - 16/3*Cf*nf^2*zeta2
          + 52*Cf*Ca*nf - 40*Cf*Ca*nf*lfr - 128*Cf*Ca*nf*zeta3 + 80/3*Cf*Ca*nf
         *zeta2 )

       + L0 * (  - 40/81*nf^3 - 32/81*nf^3*lfr + 8/27*nf^3*lfr^2 - 32/27*nf^3*
         lqr + 16/27*nf^3*lqr*lfr + 8/9*nf^3*lqr^2 - 16/9*nf^3*zeta2 - 111005/
         1458*Ca*nf^2 + 776/27*Ca*nf^2*lfr - 436/27*Ca*nf^2*lfr^2 + 88/27*Ca*
         nf^2*lfr^3 + 1420/81*Ca*nf^2*lqr - 296/27*Ca*nf^2*lqr*lfr + 8/9*Ca*
         nf^2*lqr*lfr^2 + 76/9*Ca*nf^2*lqr^2 - 8/9*Ca*nf^2*lqr^2*lfr - 88/27*
         Ca*nf^2*lqr^3 - 664/27*Ca*nf^2*zeta3 - 412/27*Ca*nf^2*zeta2 + 32/9*Ca
         *nf^2*zeta2*lfr + 32/3*Ca*nf^2*zeta2*lqr + 754711/1458*Ca^2*nf - 4216/
         9*Ca^2*nf*lfr + 4154/27*Ca^2*nf*lfr^2 - 680/27*Ca^2*nf*lfr^3 + 27670/
         81*Ca^2*nf*lqr + 4204/27*Ca^2*nf*lqr*lfr - 184/9*Ca^2*nf*lqr*lfr^2 - 
         2390/9*Ca^2*nf*lqr^2 - 8/9*Ca^2*nf*lqr^2*lfr + 1256/27*Ca^2*nf*lqr^3
          + 2048/9*Ca^2*nf*zeta3 - 248/3*Ca^2*nf*zeta3*lfr - 8/3*Ca^2*nf*zeta3
         *lqr + 38942/81*Ca^2*nf*zeta2 + 1520/9*Ca^2*nf*zeta2*lfr - 112/3*Ca^2
         *nf*zeta2*lfr^2 - 1264/3*Ca^2*nf*zeta2*lqr - 32*Ca^2*nf*zeta2*lqr*lfr
          + 208/3*Ca^2*nf*zeta2*lqr^2 - 1142/15*Ca^2*nf*zeta2^2 - 152356/729*
         Ca^3 + 125972/81*Ca^3*lfr - 345*Ca^3*lfr^2 + 1078/27*Ca^3*lfr^3 - 
         150206/81*Ca^3*lqr - 1822/3*Ca^3*lqr*lfr + 770/9*Ca^3*lqr*lfr^2 + 
         8813/9*Ca^3*lqr^2 + 286/9*Ca^3*lqr^2*lfr - 4246/27*Ca^3*lqr^3 - 80*
         Ca^3*zeta5 - 37058/27*Ca^3*zeta3 - 2284/3*Ca^3*zeta3*lfr - 176*Ca^3*
         zeta3*lfr^2 + 3692/3*Ca^3*zeta3*lqr + 352*Ca^3*zeta3*lqr*lfr - 176*
         Ca^3*zeta3*lqr^2 - 178364/81*Ca^3*zeta2 - 10876/9*Ca^3*zeta2*lfr - 56/
         3*Ca^3*zeta2*lfr^2 - 32*Ca^3*zeta2*lfr^3 + 6500/3*Ca^3*zeta2*lqr + 
         624*Ca^3*zeta2*lqr*lfr + 96*Ca^3*zeta2*lqr*lfr^2 - 1816/3*Ca^3*zeta2*
         lqr^2 - 96*Ca^3*zeta2*lqr^2*lfr + 32*Ca^3*zeta2*lqr^3 + 1280/3*Ca^3*
         zeta2*zeta3 + 3051/5*Ca^3*zeta2^2 + 1316/5*Ca^3*zeta2^2*lfr - 1316/5*
         Ca^3*zeta2^2*lqr - 746/9*Cf*nf^2 + 8*Cf*nf^2*lfr + 76/3*Cf*nf^2*lqr
          + 128/3*Cf*nf^2*zeta3 + 7442/27*Cf*Ca*nf - 620/3*Cf*Ca*nf*lfr + 12*
         Cf*Ca*nf*lfr^2 + 190/3*Cf*Ca*nf*lqr + 16*Cf*Ca*nf*lqr*lfr - 28*Cf*Ca*
         nf*lqr^2 - 632/9*Cf*Ca*nf*zeta3 + 128*Cf*Ca*nf*zeta3*lfr - 128*Cf*Ca*
         nf*zeta3*lqr - 56/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 - 9*Cf^2*
         nf )

       + D5 * ( 8*Ca^3 )

       + D4 * ( 100/9*Ca^2*nf - 550/9*Ca^3 - 40*Ca^3*lfr + 40*Ca^3*lqr )

       + D3 * ( 16/3*Ca*nf^2 - 256/3*Ca^2*nf - 208/9*Ca^2*nf*lfr + 400/9*Ca^2*
         nf*lqr + 340*Ca^3 + 1144/9*Ca^3*lfr + 64*Ca^3*lfr^2 - 2200/9*Ca^3*lqr
          - 128*Ca^3*lqr*lfr + 64*Ca^3*lqr^2 - 128*Ca^3*zeta2 )

       + D2 * ( 8/9*nf^3 - 292/9*Ca*nf^2 - 16/9*Ca*nf^2*lfr + 16*Ca*nf^2*lqr
          + 3106/9*Ca^2*nf + 896/9*Ca^2*nf*lfr - 8*Ca^2*nf*lfr^2 - 256*Ca^2*nf
         *lqr - 48*Ca^2*nf*lqr*lfr + 56*Ca^2*nf*lqr^2 - 344/3*Ca^2*nf*zeta2 - 
         9623/9*Ca^3 - 5308/9*Ca^3*lfr + 44*Ca^3*lfr^2 - 32*Ca^3*lfr^3 + 1020*
         Ca^3*lqr + 264*Ca^3*lqr*lfr + 96*Ca^3*lqr*lfr^2 - 308*Ca^3*lqr^2 - 96
         *Ca^3*lqr^2*lfr + 32*Ca^3*lqr^3 + 256*Ca^3*zeta3 + 1892/3*Ca^3*zeta2
          + 384*Ca^3*zeta2*lfr - 384*Ca^3*zeta2*lqr + 16*Cf*Ca*nf )

       + D1 * (  - 80/27*nf^3 + 16/27*nf^3*lfr + 16/9*nf^3*lqr + 6652/81*Ca*
         nf^2 + 56/27*Ca*nf^2*lfr - 32/9*Ca*nf^2*lfr^2 - 584/9*Ca*nf^2*lqr + 
         128/9*Ca*nf^2*lqr^2 - 272/9*Ca*nf^2*zeta2 - 67730/81*Ca^2*nf - 404/3*
         Ca^2*nf*lfr - 128/9*Ca^2*nf*lfr^2 + 64/3*Ca^2*nf*lfr^3 + 19052/27*
         Ca^2*nf*lqr + 320/3*Ca^2*nf*lqr*lfr - 64/3*Ca^2*nf*lqr*lfr^2 - 1888/9
         *Ca^2*nf*lqr^2 - 64/3*Ca^2*nf*lqr^2*lfr + 64/3*Ca^2*nf*lqr^3 + 128/3*
         Ca^2*nf*zeta3 + 4192/9*Ca^2*nf*zeta2 + 112*Ca^2*nf*zeta2*lfr - 656/3*
         Ca^2*nf*zeta2*lqr + 192268/81*Ca^3 + 5582/9*Ca^3*lfr + 2248/9*Ca^3*
         lfr^2 - 352/3*Ca^3*lfr^3 - 57098/27*Ca^3*lqr - 2144/3*Ca^3*lqr*lfr + 
         352/3*Ca^3*lqr*lfr^2 + 7088/9*Ca^3*lqr^2 + 352/3*Ca^3*lqr^2*lfr - 352/
         3*Ca^3*lqr^3 - 2816/3*Ca^3*zeta3 - 496*Ca^3*zeta3*lfr + 496*Ca^3*
         zeta3*lqr - 16268/9*Ca^3*zeta2 - 616*Ca^3*zeta2*lfr - 288*Ca^3*zeta2*
         lfr^2 + 3608/3*Ca^3*zeta2*lqr + 576*Ca^3*zeta2*lqr*lfr - 288*Ca^3*
         zeta2*lqr^2 + 1316/5*Ca^3*zeta2^2 + 20/3*Cf*nf^2 - 598/3*Cf*Ca*nf - 8
         *Cf*Ca*nf*lfr + 48*Cf*Ca*nf*lqr + 128*Cf*Ca*nf*zeta3 )

       + D0 * ( 200/81*nf^3 - 80/81*nf^3*lfr + 8/27*nf^3*lfr^2 - 80/27*nf^3*
         lqr + 16/27*nf^3*lqr*lfr + 8/9*nf^3*lqr^2 - 16/9*nf^3*zeta2 - 138493/
         1458*Ca*nf^2 + 392/27*Ca*nf^2*lfr + 148/27*Ca*nf^2*lfr^2 - 88/27*Ca*
         nf^2*lfr^3 + 6860/81*Ca*nf^2*lqr - 184/27*Ca*nf^2*lqr*lfr - 8/9*Ca*
         nf^2*lqr*lfr^2 - 28*Ca*nf^2*lqr^2 + 8/9*Ca*nf^2*lqr^2*lfr + 88/27*Ca*
         nf^2*lqr^3 - 152/27*Ca*nf^2*zeta3 + 584/9*Ca*nf^2*zeta2 - 256/9*Ca*
         nf^2*zeta2*lqr + 1234307/1458*Ca^2*nf + 3472/27*Ca^2*nf*lfr - 3158/27
         *Ca^2*nf*lfr^2 + 968/27*Ca^2*nf*lfr^3 - 68554/81*Ca^2*nf*lqr - 388/27
         *Ca^2*nf*lqr*lfr + 88/9*Ca^2*nf*lqr*lfr^2 + 878/3*Ca^2*nf*lqr^2 - 88/
         9*Ca^2*nf*lqr^2*lfr - 968/27*Ca^2*nf*lqr^3 - 1816/9*Ca^2*nf*zeta3 + 
         136/3*Ca^2*nf*zeta3*lfr + 40*Ca^2*nf*zeta3*lqr - 55388/81*Ca^2*nf*
         zeta2 - 400/3*Ca^2*nf*zeta2*lfr + 80/3*Ca^2*nf*zeta2*lfr^2 + 4016/9*
         Ca^2*nf*zeta2*lqr + 160/3*Ca^2*nf*zeta2*lqr*lfr - 80*Ca^2*nf*zeta2*
         lqr^2 + 1538/15*Ca^2*nf*zeta2^2 - 1616486/729*Ca^3 - 60598/81*Ca^3*
         lfr + 10751/27*Ca^3*lfr^2 - 2662/27*Ca^3*lfr^3 + 190508/81*Ca^3*lqr
          + 2878/27*Ca^3*lqr*lfr - 242/9*Ca^3*lqr*lfr^2 - 7205/9*Ca^3*lqr^2 + 
         242/9*Ca^3*lqr^2*lfr + 2662/27*Ca^3*lqr^3 + 80*Ca^3*zeta5 + 40454/27*
         Ca^3*zeta3 + 1364/3*Ca^3*zeta3*lfr + 176*Ca^3*zeta3*lfr^2 - 924*Ca^3*
         zeta3*lqr - 352*Ca^3*zeta3*lqr*lfr + 176*Ca^3*zeta3*lqr^2 + 169910/81
         *Ca^3*zeta2 + 2680/3*Ca^3*zeta2*lfr - 440/3*Ca^3*zeta2*lfr^2 + 32*
         Ca^3*zeta2*lfr^3 - 15784/9*Ca^3*zeta2*lqr - 880/3*Ca^3*zeta2*lqr*lfr
          - 96*Ca^3*zeta2*lqr*lfr^2 + 440*Ca^3*zeta2*lqr^2 + 96*Ca^3*zeta2*
         lqr^2*lfr - 32*Ca^3*zeta2*lqr^3 - 1280/3*Ca^3*zeta2*zeta3 - 7931/15*
         Ca^3*zeta2^2 - 1316/5*Ca^3*zeta2^2*lfr + 1316/5*Ca^3*zeta2^2*lqr - 
         350/9*Cf*nf^2 + 8/3*Cf*nf^2*lfr + 28/3*Cf*nf^2*lqr + 80/3*Cf*nf^2*
         zeta3 + 7810/27*Cf*Ca*nf + 148*Cf*Ca*nf*lfr - 12*Cf*Ca*nf*lfr^2 - 214
         *Cf*Ca*nf*lqr - 16*Cf*Ca*nf*lqr*lfr + 28*Cf*Ca*nf*lqr^2 - 1624/9*Cf*
         Ca*nf*zeta3 - 128*Cf*Ca*nf*zeta3*lfr + 128*Cf*Ca*nf*zeta3*lqr - 32*Cf
         *Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 - Cf^2*nf )

       + [d_(1-z)] * (  - 1000/729*nf^3 + 200/243*nf^3*lfr - 40/81*nf^3*lfr^2
          + 8/27*nf^3*lfr^3 + 200/81*nf^3*lqr - 80/81*nf^3*lqr*lfr + 8/27*nf^3
         *lqr*lfr^2 - 40/27*nf^3*lqr^2 + 8/27*nf^3*lqr^2*lfr + 8/27*nf^3*lqr^3
          + 80/27*nf^3*zeta2 - 16/27*nf^3*zeta2*lfr - 16/9*nf^3*zeta2*lqr + 
         174769/972*Ca*nf^2 - 773/18*Ca*nf^2*lfr + 362/27*Ca*nf^2*lfr^2 - 44/9
         *Ca*nf^2*lfr^3 - 827/6*Ca*nf^2*lqr + 712/27*Ca*nf^2*lqr*lfr - 44/9*Ca
         *nf^2*lqr*lfr^2 + 374/9*Ca*nf^2*lqr^2 - 44/9*Ca*nf^2*lqr^2*lfr - 44/9
         *Ca*nf^2*lqr^3 + 404/9*Ca*nf^2*zeta3 - 88/9*Ca*nf^2*zeta3*lfr - 136/9
         *Ca*nf^2*zeta3*lqr - 6740/81*Ca*nf^2*zeta2 + 184/27*Ca*nf^2*zeta2*lfr
          + 8/9*Ca*nf^2*zeta2*lfr^2 + 56*Ca*nf^2*zeta2*lqr - 16/9*Ca*nf^2*
         zeta2*lqr*lfr - 88/9*Ca*nf^2*zeta2*lqr^2 + 608/45*Ca*nf^2*zeta2^2 - 
         1988899/972*Ca^2*nf + 57671/162*Ca^2*nf*lfr - 95*Ca^2*nf*lfr^2 + 242/
         9*Ca^2*nf*lfr^3 + 66617/54*Ca^2*nf*lqr - 1636/9*Ca^2*nf*lqr*lfr + 242/
         9*Ca^2*nf*lqr*lfr^2 - 865/3*Ca^2*nf*lqr^2 + 242/9*Ca^2*nf*lqr^2*lfr
          + 242/9*Ca^2*nf*lqr^3 + 1064/9*Ca^2*nf*zeta5 + 6794/27*Ca^2*nf*zeta3
          + 1016/9*Ca^2*nf*zeta3*lfr - 64/3*Ca^2*nf*zeta3*lfr^2 - 1720/9*Ca^2*
         nf*zeta3*lqr - 32*Ca^2*nf*zeta3*lqr*lfr + 160/3*Ca^2*nf*zeta3*lqr^2
          + 70774/81*Ca^2*nf*zeta2 + 44/27*Ca^2*nf*zeta2*lfr + 152/9*Ca^2*nf*
         zeta2*lfr^2 - 32/3*Ca^2*nf*zeta2*lfr^3 - 15460/27*Ca^2*nf*zeta2*lqr
          - 304/9*Ca^2*nf*zeta2*lqr*lfr + 32/3*Ca^2*nf*zeta2*lqr*lfr^2 + 1208/
         9*Ca^2*nf*zeta2*lqr^2 + 32/3*Ca^2*nf*zeta2*lqr^2*lfr - 32/3*Ca^2*nf*
         zeta2*lqr^3 - 24*Ca^2*nf*zeta2*zeta3 - 28526/135*Ca^2*nf*zeta2^2 - 
         242/15*Ca^2*nf*zeta2^2*lfr + 70*Ca^2*nf*zeta2^2*lqr + 14160613/2916*
         Ca^3 - 196232/243*Ca^3*lfr + 16126/81*Ca^3*lfr^2 - 1331/27*Ca^3*lfr^3
          - 217589/81*Ca^3*lqr + 29678/81*Ca^3*lqr*lfr - 1331/27*Ca^3*lqr*
         lfr^2 + 15532/27*Ca^3*lqr^2 - 1331/27*Ca^3*lqr^2*lfr - 1331/27*Ca^3*
         lqr^3 + 4048/9*Ca^3*zeta5 - 112*Ca^3*zeta5*lfr + 112*Ca^3*zeta5*lqr
          - 90632/27*Ca^3*zeta3 - 3934/9*Ca^3*zeta3*lfr + 352/3*Ca^3*zeta3*
         lfr^2 - 64/3*Ca^3*zeta3*lfr^3 + 14582/9*Ca^3*zeta3*lqr + 176*Ca^3*
         zeta3*lqr*lfr + 64*Ca^3*zeta3*lqr*lfr^2 - 880/3*Ca^3*zeta3*lqr^2 - 64
         *Ca^3*zeta3*lqr^2*lfr + 64/3*Ca^3*zeta3*lqr^3 + 464/3*Ca^3*zeta3^2 - 
         196718/81*Ca^3*zeta2 - 3590/27*Ca^3*zeta2*lfr - 1366/9*Ca^3*zeta2*
         lfr^2 + 176/3*Ca^3*zeta2*lfr^3 + 43942/27*Ca^3*zeta2*lqr + 2732/9*
         Ca^3*zeta2*lqr*lfr - 176/3*Ca^3*zeta2*lqr*lfr^2 - 4270/9*Ca^3*zeta2*
         lqr^2 - 176/3*Ca^3*zeta2*lqr^2*lfr + 176/3*Ca^3*zeta2*lqr^3 + 836*
         Ca^3*zeta2*zeta3 + 384*Ca^3*zeta2*zeta3*lfr - 384*Ca^3*zeta2*zeta3*
         lqr + 22501/27*Ca^3*zeta2^2 + 1331/15*Ca^3*zeta2^2*lfr + 288/5*Ca^3*
         zeta2^2*lfr^2 - 385*Ca^3*zeta2^2*lqr - 576/5*Ca^3*zeta2^2*lqr*lfr + 
         288/5*Ca^3*zeta2^2*lqr^2 - 15644/105*Ca^3*zeta2^3 + 28945/162*Cf*nf^2
          - 220/9*Cf*nf^2*lfr + 10/3*Cf*nf^2*lfr^2 - 78*Cf*nf^2*lqr + 16/3*Cf*
         nf^2*lqr*lfr + 26/3*Cf*nf^2*lqr^2 - 1144/9*Cf*nf^2*zeta3 + 16*Cf*nf^2
         *zeta3*lfr + 48*Cf*nf^2*zeta3*lqr - 100/9*Cf*nf^2*zeta2 - 32/45*Cf*
         nf^2*zeta2^2 - 411137/324*Cf*Ca*nf + 1294/9*Cf*Ca*nf*lfr - 55/3*Cf*Ca
         *nf*lfr^2 + 461*Cf*Ca*nf*lqr - 88/3*Cf*Ca*nf*lqr*lfr - 143/3*Cf*Ca*nf
         *lqr^2 + 200*Cf*Ca*nf*zeta5 + 6664/9*Cf*Ca*nf*zeta3 - 88*Cf*Ca*nf*
         zeta3*lfr - 264*Cf*Ca*nf*zeta3*lqr + 2128/9*Cf*Ca*nf*zeta2 - 40*Cf*Ca
         *nf*zeta2*lqr - 128*Cf*Ca*nf*zeta2*zeta3 + 176/45*Cf*Ca*nf*zeta2^2 + 
         751/9*Cf^2*nf - Cf^2*nf*lfr - 5*Cf^2*nf*lqr - 400*Cf^2*nf*zeta5 + 740/
         3*Cf^2*nf*zeta3 )) 

    + as^4*( + L7 * (  - 16/3*Ca^4 )

       + L6 * (  - 32/3*Ca^3*nf + 104*Ca^4 + 112/3*Ca^4*lfr - 112/3*Ca^4*lqr )

       + L5 * (  - 176/27*Ca^2*nf^2 + 5132/27*Ca^3*nf + 112/3*Ca^3*nf*lfr - 64
         *Ca^3*nf*lqr - 8072/9*Ca^4 - 1384/3*Ca^4*lfr - 96*Ca^4*lfr^2 + 608*
         Ca^4*lqr + 192*Ca^4*lqr*lfr - 96*Ca^4*lqr^2 + 176*Ca^4*zeta2 )

       + L4 * (  - 16/81*Ca*nf^3 + 7916/81*Ca^2*nf^2 + 40/9*Ca^2*nf^2*lfr - 
         880/27*Ca^2*nf^2*lqr - 112072/81*Ca^3*nf - 12296/27*Ca^3*nf*lfr - 88/
         9*Ca^3*nf*lfr^2 + 24976/27*Ca^3*nf*lqr + 1376/9*Ca^3*nf*lqr*lfr - 
         1288/9*Ca^3*nf*lqr^2 + 2348/9*Ca^3*nf*zeta2 + 135293/27*Ca^4 + 70406/
         27*Ca^4*lfr + 4948/9*Ca^4*lfr^2 + 320/3*Ca^4*lfr^3 - 39052/9*Ca^4*lqr
          - 16496/9*Ca^4*lqr*lfr - 320*Ca^4*lqr*lfr^2 + 11548/9*Ca^4*lqr^2 + 
         320*Ca^4*lqr^2*lfr - 320/3*Ca^4*lqr^3 - 1600/3*Ca^4*zeta3 - 22328/9*
         Ca^4*zeta2 - 880*Ca^4*zeta2*lfr + 880*Ca^4*zeta2*lqr - 28/3*Cf*Ca^2*
         nf )

       + D7 * ( 16/3*Ca^4 )

       + D6 * ( 112/9*Ca^3*nf - 616/9*Ca^4 - 112/3*Ca^4*lfr + 112/3*Ca^4*lqr )

       + D5 * ( 304/27*Ca^2*nf^2 - 4304/27*Ca^3*nf - 48*Ca^3*nf*lfr + 224/3*
         Ca^3*nf*lqr + 15628/27*Ca^4 + 264*Ca^4*lfr + 96*Ca^4*lfr^2 - 1232/3*
         Ca^4*lqr - 192*Ca^4*lqr*lfr + 96*Ca^4*lqr^2 - 176*Ca^4*zeta2 )

       + D4 * ( 128/27*Ca*nf^3 - 10336/81*Ca^2*nf^2 - 520/27*Ca^2*nf^2*lfr + 
         1520/27*Ca^2*nf^2*lqr + 90968/81*Ca^3*nf + 10520/27*Ca^3*nf*lfr + 280/
         9*Ca^3*nf*lfr^2 - 21520/27*Ca^3*nf*lqr - 1760/9*Ca^3*nf*lqr*lfr + 
         1480/9*Ca^3*nf*lqr^2 - 2720/9*Ca^3*nf*zeta2 - 250288/81*Ca^4 - 47890/
         27*Ca^4*lfr - 1540/9*Ca^4*lfr^2 - 320/3*Ca^4*lfr^3 + 78140/27*Ca^4*
         lqr + 9680/9*Ca^4*lqr*lfr + 320*Ca^4*lqr*lfr^2 - 8140/9*Ca^4*lqr^2 - 
         320*Ca^4*lqr^2*lfr + 320/3*Ca^4*lqr^3 + 1600/3*Ca^4*zeta3 + 14960/9*
         Ca^4*zeta2 + 880*Ca^4*zeta2*lfr - 880*Ca^4*zeta2*lqr + 100/3*Cf*Ca^2*
         nf )

       + D3 * ( 64/81*nf^4 - 3328/81*Ca*nf^3 - 32/27*Ca*nf^3*lfr + 512/27*Ca*
         nf^3*lqr + 171832/243*Ca^2*nf^2 + 10384/81*Ca^2*nf^2*lfr - 32/3*Ca^2*
         nf^2*lfr^2 - 41344/81*Ca^2*nf^2*lqr - 1504/27*Ca^2*nf^2*lqr*lfr + 
         2752/27*Ca^2*nf^2*lqr^2 - 192*Ca^2*nf^2*zeta2 - 1235948/243*Ca^3*nf
          - 134888/81*Ca^3*nf*lfr - 1504/9*Ca^3*nf*lfr^2 + 512/9*Ca^3*nf*lfr^3
          + 366368/81*Ca^3*nf*lqr + 31904/27*Ca^3*nf*lqr*lfr + 128/3*Ca^3*nf*
         lqr*lfr^2 - 37952/27*Ca^3*nf*lqr^2 - 256*Ca^3*nf*lqr^2*lfr + 1408/9*
         Ca^3*nf*lqr^3 + 4000/9*Ca^3*nf*zeta3 + 24128/9*Ca^3*nf*zeta2 + 6848/9
         *Ca^3*nf*zeta2*lfr - 10688/9*Ca^3*nf*zeta2*lqr + 2966284/243*Ca^4 + 
         448348/81*Ca^4*lfr + 14248/9*Ca^4*lfr^2 - 2816/9*Ca^4*lfr^3 + 128/3*
         Ca^4*lfr^4 - 997312/81*Ca^4*lqr - 148408/27*Ca^4*lqr*lfr - 704/3*Ca^4
         *lqr*lfr^2 - 512/3*Ca^4*lqr*lfr^3 + 134704/27*Ca^4*lqr^2 + 1408*Ca^4*
         lqr^2*lfr + 256*Ca^4*lqr^2*lfr^2 - 7744/9*Ca^4*lqr^3 - 512/3*Ca^4*
         lqr^3*lfr + 128/3*Ca^4*lqr^4 - 37840/9*Ca^4*zeta3 - 6304/3*Ca^4*zeta3
         *lfr + 6304/3*Ca^4*zeta3*lqr - 86576/9*Ca^4*zeta2 - 37664/9*Ca^4*
         zeta2*lfr - 1472*Ca^4*zeta2*lfr^2 + 58784/9*Ca^4*zeta2*lqr + 2944*
         Ca^4*zeta2*lqr*lfr - 1472*Ca^4*zeta2*lqr^2 + 5384/5*Ca^4*zeta2^2 + 
         344/9*Cf*Ca*nf^2 - 5480/9*Cf*Ca^2*nf - 208/3*Cf*Ca^2*nf*lfr + 496/3*
         Cf*Ca^2*nf*lqr + 320*Cf*Ca^2*nf*zeta3 )

       + D2 * (  - 320/81*nf^4 + 16/27*nf^4*lfr + 64/27*nf^4*lqr + 12416/81*Ca
         *nf^3 - 32/27*Ca*nf^3*lfr - 80/27*Ca*nf^3*lfr^2 - 3328/27*Ca*nf^3*lqr
          + 80/3*Ca*nf^3*lqr^2 - 1408/27*Ca*nf^3*zeta2 - 574540/243*Ca^2*nf^2
          - 7832/27*Ca^2*nf^2*lfr + 200/3*Ca^2*nf^2*lfr^2 + 16/9*Ca^2*nf^2*
         lfr^3 + 57832/27*Ca^2*nf^2*lqr + 2080/9*Ca^2*nf^2*lqr*lfr - 32*Ca^2*
         nf^2*lqr*lfr^2 - 6200/9*Ca^2*nf^2*lqr^2 - 48*Ca^2*nf^2*lqr^2*lfr + 
         704/9*Ca^2*nf^2*lqr^3 + 896/9*Ca^2*nf^2*zeta3 + 36992/27*Ca^2*nf^2*
         zeta2 + 1616/9*Ca^2*nf^2*zeta2*lfr - 5056/9*Ca^2*nf^2*zeta2*lqr + 
         3609488/243*Ca^3*nf + 40496/9*Ca^3*nf*lfr - 3836/9*Ca^3*nf*lfr^2 + 
         368/3*Ca^3*nf*lfr^3 - 160/3*Ca^3*nf*lfr^4 - 15340*Ca^3*nf*lqr - 10256/
         3*Ca^3*nf*lqr*lfr - 224/3*Ca^3*nf*lqr*lfr^2 + 320/3*Ca^3*nf*lqr*lfr^3
          + 5996*Ca^3*nf*lqr^2 + 2864/3*Ca^3*nf*lqr^2*lfr - 3008/3*Ca^3*nf*
         lqr^3 - 320/3*Ca^3*nf*lqr^3*lfr + 160/3*Ca^3*nf*lqr^4 - 33328/9*Ca^3*
         nf*zeta3 - 1376/3*Ca^3*nf*zeta3*lfr + 1312*Ca^3*nf*zeta3*lqr - 320240/
         27*Ca^3*nf*zeta2 - 33136/9*Ca^3*nf*zeta2*lfr - 656/3*Ca^3*nf*zeta2*
         lfr^2 + 70976/9*Ca^3*nf*zeta2*lqr + 5152/3*Ca^3*nf*zeta2*lqr*lfr - 
         4496/3*Ca^3*nf*zeta2*lqr^2 + 18784/15*Ca^3*nf*zeta2^2 - 7795390/243*
         Ca^4 - 133649/9*Ca^4*lfr + 15278/27*Ca^4*lfr^2 - 8092/9*Ca^4*lfr^3 + 
         880/3*Ca^4*lfr^4 + 984068/27*Ca^4*lqr + 101816/9*Ca^4*lqr*lfr + 5672/
         3*Ca^4*lqr*lfr^2 - 1760/3*Ca^4*lqr*lfr^3 - 142402/9*Ca^4*lqr^2 - 
         12932/3*Ca^4*lqr^2*lfr + 29872/9*Ca^4*lqr^3 + 1760/3*Ca^4*lqr^3*lfr
          - 880/3*Ca^4*lqr^4 + 2016*Ca^4*zeta5 + 173360/9*Ca^4*zeta3 + 23408/3
         *Ca^4*zeta3*lfr + 2592*Ca^4*zeta3*lfr^2 - 12496*Ca^4*zeta3*lqr - 5184
         *Ca^4*zeta3*lqr*lfr + 2592*Ca^4*zeta3*lqr^2 + 872656/27*Ca^4*zeta2 + 
         151796/9*Ca^4*zeta2*lfr + 3608/3*Ca^4*zeta2*lfr^2 + 896*Ca^4*zeta2*
         lfr^3 - 255856/9*Ca^4*zeta2*lqr - 28336/3*Ca^4*zeta2*lqr*lfr - 2688*
         Ca^4*zeta2*lqr*lfr^2 + 24728/3*Ca^4*zeta2*lqr^2 + 2688*Ca^4*zeta2*
         lqr^2*lfr - 896*Ca^4*zeta2*lqr^3 - 5120*Ca^4*zeta2*zeta3 - 100144/15*
         Ca^4*zeta2^2 - 16152/5*Ca^4*zeta2^2*lfr + 16152/5*Ca^4*zeta2^2*lqr + 
         104/9*Cf*nf^3 - 4544/9*Cf*Ca*nf^2 - 56/3*Cf*Ca*nf^2*lfr + 136*Cf*Ca*
         nf^2*lqr + 256*Cf*Ca*nf^2*zeta3 + 26288/9*Cf*Ca^2*nf + 3896/3*Cf*Ca^2
         *nf*lfr - 24*Cf*Ca^2*nf*lfr^2 - 1944*Cf*Ca^2*nf*lqr - 240*Cf*Ca^2*nf*
         lqr*lfr + 264*Cf*Ca^2*nf*lqr^2 - 4832/3*Cf*Ca^2*nf*zeta3 - 960*Cf*
         Ca^2*nf*zeta3*lfr + 960*Cf*Ca^2*nf*zeta3*lqr - 344*Cf*Ca^2*nf*zeta2
          - 192/5*Cf*Ca^2*nf*zeta2^2 - 8*Cf^2*Ca*nf )

       + D1 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 384*zeta3^2*
         [d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*[d4AA/na] - 1280/3*
         nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 256*nf*zeta2*
         [d4RA/na] + 1600/243*nf^4 - 160/81*nf^4*lfr + 32/81*nf^4*lfr^2 - 640/
         81*nf^4*lqr + 32/27*nf^4*lqr*lfr + 64/27*nf^4*lqr^2 - 128/27*nf^4*
         zeta2 - 656630/2187*Ca*nf^3 + 968/27*Ca*nf^3*lfr + 64/9*Ca*nf^3*lfr^2
          - 256/81*Ca*nf^3*lfr^3 + 75328/243*Ca*nf^3*lqr - 1472/81*Ca*nf^3*lqr
         *lfr - 64/27*Ca*nf^3*lqr*lfr^2 - 9344/81*Ca*nf^3*lqr^2 + 64/27*Ca*
         nf^3*lqr^2*lfr + 1216/81*Ca*nf^3*lqr^3 + 64/81*Ca*nf^3*zeta3 + 19328/
         81*Ca*nf^3*zeta2 + 32/27*Ca*nf^3*zeta2*lfr - 2752/27*Ca*nf^3*zeta2*
         lqr + 1181833/243*Ca^2*nf^2 + 132706/729*Ca^2*nf^2*lfr - 15608/81*
         Ca^2*nf^2*lfr^2 - 832/27*Ca^2*nf^2*lfr^3 + 560/27*Ca^2*nf^2*lfr^4 - 
         3608272/729*Ca^2*nf^2*lqr - 12544/81*Ca^2*nf^2*lqr*lfr + 992/9*Ca^2*
         nf^2*lqr*lfr^2 - 320/27*Ca^2*nf^2*lqr*lfr^3 + 52784/27*Ca^2*nf^2*
         lqr^2 + 608/9*Ca^2*nf^2*lqr^2*lfr - 160/9*Ca^2*nf^2*lqr^2*lfr^2 - 
         9248/27*Ca^2*nf^2*lqr^3 - 320/27*Ca^2*nf^2*lqr^3*lfr + 560/27*Ca^2*
         nf^2*lqr^4 - 40288/81*Ca^2*nf^2*zeta3 - 416/27*Ca^2*nf^2*zeta3*lfr + 
         4256/27*Ca^2*nf^2*zeta3*lqr - 972848/243*Ca^2*nf^2*zeta2 - 14768/27*
         Ca^2*nf^2*zeta2*lfr + 224/3*Ca^2*nf^2*zeta2*lfr^2 + 71648/27*Ca^2*
         nf^2*zeta2*lqr + 224*Ca^2*nf^2*zeta2*lqr*lfr - 4288/9*Ca^2*nf^2*zeta2
         *lqr^2 + 19736/45*Ca^2*nf^2*zeta2^2 - 23031829/729*Ca^3*nf - 3219248/
         729*Ca^3*nf*lfr + 15380/81*Ca^3*nf*lfr^2 + 2464/3*Ca^3*nf*lfr^3 - 
         6160/27*Ca^3*nf*lfr^4 + 22883312/729*Ca^3*nf*lqr + 375128/81*Ca^3*nf*
         lqr*lfr - 3152/3*Ca^3*nf*lqr*lfr^2 + 3520/27*Ca^3*nf*lqr*lfr^3 - 
         119320/9*Ca^3*nf*lqr^2 - 12944/9*Ca^3*nf*lqr^2*lfr + 1760/9*Ca^3*nf*
         lqr^2*lfr^2 + 24688/9*Ca^3*nf*lqr^3 + 3520/27*Ca^3*nf*lqr^3*lfr - 
         6160/27*Ca^3*nf*lqr^4 + 17200/9*Ca^3*nf*zeta5 + 905840/81*Ca^3*nf*
         zeta3 + 30560/9*Ca^3*nf*zeta3*lfr - 384*Ca^3*nf*zeta3*lfr^2 - 21920/3
         *Ca^3*nf*zeta3*lqr - 2656/3*Ca^3*nf*zeta3*lqr*lfr + 3808/3*Ca^3*nf*
         zeta3*lqr^2 + 6844024/243*Ca^3*nf*zeta2 + 619240/81*Ca^3*nf*zeta2*lfr
          + 1376/3*Ca^3*nf*zeta2*lfr^2 - 320*Ca^3*nf*zeta2*lfr^3 - 1863760/81*
         Ca^3*nf*zeta2*lqr - 5024*Ca^3*nf*zeta2*lqr*lfr + 58688/9*Ca^3*nf*
         zeta2*lqr^2 + 960*Ca^3*nf*zeta2*lqr^2*lfr - 640*Ca^3*nf*zeta2*lqr^3
          - 19520/9*Ca^3*nf*zeta2*zeta3 - 160072/27*Ca^3*nf*zeta2^2 - 21496/15
         *Ca^3*nf*zeta2^2*lfr + 11552/5*Ca^3*nf*zeta2^2*lqr + 142480865/2187*
         Ca^4 + 10805410/729*Ca^4*lfr + 183166/81*Ca^4*lfr^2 - 233552/81*Ca^4*
         lfr^3 + 16940/27*Ca^4*lfr^4 - 47894800/729*Ca^4*lqr - 1368146/81*Ca^4
         *lqr*lfr + 80536/27*Ca^4*lqr*lfr^2 - 9680/27*Ca^4*lqr*lfr^3 + 2415836/
         81*Ca^4*lqr^2 + 125720/27*Ca^4*lqr^2*lfr - 4840/9*Ca^4*lqr^2*lfr^2 - 
         544936/81*Ca^4*lqr^3 - 9680/27*Ca^4*lqr^3*lfr + 16940/27*Ca^4*lqr^4
          - 47080/9*Ca^4*zeta5 - 4160*Ca^4*zeta5*lfr + 4160*Ca^4*zeta5*lqr - 
         4111304/81*Ca^4*zeta3 - 582568/27*Ca^4*zeta3*lfr - 1408*Ca^4*zeta3*
         lfr^2 - 3136/3*Ca^4*zeta3*lfr^3 + 1047208/27*Ca^4*zeta3*lqr + 35728/3
         *Ca^4*zeta3*lqr*lfr + 3136*Ca^4*zeta3*lqr*lfr^2 - 31504/3*Ca^4*zeta3*
         lqr^2 - 3136*Ca^4*zeta3*lqr^2*lfr + 3136/3*Ca^4*zeta3*lqr^3 + 9488/3*
         Ca^4*zeta3^2 - 16102148/243*Ca^4*zeta2 - 2100220/81*Ca^4*zeta2*lfr - 
         18952/3*Ca^4*zeta2*lfr^2 + 1760*Ca^4*zeta2*lfr^3 - 128*Ca^4*zeta2*
         lfr^4 + 5004760/81*Ca^4*zeta2*lqr + 23928*Ca^4*zeta2*lqr*lfr + 512*
         Ca^4*zeta2*lqr*lfr^3 - 206896/9*Ca^4*zeta2*lqr^2 - 5280*Ca^4*zeta2*
         lqr^2*lfr - 768*Ca^4*zeta2*lqr^2*lfr^2 + 3520*Ca^4*zeta2*lqr^3 + 512*
         Ca^4*zeta2*lqr^3*lfr - 128*Ca^4*zeta2*lqr^4 + 186560/9*Ca^4*zeta2*
         zeta3 + 29920/3*Ca^4*zeta2*zeta3*lfr - 29920/3*Ca^4*zeta2*zeta3*lqr
          + 2799962/135*Ca^4*zeta2^2 + 114004/15*Ca^4*zeta2^2*lfr + 12368/5*
         Ca^4*zeta2^2*lfr^2 - 62128/5*Ca^4*zeta2^2*lqr - 24736/5*Ca^4*zeta2^2*
         lqr*lfr + 12368/5*Ca^4*zeta2^2*lqr^2 - 73432/35*Ca^4*zeta2^3 - 2548/
         27*Cf*nf^3 + 56/9*Cf*nf^3*lfr + 80/3*Cf*nf^3*lqr + 512/9*Cf*nf^3*
         zeta3 + 185680/81*Cf*Ca*nf^2 + 1604/9*Cf*Ca*nf^2*lfr - 56/3*Cf*Ca*
         nf^2*lfr^2 - 11008/9*Cf*Ca*nf^2*lqr - 64/3*Cf*Ca*nf^2*lqr*lfr + 464/3
         *Cf*Ca*nf^2*lqr^2 - 39424/27*Cf*Ca*nf^2*zeta3 - 512/3*Cf*Ca*nf^2*
         zeta3*lfr + 1792/3*Cf*Ca*nf^2*zeta3*lqr - 2080/9*Cf*Ca*nf^2*zeta2 - 
         512/45*Cf*Ca*nf^2*zeta2^2 - 920977/81*Cf*Ca^2*nf - 47108/27*Cf*Ca^2*
         nf*lfr - 2084/3*Cf*Ca^2*nf*lfr^2 + 64*Cf*Ca^2*nf*lfr^3 + 182396/27*Cf
         *Ca^2*nf*lqr + 1712*Cf*Ca^2*nf*lqr*lfr - 1648*Cf*Ca^2*nf*lqr^2 - 192*
         Cf*Ca^2*nf*lqr^2*lfr + 128*Cf*Ca^2*nf*lqr^3 + 960*Cf*Ca^2*nf*zeta5 + 
         189520/27*Cf*Ca^2*nf*zeta3 + 10880/9*Cf*Ca^2*nf*zeta3*lfr + 640*Cf*
         Ca^2*nf*zeta3*lfr^2 - 32000/9*Cf*Ca^2*nf*zeta3*lqr - 1280*Cf*Ca^2*nf*
         zeta3*lqr*lfr + 640*Cf*Ca^2*nf*zeta3*lqr^2 + 29836/9*Cf*Ca^2*nf*zeta2
          + 336*Cf*Ca^2*nf*zeta2*lfr - 816*Cf*Ca^2*nf*zeta2*lqr - 1600*Cf*Ca^2
         *nf*zeta2*zeta3 + 2816/45*Cf*Ca^2*nf*zeta2^2 + 256/5*Cf*Ca^2*nf*
         zeta2^2*lfr - 256/5*Cf*Ca^2*nf*zeta2^2*lqr + 8*Cf^2*nf^2 + 1258/3*
         Cf^2*Ca*nf + 4*Cf^2*Ca*nf*lfr - 32*Cf^2*Ca*nf*lqr - 1920*Cf^2*Ca*nf*
         zeta5 + 1184*Cf^2*Ca*nf*zeta3 )

       + D0 * (  - 928/9*[d4AA/na] + [d4AA/na]*[B4(d4RA/nc)] - 3484*zeta7*
         [d4AA/na] - 440/9*zeta5*[d4AA/na] - 3520/3*zeta5*lfr*[d4AA/na] + 3520/
         3*zeta5*lqr*[d4AA/na] + 10160/9*zeta3*[d4AA/na] - 128/3*zeta3*lfr*
         [d4AA/na] + 128/3*zeta3*lqr*[d4AA/na] + 3344/3*zeta3^2*[d4AA/na] + 
         384*zeta3^2*lfr*[d4AA/na] - 384*zeta3^2*lqr*[d4AA/na] + 992/3*zeta2*
         [d4AA/na] + 128*zeta2*lfr*[d4AA/na] - 128*zeta2*lqr*[d4AA/na] - 1024*
         zeta2*zeta5*[d4AA/na] + 2064*zeta2*zeta3*[d4AA/na] + 264/5*zeta2^2*
         [d4AA/na] + 736/5*zeta2^2*zeta3*[d4AA/na] - 11264/105*zeta2^3*
         [d4AA/na] + 7936/35*zeta2^3*lfr*[d4AA/na] - 7936/35*zeta2^3*lqr*
         [d4AA/na] - 224/9*nf*[d4RA/na] + 16240/9*nf*zeta5*[d4RA/na] + 1280/3*
         nf*zeta5*lfr*[d4RA/na] - 1280/3*nf*zeta5*lqr*[d4RA/na] - 1600/9*nf*
         zeta3*[d4RA/na] + 256/3*nf*zeta3*lfr*[d4RA/na] - 256/3*nf*zeta3*lqr*
         [d4RA/na] - 448/3*nf*zeta3^2*[d4RA/na] - 96*nf*zeta2*[d4RA/na] - 256*
         nf*zeta2*lfr*[d4RA/na] + 256*nf*zeta2*lqr*[d4RA/na] - 608*nf*zeta2*
         zeta3*[d4RA/na] - 1136/15*nf*zeta2^2*[d4RA/na] + 16832/315*nf*zeta2^3
         *[d4RA/na] + 704/9*nf^2*[d4RR/na] - 512/3*nf^2*zeta3*[d4RR/na] - 8000/
         2187*nf^4 + 400/243*nf^4*lfr - 160/243*nf^4*lfr^2 + 16/81*nf^4*lfr^3
          + 1600/243*nf^4*lqr - 160/81*nf^4*lqr*lfr + 32/81*nf^4*lqr*lfr^2 - 
         320/81*nf^4*lqr^2 + 16/27*nf^4*lqr^2*lfr + 64/81*nf^4*lqr^3 + 640/81*
         nf^4*zeta2 - 32/27*nf^4*zeta2*lfr - 128/27*nf^4*zeta2*lqr + 1962035/
         6561*Ca*nf^3 - 145858/2187*Ca*nf^3*lfr + 2644/243*Ca*nf^3*lfr^2 + 
         1264/243*Ca*nf^3*lfr^3 - 200/81*Ca*nf^3*lfr^4 - 725338/2187*Ca*nf^3*
         lqr + 1448/27*Ca*nf^3*lqr*lfr - 224/81*Ca*nf^3*lqr*lfr^2 - 80/81*Ca*
         nf^3*lqr*lfr^3 + 36544/243*Ca*nf^3*lqr^2 - 1136/81*Ca*nf^3*lqr^2*lfr
          - 7744/243*Ca*nf^3*lqr^3 + 80/81*Ca*nf^3*lqr^3*lfr + 200/81*Ca*nf^3*
         lqr^4 + 4784/243*Ca*nf^3*zeta3 - 1072/81*Ca*nf^3*zeta3*lfr - 448/81*
         Ca*nf^3*zeta3*lqr - 74080/243*Ca*nf^3*zeta2 + 1472/81*Ca*nf^3*zeta2*
         lfr + 64/27*Ca*nf^3*zeta2*lfr^2 + 18688/81*Ca*nf^3*zeta2*lqr - 128/27
         *Ca*nf^3*zeta2*lqr*lfr - 1216/27*Ca*nf^3*zeta2*lqr^2 + 1808/45*Ca*
         nf^3*zeta2^2 - 86853899/17496*Ca^2*nf^2 - 9917/729*Ca^2*nf^2*lfr + 
         18307/81*Ca^2*nf^2*lfr^2 - 13544/81*Ca^2*nf^2*lfr^3 + 1100/27*Ca^2*
         nf^2*lfr^4 + 3889453/729*Ca^2*nf^2*lqr - 5368/27*Ca^2*nf^2*lqr*lfr - 
         1856/27*Ca^2*nf^2*lqr*lfr^2 + 440/27*Ca^2*nf^2*lqr*lfr^3 - 188315/81*
         Ca^2*nf^2*lqr^2 + 2896/27*Ca^2*nf^2*lqr^2*lfr + 39464/81*Ca^2*nf^2*
         lqr^3 - 440/27*Ca^2*nf^2*lqr^3*lfr - 1100/27*Ca^2*nf^2*lqr^4 + 9880/
         27*Ca^2*nf^2*zeta5 + 197167/243*Ca^2*nf^2*zeta3 - 9464/81*Ca^2*nf^2*
         zeta3*lfr + 800/9*Ca^2*nf^2*zeta3*lfr^2 - 36656/81*Ca^2*nf^2*zeta3*
         lqr - 80/3*Ca^2*nf^2*zeta3*lqr*lfr + 80*Ca^2*nf^2*zeta3*lqr^2 + 
         379097/81*Ca^2*nf^2*zeta2 + 46688/243*Ca^2*nf^2*zeta2*lfr - 128*Ca^2*
         nf^2*zeta2*lfr^2 + 416/27*Ca^2*nf^2*zeta2*lfr^3 - 941488/243*Ca^2*
         nf^2*zeta2*lqr - 1696/9*Ca^2*nf^2*zeta2*lqr*lfr + 128/3*Ca^2*nf^2*
         zeta2*lqr*lfr^2 + 3296/3*Ca^2*nf^2*zeta2*lqr^2 + 416/9*Ca^2*nf^2*
         zeta2*lqr^2*lfr - 2816/27*Ca^2*nf^2*zeta2*lqr^3 - 3440/27*Ca^2*nf^2*
         zeta2*zeta3 - 449128/405*Ca^2*nf^2*zeta2^2 - 484/9*Ca^2*nf^2*zeta2^2*
         lfr + 3560/9*Ca^2*nf^2*zeta2^2*lqr + 510680389/17496*Ca^3*nf + 
         4421855/729*Ca^3*nf*lfr - 670958/243*Ca^3*nf*lfr^2 + 95168/81*Ca^3*nf
         *lfr^3 - 6050/27*Ca^3*nf*lfr^4 - 24416503/729*Ca^3*nf*lqr - 101810/81
         *Ca^3*nf*lqr*lfr + 53368/81*Ca^3*nf*lqr*lfr^2 - 2420/27*Ca^3*nf*lqr*
         lfr^3 + 1147973/81*Ca^3*nf*lqr^2 - 9436/27*Ca^3*nf*lqr^2*lfr - 226708/
         81*Ca^3*nf*lqr^3 + 2420/27*Ca^3*nf*lqr^3*lfr + 6050/27*Ca^3*nf*lqr^4
          - 26077/9*Ca^3*nf*zeta5 - 14992/9*Ca^3*nf*zeta5*lfr + 17392/9*Ca^3*
         nf*zeta5*lqr - 3806447/243*Ca^3*nf*zeta3 - 158084/81*Ca^3*nf*zeta3*
         lfr - 2816/3*Ca^3*nf*zeta3*lfr^2 + 1744/9*Ca^3*nf*zeta3*lfr^3 + 
         914104/81*Ca^3*nf*zeta3*lqr + 23056/9*Ca^3*nf*zeta3*lqr*lfr + 16/3*
         Ca^3*nf*zeta3*lqr*lfr^2 - 28688/9*Ca^3*nf*zeta3*lqr^2 - 592*Ca^3*nf*
         zeta3*lqr^2*lfr + 3536/9*Ca^3*nf*zeta3*lqr^3 + 1064/9*Ca^3*nf*zeta3^2
          - 7087627/243*Ca^3*nf*zeta2 - 1391128/243*Ca^3*nf*zeta2*lfr + 1312*
         Ca^3*nf*zeta2*lfr^2 - 8416/27*Ca^3*nf*zeta2*lfr^3 + 160/3*Ca^3*nf*
         zeta2*lfr^4 + 6597944/243*Ca^3*nf*zeta2*lqr + 32384/9*Ca^3*nf*zeta2*
         lqr*lfr - 128/3*Ca^3*nf*zeta2*lqr*lfr^2 - 320/3*Ca^3*nf*zeta2*lqr*
         lfr^3 - 82912/9*Ca^3*nf*zeta2*lqr^2 - 8416/9*Ca^3*nf*zeta2*lqr^2*lfr
          + 34816/27*Ca^3*nf*zeta2*lqr^3 + 320/3*Ca^3*nf*zeta2*lqr^3*lfr - 160/
         3*Ca^3*nf*zeta2*lqr^4 + 168494/27*Ca^3*nf*zeta2*zeta3 + 5408/9*Ca^3*
         nf*zeta2*zeta3*lfr - 18208/9*Ca^3*nf*zeta2*zeta3*lqr + 784091/81*Ca^3
         *nf*zeta2^2 + 49588/27*Ca^3*nf*zeta2^2*lfr - 236/3*Ca^3*nf*zeta2^2*
         lfr^2 - 147928/27*Ca^3*nf*zeta2^2*lqr - 720*Ca^3*nf*zeta2^2*lqr*lfr
          + 2396/3*Ca^3*nf*zeta2^2*lqr^2 - 26812/27*Ca^3*nf*zeta2^3 - 
         373955585/6561*Ca^4 - 1/24*Ca^4*[B4(d4RA/nc)] - 78657697/4374*Ca^4*
         lfr + 1705190/243*Ca^4*lfr^2 - 595375/243*Ca^4*lfr^3 + 33275/81*Ca^4*
         lfr^4 + 145360990/2187*Ca^4*lqr + 116048/27*Ca^4*lqr*lfr - 117106/81*
         Ca^4*lqr*lfr^2 + 13310/81*Ca^4*lqr*lfr^3 - 6655381/243*Ca^4*lqr^2 + 
         37961/81*Ca^4*lqr^2*lfr + 1272040/243*Ca^4*lqr^3 - 13310/81*Ca^4*
         lqr^3*lfr - 33275/81*Ca^4*lqr^4 + 29911/6*Ca^4*zeta7 + 141857/27*Ca^4
         *zeta5 + 34936/9*Ca^4*zeta5*lfr + 1984*Ca^4*zeta5*lfr^2 - 48136/9*
         Ca^4*zeta5*lqr - 3968*Ca^4*zeta5*lqr*lfr + 1984*Ca^4*zeta5*lqr^2 + 
         13935524/243*Ca^4*zeta3 + 1708934/81*Ca^4*zeta3*lfr + 30712/9*Ca^4*
         zeta3*lfr^2 - 9592/9*Ca^4*zeta3*lfr^3 + 256/3*Ca^4*zeta3*lfr^4 - 
         4110160/81*Ca^4*zeta3*lqr - 136444/9*Ca^4*zeta3*lqr*lfr - 88/3*Ca^4*
         zeta3*lqr*lfr^2 - 1024/3*Ca^4*zeta3*lqr*lfr^3 + 144452/9*Ca^4*zeta3*
         lqr^2 + 3256*Ca^4*zeta3*lqr^2*lfr + 512*Ca^4*zeta3*lqr^2*lfr^2 - 
         19448/9*Ca^4*zeta3*lqr^3 - 1024/3*Ca^4*zeta3*lqr^3*lfr + 256/3*Ca^4*
         zeta3*lqr^4 - 64724/9*Ca^4*zeta3^2 - 9104/3*Ca^4*zeta3^2*lfr + 9104/3
         *Ca^4*zeta3^2*lqr + 15205433/243*Ca^4*zeta2 + 5063450/243*Ca^4*zeta2*
         lfr - 91360/27*Ca^4*zeta2*lfr^2 + 38312/27*Ca^4*zeta2*lfr^3 - 880/3*
         Ca^4*zeta2*lfr^4 - 15377908/243*Ca^4*zeta2*lqr - 332920/27*Ca^4*zeta2
         *lqr*lfr - 1568*Ca^4*zeta2*lqr*lfr^2 + 1760/3*Ca^4*zeta2*lqr*lfr^3 + 
         637240/27*Ca^4*zeta2*lqr^2 + 38312/9*Ca^4*zeta2*lqr^2*lfr - 110912/27
         *Ca^4*zeta2*lqr^3 - 1760/3*Ca^4*zeta2*lqr^3*lfr + 880/3*Ca^4*zeta2*
         lqr^4 - 8848/3*Ca^4*zeta2*zeta5 - 303958/9*Ca^4*zeta2*zeta3 - 108944/
         9*Ca^4*zeta2*zeta3*lfr - 3872*Ca^4*zeta2*zeta3*lfr^2 + 179344/9*Ca^4*
         zeta2*zeta3*lqr + 7744*Ca^4*zeta2*zeta3*lqr*lfr - 3872*Ca^4*zeta2*
         zeta3*lqr^2 - 3524507/135*Ca^4*zeta2^2 - 1333079/135*Ca^4*zeta2^2*lfr
          + 1298/3*Ca^4*zeta2^2*lfr^2 - 320*Ca^4*zeta2^2*lfr^3 + 2641694/135*
         Ca^4*zeta2^2*lqr + 3960*Ca^4*zeta2^2*lqr*lfr + 960*Ca^4*zeta2^2*lqr*
         lfr^2 - 13178/3*Ca^4*zeta2^2*lqr^2 - 960*Ca^4*zeta2^2*lqr^2*lfr + 320
         *Ca^4*zeta2^2*lqr^3 + 16828/5*Ca^4*zeta2^2*zeta3 + 523556/105*Ca^4*
         zeta2^3 + 73432/35*Ca^4*zeta2^3*lfr - 73432/35*Ca^4*zeta2^3*lqr + 
         18758/81*Cf*nf^3 - 802/27*Cf*nf^3*lfr + 28/9*Cf*nf^3*lfr^2 - 3332/27*
         Cf*nf^3*lqr + 8*Cf*nf^3*lqr*lfr + 152/9*Cf*nf^3*lqr^2 - 4480/27*Cf*
         nf^3*zeta3 + 160/9*Cf*nf^3*zeta3*lfr + 640/9*Cf*nf^3*zeta3*lqr - 704/
         27*Cf*nf^3*zeta2 - 64/135*Cf*nf^3*zeta2^2 - 589037/162*Cf*Ca*nf^2 - 
         42202/81*Cf*Ca*nf^2*lfr + 574/3*Cf*Ca*nf^2*lfr^2 - 208/9*Cf*Ca*nf^2*
         lfr^3 + 212330/81*Cf*Ca*nf^2*lqr + 144*Cf*Ca*nf^2*lqr*lfr - 56/3*Cf*
         Ca*nf^2*lqr*lfr^2 - 1930/3*Cf*Ca*nf^2*lqr^2 - 8*Cf*Ca*nf^2*lqr^2*lfr
          + 448/9*Cf*Ca*nf^2*lqr^3 + 688/3*Cf*Ca*nf^2*zeta5 + 187408/81*Cf*Ca*
         nf^2*zeta3 + 13600/27*Cf*Ca*nf^2*zeta3*lfr - 448/3*Cf*Ca*nf^2*zeta3*
         lfr^2 - 43040/27*Cf*Ca*nf^2*zeta3*lqr - 128*Cf*Ca*nf^2*zeta3*lqr*lfr
          + 832/3*Cf*Ca*nf^2*zeta3*lqr^2 + 28336/27*Cf*Ca*nf^2*zeta2 + 256/9*
         Cf*Ca*nf^2*zeta2*lfr - 2368/9*Cf*Ca*nf^2*zeta2*lqr - 512*Cf*Ca*nf^2*
         zeta2*zeta3 + 3104/135*Cf*Ca*nf^2*zeta2^2 - 128/9*Cf*Ca*nf^2*zeta2^2*
         lfr - 64/9*Cf*Ca*nf^2*zeta2^2*lqr + 4396589/324*Cf*Ca^2*nf + 872513/
         162*Cf*Ca^2*nf*lfr - 10978/9*Cf*Ca^2*nf*lfr^2 + 1144/9*Cf*Ca^2*nf*
         lfr^3 - 993020/81*Cf*Ca^2*nf*lqr - 1146*Cf*Ca^2*nf*lqr*lfr + 308/3*Cf
         *Ca^2*nf*lqr*lfr^2 + 28915/9*Cf*Ca^2*nf*lqr^2 + 44*Cf*Ca^2*nf*lqr^2*
         lfr - 2464/9*Cf*Ca^2*nf*lqr^3 - 1528*Cf*Ca^2*nf*zeta5 - 960*Cf*Ca^2*
         nf*zeta5*lfr + 960*Cf*Ca^2*nf*zeta5*lqr - 797896/81*Cf*Ca^2*nf*zeta3
          - 101344/27*Cf*Ca^2*nf*zeta3*lfr + 2464/3*Cf*Ca^2*nf*zeta3*lfr^2 + 
         201032/27*Cf*Ca^2*nf*zeta3*lqr + 704*Cf*Ca^2*nf*zeta3*lqr*lfr - 4576/
         3*Cf*Ca^2*nf*zeta3*lqr^2 + 1104*Cf*Ca^2*nf*zeta3^2 - 159673/27*Cf*
         Ca^2*nf*zeta2 - 19804/9*Cf*Ca^2*nf*zeta2*lfr + 80*Cf*Ca^2*nf*zeta2*
         lfr^2 + 31420/9*Cf*Ca^2*nf*zeta2*lqr + 320*Cf*Ca^2*nf*zeta2*lqr*lfr
          - 400*Cf*Ca^2*nf*zeta2*lqr^2 + 28760/9*Cf*Ca^2*nf*zeta2*zeta3 + 1600
         *Cf*Ca^2*nf*zeta2*zeta3*lfr - 1600*Cf*Ca^2*nf*zeta2*zeta3*lqr + 19568/
         135*Cf*Ca^2*nf*zeta2^2 + 704/9*Cf*Ca^2*nf*zeta2^2*lfr + 352/9*Cf*Ca^2
         *nf*zeta2^2*lqr + 12736/315*Cf*Ca^2*nf*zeta2^3 - 203/9*Cf^2*nf^2 + 8/
         3*Cf^2*nf^2*lfr + 40/3*Cf^2*nf^2*lqr - 1280/3*Cf^2*nf^2*zeta5 + 1088/
         3*Cf^2*nf^2*zeta3 - 67129/108*Cf^2*Ca*nf - 390*Cf^2*Ca*nf*lfr + 6*
         Cf^2*Ca*nf*lfr^2 + 434*Cf^2*Ca*nf*lqr + 16*Cf^2*Ca*nf*lqr*lfr - 22*
         Cf^2*Ca*nf*lqr^2 + 2880*Cf^2*Ca*nf*zeta5 + 1920*Cf^2*Ca*nf*zeta5*lfr
          - 1920*Cf^2*Ca*nf*zeta5*lqr - 17624/9*Cf^2*Ca*nf*zeta3 - 1184*Cf^2*
         Ca*nf*zeta3*lfr + 1184*Cf^2*Ca*nf*zeta3*lqr + 80*Cf^2*Ca*nf*zeta3^2
          + 16*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7*Cf^2*Ca*nf*
         zeta2^3 - 23*Cf^3*nf )) 
);

** Coefficient function {\cal F}_2 for inclusive DIS with photon-mediated:
** (= [C_J^q])
local [C_{DIS}^q] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 4*Cf )

       + L0 * ( 14*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + D1 * ( 4*Cf )

       + D0 * (  - 3*Cf - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z)] * (  - 9*Cf - 3*Cf*lfr + 3*Cf*lqr - 4*Cf*zeta2 )) 

    + as^2*( + L3 * (  - 8*Cf^2 )

       + L2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 60*Cf^2 + 24*Cf^2*lfr - 24*Cf^2*
         lqr )

       + L1 * ( 148/9*Cf*nf - 8/3*Cf*nf*lqr - 916/9*Cf*Ca + 44/3*Cf*Ca*lqr + 
         24*Cf*Ca*zeta2 + 20*Cf^2 - 88*Cf^2*lfr - 16*Cf^2*lfr^2 + 88*Cf^2*lqr
          + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 )

       + L0 * (  - 1060/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2 + 148/9*Cf
         *nf*lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 + 5734/27*Cf*Ca + 400/9*
         Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 862/9*Cf*Ca*lqr + 22/3*Cf*Ca*lqr^2 - 
         64*Cf*Ca*zeta3 - 32/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*Ca*zeta2
         *lqr - 134*Cf^2 - 78*Cf^2*lfr - 4*Cf^2*lfr^2 + 78*Cf^2*lqr + 8*Cf^2*
         lqr*lfr - 4*Cf^2*lqr^2 + 56*Cf^2*zeta3 - 120*Cf^2*zeta2 - 32*Cf^2*
         zeta2*lfr + 32*Cf^2*zeta2*lqr )

       + D3 * ( 8*Cf^2 )

       + D2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 18*Cf^2 - 24*Cf^2*lfr + 24*Cf^2*lqr )

       + D1 * (  - 58/9*Cf*nf + 8/3*Cf*nf*lqr + 367/9*Cf*Ca - 44/3*Cf*Ca*lqr
          - 8*Cf*Ca*zeta2 - 27*Cf^2 + 12*Cf^2*lfr + 16*Cf^2*lfr^2 - 12*Cf^2*
         lqr - 32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 - 32*Cf^2*zeta2 )

       + D0 * ( 247/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 58/9*Cf*nf*
         lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 3155/54*Cf*Ca - 268/9*Cf*Ca
         *lfr + 22/3*Cf*Ca*lfr^2 + 367/9*Cf*Ca*lqr - 22/3*Cf*Ca*lqr^2 + 40*Cf*
         Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*Ca*zeta2*lqr
          + 51/2*Cf^2 + 45*Cf^2*lfr + 12*Cf^2*lfr^2 - 45*Cf^2*lqr - 24*Cf^2*
         lqr*lfr + 12*Cf^2*lqr^2 - 8*Cf^2*zeta3 + 36*Cf^2*zeta2 + 32*Cf^2*
         zeta2*lfr - 32*Cf^2*zeta2*lqr )

       + [d_(1-z)] * ( 457/36*Cf*nf + 1/3*Cf*nf*lfr - Cf*nf*lfr^2 - 19/3*Cf*nf
         *lqr + Cf*nf*lqr^2 + 4/3*Cf*nf*zeta3 + 38/3*Cf*nf*zeta2 + 8/3*Cf*nf*
         zeta2*lfr - 16/3*Cf*nf*zeta2*lqr - 5465/72*Cf*Ca - 17/6*Cf*Ca*lfr + 
         11/2*Cf*Ca*lfr^2 + 215/6*Cf*Ca*lqr - 11/2*Cf*Ca*lqr^2 + 140/3*Cf*Ca*
         zeta3 + 12*Cf*Ca*zeta3*lfr - 12*Cf*Ca*zeta3*lqr - 251/3*Cf*Ca*zeta2
          - 44/3*Cf*Ca*zeta2*lfr + 88/3*Cf*Ca*zeta2*lqr + 71/5*Cf*Ca*zeta2^2
          + 331/8*Cf^2 + 51/2*Cf^2*lfr + 9/2*Cf^2*lfr^2 - 51/2*Cf^2*lqr - 9*
         Cf^2*lqr*lfr + 9/2*Cf^2*lqr^2 - 78*Cf^2*zeta3 - 40*Cf^2*zeta3*lfr + 
         40*Cf^2*zeta3*lqr + 69*Cf^2*zeta2 + 12*Cf^2*zeta2*lfr - 8*Cf^2*zeta2*
         lfr^2 - 12*Cf^2*zeta2*lqr + 16*Cf^2*zeta2*lqr*lfr - 8*Cf^2*zeta2*
         lqr^2 + 6*Cf^2*zeta2^2 )) 

    + as^3*( + L5 * (  - 8*Cf^3 )

       + L4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 92*Cf^3 + 40*Cf^3*lfr - 40*
         Cf^3*lqr )

       + L3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2 + 1832/27*
         Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 10976/27*Cf^2*Ca - 
         352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 64*Cf^2*Ca*zeta2 - 38*Cf^3 - 
         304*Cf^3*lfr - 64*Cf^3*lfr^2 + 304*Cf^3*lqr + 128*Cf^3*lqr*lfr - 64*
         Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + L2 * ( 296/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 3694/27*Cf*Ca*nf + 176/9*
         Cf*Ca*nf*lqr + 64/3*Cf*Ca*nf*zeta2 + 11408/27*Cf*Ca^2 - 484/9*Cf*Ca^2
         *lqr - 32*Cf*Ca^2*zeta3 - 266/3*Cf*Ca^2*zeta2 - 2006/9*Cf^2*nf - 112*
         Cf^2*nf*lfr + 8*Cf^2*nf*lfr^2 + 192*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr
          - 24*Cf^2*nf*lqr^2 + 16/3*Cf^2*nf*zeta2 + 11501/9*Cf^2*Ca + 704*Cf^2
         *Ca*lfr - 44*Cf^2*Ca*lfr^2 - 1144*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 
         132*Cf^2*Ca*lqr^2 - 160*Cf^2*Ca*zeta3 - 292*Cf^2*Ca*zeta2 - 160*Cf^2*
         Ca*zeta2*lfr + 160*Cf^2*Ca*zeta2*lqr - 1199/3*Cf^3 - 218*Cf^3*lfr + 
         232*Cf^3*lfr^2 + 32*Cf^3*lfr^3 + 218*Cf^3*lqr - 464*Cf^3*lqr*lfr - 96
         *Cf^3*lqr*lfr^2 + 232*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3
          - 48*Cf^3*zeta3 - 688*Cf^3*zeta2 - 160*Cf^3*zeta2*lfr + 160*Cf^3*
         zeta2*lqr )

       + L1 * (  - 4432/81*Cf*nf^2 + 592/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*lqr^2
          + 32/9*Cf*nf^2*zeta2 + 64580/81*Cf*Ca*nf - 7280/27*Cf*Ca*nf*lqr + 
         176/9*Cf*Ca*nf*lqr^2 - 304/3*Cf*Ca*nf*zeta3 - 1292/9*Cf*Ca*nf*zeta2
          + 32*Cf*Ca*nf*zeta2*lqr - 215866/81*Cf*Ca^2 + 21376/27*Cf*Ca^2*lqr
          - 484/9*Cf*Ca^2*lqr^2 + 1696/3*Cf*Ca^2*zeta3 + 824*Cf*Ca^2*zeta2 - 
         176*Cf*Ca^2*zeta2*lqr - 304/5*Cf*Ca^2*zeta2^2 - 4445/81*Cf^2*nf + 
         8252/27*Cf^2*nf*lfr + 104/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 7748/
         27*Cf^2*nf*lqr - 1264/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 
         1160/9*Cf^2*nf*lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 + 
         208/3*Cf^2*nf*zeta3 - 208*Cf^2*nf*zeta2 - 128/3*Cf^2*nf*zeta2*lfr + 
         128/3*Cf^2*nf*zeta2*lqr + 126559/162*Cf^2*Ca - 49604/27*Cf^2*Ca*lfr
          - 956/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 45644/27*Cf^2*Ca*lqr
          + 7720/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 6764/9*Cf^2*Ca*
         lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 792*Cf^2*Ca*
         zeta3 + 368*Cf^2*Ca*zeta3*lfr - 368*Cf^2*Ca*zeta3*lqr + 872*Cf^2*Ca*
         zeta2 + 1232/3*Cf^2*Ca*zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 1232/3*
         Cf^2*Ca*zeta2*lqr - 128*Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*
         lqr^2 - 1916/5*Cf^2*Ca*zeta2^2 + 157/6*Cf^3 + 872*Cf^3*lfr + 402*Cf^3
         *lfr^2 + 16*Cf^3*lfr^3 - 872*Cf^3*lqr - 804*Cf^3*lqr*lfr - 48*Cf^3*
         lqr*lfr^2 + 402*Cf^3*lqr^2 + 48*Cf^3*lqr^2*lfr - 16*Cf^3*lqr^3 - 272*
         Cf^3*zeta3 + 32*Cf^3*zeta3*lfr - 32*Cf^3*zeta3*lqr + 1268/3*Cf^3*
         zeta2 + 1312*Cf^3*zeta2*lfr + 224*Cf^3*zeta2*lfr^2 - 1312*Cf^3*zeta2*
         lqr - 448*Cf^3*zeta2*lqr*lfr + 224*Cf^3*zeta2*lqr^2 + 488*Cf^3*
         zeta2^2 )

       + L0 * (  - 128*[dabc^2/n]*nfv + 1280*zeta5*[dabc^2/n]*nfv - 704*zeta3*
         [dabc^2/n]*nfv - 448*zeta2*[dabc^2/n]*nfv + 128*zeta2*zeta3*
         [dabc^2/n]*nfv + 64/5*zeta2^2*[dabc^2/n]*nfv + 68312/729*Cf*nf^2 + 64/
         27*Cf*nf^2*lfr - 128/27*Cf*nf^2*lfr^2 + 16/27*Cf*nf^2*lfr^3 - 4432/81
         *Cf*nf^2*lqr + 296/27*Cf*nf^2*lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*
         nf^2*zeta3 - 592/27*Cf*nf^2*zeta2 + 32/9*Cf*nf^2*zeta2*lqr - 972940/
         729*Cf*Ca*nf - 724/9*Cf*Ca*nf*lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*
         Cf*Ca*nf*lfr^3 + 56552/81*Cf*Ca*nf*lqr - 3532/27*Cf*Ca*nf*lqr^2 + 176/
         27*Cf*Ca*nf*lqr^3 + 236*Cf*Ca*nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr - 
         48*Cf*Ca*nf*zeta3*lqr + 21068/81*Cf*Ca*nf*zeta2 + 208/9*Cf*Ca*nf*
         zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*lfr^2 - 512/9*Cf*Ca*nf*zeta2*lqr + 16/
         3*Cf*Ca*nf*zeta2*lqr^2 - 304/15*Cf*Ca*nf*zeta2^2 + 3231470/729*Cf*
         Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*Ca^2*lfr^2 + 484/27*Cf*Ca^2*
         lfr^3 - 164746/81*Cf*Ca^2*lqr + 10094/27*Cf*Ca^2*lqr^2 - 484/27*Cf*
         Ca^2*lqr^3 + 72*Cf*Ca^2*zeta5 - 63128/27*Cf*Ca^2*zeta3 + 88/3*Cf*Ca^2
         *zeta3*lfr + 440*Cf*Ca^2*zeta3*lqr - 46208/81*Cf*Ca^2*zeta2 - 1336/9*
         Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2*lfr^2 + 680/3*Cf*Ca^2*zeta2*
         lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 - 64/3*Cf*Ca^2*zeta2*zeta3 + 2324/15*
         Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr - 176/5*Cf*Ca^2*zeta2^2*
         lqr + 8267/18*Cf^2*nf + 4247/27*Cf^2*nf*lfr - 190/9*Cf^2*nf*lfr^2 - 8/
         3*Cf^2*nf*lfr^3 - 8315/27*Cf^2*nf*lqr - 484/9*Cf^2*nf*lqr*lfr + 8/3*
         Cf^2*nf*lqr*lfr^2 + 674/9*Cf^2*nf*lqr^2 + 8/3*Cf^2*nf*lqr^2*lfr - 8/3
         *Cf^2*nf*lqr^3 - 1480/9*Cf^2*nf*zeta3 + 48*Cf^2*nf*zeta3*lfr + 80/3*
         Cf^2*nf*zeta3*lqr + 1612/3*Cf^2*nf*zeta2 + 640/3*Cf^2*nf*zeta2*lfr - 
         1120/3*Cf^2*nf*zeta2*lqr - 128/3*Cf^2*nf*zeta2*lqr*lfr + 128/3*Cf^2*
         nf*zeta2*lqr^2 + 176/5*Cf^2*nf*zeta2^2 - 468769/108*Cf^2*Ca - 62533/
         54*Cf^2*Ca*lfr + 1255/9*Cf^2*Ca*lfr^2 + 44/3*Cf^2*Ca*lfr^3 + 115597/
         54*Cf^2*Ca*lqr + 2638/9*Cf^2*Ca*lqr*lfr - 44/3*Cf^2*Ca*lqr*lfr^2 - 
         3893/9*Cf^2*Ca*lqr^2 - 44/3*Cf^2*Ca*lqr^2*lfr + 44/3*Cf^2*Ca*lqr^3 + 
         1320*Cf^2*Ca*zeta5 + 26108/9*Cf^2*Ca*zeta3 + 376*Cf^2*Ca*zeta3*lfr + 
         48*Cf^2*Ca*zeta3*lfr^2 - 2360/3*Cf^2*Ca*zeta3*lqr - 96*Cf^2*Ca*zeta3*
         lqr*lfr + 48*Cf^2*Ca*zeta3*lqr^2 - 10900/3*Cf^2*Ca*zeta2 - 3772/3*
         Cf^2*Ca*zeta2*lfr - 8*Cf^2*Ca*zeta2*lfr^2 + 6412/3*Cf^2*Ca*zeta2*lqr
          + 752/3*Cf^2*Ca*zeta2*lqr*lfr - 728/3*Cf^2*Ca*zeta2*lqr^2 + 816*Cf^2
         *Ca*zeta2*zeta3 - 842/15*Cf^2*Ca*zeta2^2 + 1084/5*Cf^2*Ca*zeta2^2*lfr
          - 1084/5*Cf^2*Ca*zeta2^2*lqr + 10507/12*Cf^3 + 1093/2*Cf^3*lfr + 93*
         Cf^3*lfr^2 - 6*Cf^3*lfr^3 - 1093/2*Cf^3*lqr - 186*Cf^3*lqr*lfr + 18*
         Cf^3*lqr*lfr^2 + 93*Cf^3*lqr^2 - 18*Cf^3*lqr^2*lfr + 6*Cf^3*lqr^3 - 
         2192*Cf^3*zeta5 - 1132*Cf^3*zeta3 - 1424*Cf^3*zeta3*lfr - 224*Cf^3*
         zeta3*lfr^2 + 1424*Cf^3*zeta3*lqr + 448*Cf^3*zeta3*lqr*lfr - 224*Cf^3
         *zeta3*lqr^2 + 4780/3*Cf^3*zeta2 + 788*Cf^3*zeta2*lfr - 176*Cf^3*
         zeta2*lfr^2 - 32*Cf^3*zeta2*lfr^3 - 788*Cf^3*zeta2*lqr + 352*Cf^3*
         zeta2*lqr*lfr + 96*Cf^3*zeta2*lqr*lfr^2 - 176*Cf^3*zeta2*lqr^2 - 96*
         Cf^3*zeta2*lqr^2*lfr + 32*Cf^3*zeta2*lqr^3 - 544*Cf^3*zeta2*zeta3 + 
         13052/15*Cf^3*zeta2^2 - 264/5*Cf^3*zeta2^2*lfr + 264/5*Cf^3*zeta2^2*
         lqr )

       + D5 * ( 8*Cf^3 )

       + D4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 30*Cf^3 - 40*Cf^3*lfr + 40*Cf^3
         *lqr )

       + D3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2 - 280/9*Cf^2*
         nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1732/9*Cf^2*Ca + 352/9*
         Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 36*Cf^3 + 72*
         Cf^3*lfr + 64*Cf^3*lfr^2 - 72*Cf^3*lqr - 128*Cf^3*lqr*lfr + 64*Cf^3*
         lqr^2 - 96*Cf^3*zeta2 )

       + D2 * (  - 116/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1552/27*Cf*Ca*nf - 176/
         9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 4649/27*Cf*Ca^2 + 484/9*Cf*
         Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 683/9*Cf^2*nf + 184/3*Cf^2*nf*lfr - 8
         *Cf^2*nf*lfr^2 - 256/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 24*Cf^2*nf*
         lqr^2 - 112/3*Cf^2*nf*zeta2 - 8425/18*Cf^2*Ca - 1204/3*Cf^2*Ca*lfr + 
         44*Cf^2*Ca*lfr^2 + 1600/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 132*Cf^2
         *Ca*lqr^2 + 240*Cf^2*Ca*zeta3 + 724/3*Cf^2*Ca*zeta2 + 96*Cf^2*Ca*
         zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 279/2*Cf^3 + 216*Cf^3*lfr - 32*
         Cf^3*lfr^3 - 216*Cf^3*lqr + 96*Cf^3*lqr*lfr^2 - 96*Cf^3*lqr^2*lfr + 
         32*Cf^3*lqr^3 + 16*Cf^3*zeta3 + 288*Cf^3*zeta2 + 288*Cf^3*zeta2*lfr
          - 288*Cf^3*zeta2*lqr )

       + D1 * ( 940/81*Cf*nf^2 - 232/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*lqr^2 - 32/
         9*Cf*nf^2*zeta2 - 15062/81*Cf*Ca*nf + 3104/27*Cf*Ca*nf*lqr - 176/9*Cf
         *Ca*nf*lqr^2 + 16*Cf*Ca*nf*zeta3 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*
         nf*zeta2*lqr + 50689/81*Cf*Ca^2 - 9298/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2
         *lqr^2 - 264*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*
         zeta2*lqr + 176/5*Cf*Ca^2*zeta2^2 + 83/9*Cf^2*nf - 2138/27*Cf^2*nf*
         lfr - 284/9*Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 + 1382/27*Cf^2*nf*lqr
          + 712/9*Cf^2*nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 428/9*Cf^2*nf*
         lqr^2 - 32/3*Cf^2*nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 112/3*Cf^2*nf*
         zeta3 + 168*Cf^2*nf*zeta2 + 128/3*Cf^2*nf*zeta2*lfr - 256/3*Cf^2*nf*
         zeta2*lqr - 5563/18*Cf^2*Ca + 13835/27*Cf^2*Ca*lfr + 1946/9*Cf^2*Ca*
         lfr^2 - 176/3*Cf^2*Ca*lfr^3 - 8489/27*Cf^2*Ca*lqr - 4684/9*Cf^2*Ca*
         lqr*lfr + 176/3*Cf^2*Ca*lqr*lfr^2 + 2738/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2
         *Ca*lqr^2*lfr - 176/3*Cf^2*Ca*lqr^3 - 160/3*Cf^2*Ca*zeta3 - 272*Cf^2*
         Ca*zeta3*lfr + 272*Cf^2*Ca*zeta3*lqr - 972*Cf^2*Ca*zeta2 - 776/3*Cf^2
         *Ca*zeta2*lfr - 64*Cf^2*Ca*zeta2*lfr^2 + 1480/3*Cf^2*Ca*zeta2*lqr + 
         128*Cf^2*Ca*zeta2*lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 + 764/5*Cf^2*Ca*
         zeta2^2 + 187/2*Cf^3 - 129*Cf^3*lfr - 198*Cf^3*lfr^2 - 48*Cf^3*lfr^3
          + 129*Cf^3*lqr + 396*Cf^3*lqr*lfr + 144*Cf^3*lqr*lfr^2 - 198*Cf^3*
         lqr^2 - 144*Cf^3*lqr^2*lfr + 48*Cf^3*lqr^3 - 360*Cf^3*zeta3 - 224*
         Cf^3*zeta3*lfr + 224*Cf^3*zeta3*lqr + 240*Cf^3*zeta2 - 288*Cf^3*zeta2
         *lfr - 224*Cf^3*zeta2*lfr^2 + 288*Cf^3*zeta2*lqr + 448*Cf^3*zeta2*lqr
         *lfr - 224*Cf^3*zeta2*lqr^2 + 376/5*Cf^3*zeta2^2 )

       + D0 * (  - 8714/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf*nf^2*lfr^2
          - 16/27*Cf*nf^2*lfr^3 + 940/81*Cf*nf^2*lqr - 116/27*Cf*nf^2*lqr^2 + 
         16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 232/27*Cf*nf^2*zeta2 - 32/
         9*Cf*nf^2*zeta2*lqr + 160906/729*Cf*Ca*nf + 836/27*Cf*Ca*nf*lfr - 
         1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 15062/81*Cf*Ca*nf*
         lqr + 1552/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 776/9*Cf*Ca*nf
         *zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*zeta3*lqr - 9920/81*
         Cf*Ca*nf*zeta2 - 160/9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2
          + 512/9*Cf*Ca*nf*zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*
         Ca*nf*zeta2^2 - 599375/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*
         Ca^2*lfr^2 - 484/27*Cf*Ca^2*lfr^3 + 50689/81*Cf*Ca^2*lqr - 4649/27*Cf
         *Ca^2*lqr^2 + 484/27*Cf*Ca^2*lqr^3 - 232*Cf*Ca^2*zeta5 + 21032/27*Cf*
         Ca^2*zeta3 - 88/3*Cf*Ca^2*zeta3*lfr - 264*Cf*Ca^2*zeta3*lqr + 32126/
         81*Cf*Ca^2*zeta2 + 1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*
         lfr^2 - 680/3*Cf*Ca^2*zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf
         *Ca^2*zeta2*zeta3 - 652/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*
         lfr + 176/5*Cf*Ca^2*zeta2^2*lqr - 2003/108*Cf^2*nf - 743/9*Cf^2*nf*
         lfr - 11/3*Cf^2*nf*lfr^2 + 8*Cf^2*nf*lfr^3 + 995/9*Cf^2*nf*lqr + 178/
         3*Cf^2*nf*lqr*lfr - 8*Cf^2*nf*lqr*lfr^2 - 167/3*Cf^2*nf*lqr^2 - 8*
         Cf^2*nf*lqr^2*lfr + 8*Cf^2*nf*lqr^3 - 60*Cf^2*nf*zeta3 - 48*Cf^2*nf*
         zeta3*lfr + 112/3*Cf^2*nf*zeta3*lqr - 4226/27*Cf^2*nf*zeta2 - 112*
         Cf^2*nf*zeta2*lfr + 160*Cf^2*nf*zeta2*lqr + 128/3*Cf^2*nf*zeta2*lqr*
         lfr - 128/3*Cf^2*nf*zeta2*lqr^2 + 16*Cf^2*nf*zeta2^2 + 16981/24*Cf^2*
         Ca + 13597/18*Cf^2*Ca*lfr + 109/6*Cf^2*Ca*lfr^2 - 44*Cf^2*Ca*lfr^3 - 
         16963/18*Cf^2*Ca*lqr - 1099/3*Cf^2*Ca*lqr*lfr + 44*Cf^2*Ca*lqr*lfr^2
          + 2089/6*Cf^2*Ca*lqr^2 + 44*Cf^2*Ca*lqr^2*lfr - 44*Cf^2*Ca*lqr^3 - 
         120*Cf^2*Ca*zeta5 - 3304/9*Cf^2*Ca*zeta3 - 284*Cf^2*Ca*zeta3*lfr - 48
         *Cf^2*Ca*zeta3*lfr^2 + 1028/3*Cf^2*Ca*zeta3*lqr + 96*Cf^2*Ca*zeta3*
         lqr*lfr - 48*Cf^2*Ca*zeta3*lqr^2 + 26885/27*Cf^2*Ca*zeta2 + 664*Cf^2*
         Ca*zeta2*lfr - 24*Cf^2*Ca*zeta2*lfr^2 - 928*Cf^2*Ca*zeta2*lqr - 560/3
         *Cf^2*Ca*zeta2*lqr*lfr + 632/3*Cf^2*Ca*zeta2*lqr^2 - 400*Cf^2*Ca*
         zeta2*zeta3 - 209*Cf^2*Ca*zeta2^2 - 764/5*Cf^2*Ca*zeta2^2*lfr + 764/5
         *Cf^2*Ca*zeta2^2*lqr - 1001/8*Cf^3 - 475/2*Cf^3*lfr - 231/2*Cf^3*
         lfr^2 - 18*Cf^3*lfr^3 + 475/2*Cf^3*lqr + 231*Cf^3*lqr*lfr + 54*Cf^3*
         lqr*lfr^2 - 231/2*Cf^3*lqr^2 - 54*Cf^3*lqr^2*lfr + 18*Cf^3*lqr^3 + 
         432*Cf^3*zeta5 + 274*Cf^3*zeta3 + 552*Cf^3*zeta3*lfr + 224*Cf^3*zeta3
         *lfr^2 - 552*Cf^3*zeta3*lqr - 448*Cf^3*zeta3*lqr*lfr + 224*Cf^3*zeta3
         *lqr^2 - 429*Cf^3*zeta2 - 528*Cf^3*zeta2*lfr - 72*Cf^3*zeta2*lfr^2 + 
         32*Cf^3*zeta2*lfr^3 + 528*Cf^3*zeta2*lqr + 144*Cf^3*zeta2*lqr*lfr - 
         96*Cf^3*zeta2*lqr*lfr^2 - 72*Cf^3*zeta2*lqr^2 + 96*Cf^3*zeta2*lqr^2*
         lfr - 32*Cf^3*zeta2*lqr^3 + 32*Cf^3*zeta2*zeta3 - 210*Cf^3*zeta2^2 - 
         376/5*Cf^3*zeta2^2*lfr + 376/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z)] * ( 64*[dabc^2/n]*nfv - 1280/3*zeta5*[dabc^2/n]*nfv + 224/3
         *zeta3*[dabc^2/n]*nfv + 160*zeta2*[dabc^2/n]*nfv - 32/5*zeta2^2*
         [dabc^2/n]*nfv - 9517/486*Cf*nf^2 + 17/9*Cf*nf^2*lfr + 2/9*Cf*nf^2*
         lfr^2 - 4/9*Cf*nf^2*lfr^3 + 406/27*Cf*nf^2*lqr - 38/9*Cf*nf^2*lqr^2
          + 4/9*Cf*nf^2*lqr^3 - 152/81*Cf*nf^2*zeta3 + 16/9*Cf*nf^2*zeta3*lfr
          - 860/27*Cf*nf^2*zeta2 - 80/27*Cf*nf^2*zeta2*lfr + 16/9*Cf*nf^2*
         zeta2*lfr^2 + 536/27*Cf*nf^2*zeta2*lqr - 32/9*Cf*nf^2*zeta2*lqr^2 - 
         32/27*Cf*nf^2*zeta2^2 + 142883/486*Cf*Ca*nf - 20*Cf*Ca*nf*lfr - 73/9*
         Cf*Ca*nf*lfr^2 + 44/9*Cf*Ca*nf*lfr^3 - 5516/27*Cf*Ca*nf*lqr + 469/9*
         Cf*Ca*nf*lqr^2 - 44/9*Cf*Ca*nf*lqr^3 + 8/3*Cf*Ca*nf*zeta5 - 18314/81*
         Cf*Ca*nf*zeta3 - 200/9*Cf*Ca*nf*zeta3*lfr + 8*Cf*Ca*nf*zeta3*lfr^2 + 
         224/3*Cf*Ca*nf*zeta3*lqr - 8*Cf*Ca*nf*zeta3*lqr^2 + 40862/81*Cf*Ca*nf
         *zeta2 + 1336/27*Cf*Ca*nf*zeta2*lfr - 176/9*Cf*Ca*nf*zeta2*lfr^2 - 
         7216/27*Cf*Ca*nf*zeta2*lqr + 352/9*Cf*Ca*nf*zeta2*lqr^2 - 56/3*Cf*Ca*
         nf*zeta2*zeta3 - 2488/135*Cf*Ca*nf*zeta2^2 - 4/5*Cf*Ca*nf*zeta2^2*lfr
          + 296/15*Cf*Ca*nf*zeta2^2*lqr - 1909753/1944*Cf*Ca^2 + 1657/36*Cf*
         Ca^2*lfr + 493/18*Cf*Ca^2*lfr^2 - 121/9*Cf*Ca^2*lfr^3 + 16540/27*Cf*
         Ca^2*lqr - 2671/18*Cf*Ca^2*lqr^2 + 121/9*Cf*Ca^2*lqr^3 - 416/3*Cf*
         Ca^2*zeta5 - 40*Cf*Ca^2*zeta5*lfr + 40*Cf*Ca^2*zeta5*lqr + 105712/81*
         Cf*Ca^2*zeta3 + 1552/9*Cf*Ca^2*zeta3*lfr - 44*Cf*Ca^2*zeta3*lfr^2 - 
         1544/3*Cf*Ca^2*zeta3*lqr + 44*Cf*Ca^2*zeta3*lqr^2 - 248/3*Cf*Ca^2*
         zeta3^2 - 143255/81*Cf*Ca^2*zeta2 - 4496/27*Cf*Ca^2*zeta2*lfr + 484/9
         *Cf*Ca^2*zeta2*lfr^2 + 22286/27*Cf*Ca^2*zeta2*lqr - 968/9*Cf*Ca^2*
         zeta2*lqr^2 + 540*Cf*Ca^2*zeta2*zeta3 + 25184/135*Cf*Ca^2*zeta2^2 + 2
         *Cf*Ca^2*zeta2^2*lfr - 1592/15*Cf*Ca^2*zeta2^2*lqr - 3512/63*Cf*Ca^2*
         zeta2^3 - 341/36*Cf^2*nf - 217/12*Cf^2*nf*lfr + 4*Cf^2*nf*lfr^2 + 3*
         Cf^2*nf*lfr^3 + 221/4*Cf^2*nf*lqr + 20*Cf^2*nf*lqr*lfr - 3*Cf^2*nf*
         lqr*lfr^2 - 24*Cf^2*nf*lqr^2 - 3*Cf^2*nf*lqr^2*lfr + 3*Cf^2*nf*lqr^3
          - 592/9*Cf^2*nf*zeta5 + 1348/3*Cf^2*nf*zeta3 + 764/9*Cf^2*nf*zeta3*
         lfr - 64/3*Cf^2*nf*zeta3*lfr^2 - 1700/9*Cf^2*nf*zeta3*lqr - 32/3*Cf^2
         *nf*zeta3*lqr*lfr + 32*Cf^2*nf*zeta3*lqr^2 - 5491/27*Cf^2*nf*zeta2 - 
         542/27*Cf^2*nf*zeta2*lfr + 160/9*Cf^2*nf*zeta2*lfr^2 - 16/3*Cf^2*nf*
         zeta2*lfr^3 + 2810/27*Cf^2*nf*zeta2*lqr - 176/9*Cf^2*nf*zeta2*lqr*lfr
          + 16/3*Cf^2*nf*zeta2*lqr*lfr^2 + 16/9*Cf^2*nf*zeta2*lqr^2 + 16/3*
         Cf^2*nf*zeta2*lqr^2*lfr - 16/3*Cf^2*nf*zeta2*lqr^3 - 352/9*Cf^2*nf*
         zeta2*zeta3 - 16472/135*Cf^2*nf*zeta2^2 - 488/15*Cf^2*nf*zeta2^2*lfr
          + 608/15*Cf^2*nf*zeta2^2*lqr + 9161/12*Cf^2*Ca + 5171/24*Cf^2*Ca*lfr
          - 71/2*Cf^2*Ca*lfr^2 - 33/2*Cf^2*Ca*lfr^3 - 4151/8*Cf^2*Ca*lqr - 116
         *Cf^2*Ca*lqr*lfr + 33/2*Cf^2*Ca*lqr*lfr^2 + 303/2*Cf^2*Ca*lqr^2 + 33/
         2*Cf^2*Ca*lqr^2*lfr - 33/2*Cf^2*Ca*lqr^3 - 4952/9*Cf^2*Ca*zeta5 - 120
         *Cf^2*Ca*zeta5*lfr + 120*Cf^2*Ca*zeta5*lqr - 6419/3*Cf^2*Ca*zeta3 - 
         7304/9*Cf^2*Ca*zeta3*lfr + 244/3*Cf^2*Ca*zeta3*lfr^2 + 12452/9*Cf^2*
         Ca*zeta3*lqr + 392/3*Cf^2*Ca*zeta3*lqr*lfr - 212*Cf^2*Ca*zeta3*lqr^2
          + 1016/3*Cf^2*Ca*zeta3^2 + 104117/54*Cf^2*Ca*zeta2 + 5615/27*Cf^2*Ca
         *zeta2*lfr - 1072/9*Cf^2*Ca*zeta2*lfr^2 + 88/3*Cf^2*Ca*zeta2*lfr^3 - 
         19277/27*Cf^2*Ca*zeta2*lqr + 1352/9*Cf^2*Ca*zeta2*lqr*lfr - 88/3*Cf^2
         *Ca*zeta2*lqr*lfr^2 - 280/9*Cf^2*Ca*zeta2*lqr^2 - 88/3*Cf^2*Ca*zeta2*
         lqr^2*lfr + 88/3*Cf^2*Ca*zeta2*lqr^3 - 6644/9*Cf^2*Ca*zeta2*zeta3 + 
         160*Cf^2*Ca*zeta2*zeta3*lfr - 160*Cf^2*Ca*zeta2*zeta3*lqr + 87632/135
         *Cf^2*Ca*zeta2^2 + 2117/15*Cf^2*Ca*zeta2^2*lfr + 32*Cf^2*Ca*zeta2^2*
         lfr^2 - 2777/15*Cf^2*Ca*zeta2^2*lqr - 64*Cf^2*Ca*zeta2^2*lqr*lfr + 32
         *Cf^2*Ca*zeta2^2*lqr^2 - 33556/315*Cf^2*Ca*zeta2^3 - 7255/24*Cf^3 - 
         1001/8*Cf^3*lfr - 36*Cf^3*lfr^2 - 9/2*Cf^3*lfr^3 + 1001/8*Cf^3*lqr + 
         72*Cf^3*lqr*lfr + 27/2*Cf^3*lqr*lfr^2 - 36*Cf^3*lqr^2 - 27/2*Cf^3*
         lqr^2*lfr + 9/2*Cf^3*lqr^3 + 1240*Cf^3*zeta5 + 48*Cf^3*zeta5*lfr - 48
         *Cf^3*zeta5*lqr - 318*Cf^3*zeta3 + 490*Cf^3*zeta3*lfr + 72*Cf^3*zeta3
         *lfr^2 - 64/3*Cf^3*zeta3*lfr^3 - 490*Cf^3*zeta3*lqr - 144*Cf^3*zeta3*
         lqr*lfr + 64*Cf^3*zeta3*lqr*lfr^2 + 72*Cf^3*zeta3*lqr^2 - 64*Cf^3*
         zeta3*lqr^2*lfr + 64/3*Cf^3*zeta3*lqr^3 - 304/3*Cf^3*zeta3^2 - 3379/6
         *Cf^3*zeta2 - 225*Cf^3*zeta2*lfr + 54*Cf^3*zeta2*lfr^2 + 24*Cf^3*
         zeta2*lfr^3 + 225*Cf^3*zeta2*lqr - 108*Cf^3*zeta2*lqr*lfr - 72*Cf^3*
         zeta2*lqr*lfr^2 + 54*Cf^3*zeta2*lqr^2 + 72*Cf^3*zeta2*lqr^2*lfr - 24*
         Cf^3*zeta2*lqr^3 + 808*Cf^3*zeta2*zeta3 + 224*Cf^3*zeta2*zeta3*lfr - 
         224*Cf^3*zeta2*zeta3*lqr - 2148/5*Cf^3*zeta2^2 - 186/5*Cf^3*zeta2^2*
         lfr + 128/5*Cf^3*zeta2^2*lfr^2 + 186/5*Cf^3*zeta2^2*lqr - 256/5*Cf^3*
         zeta2^2*lqr*lfr + 128/5*Cf^3*zeta2^2*lqr^2 + 4184/315*Cf^3*zeta2^3 )) 

    + as^4*( + L7 * (  - 16/3*Cf^4 )

       + L6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 248/3*Cf^4 + 112/3*Cf^4*lfr
          - 112/3*Cf^4*lqr )

       + L5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*Cf^2*Ca^2 + 
         3160/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 18568/27*
         Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 80*Cf^3*Ca*zeta2 - 
         116*Cf^4 - 432*Cf^4*lfr - 96*Cf^4*lfr^2 + 432*Cf^4*lqr + 192*Cf^4*lqr
         *lfr - 96*Cf^4*lqr^2 + 64*Cf^4*zeta2 )

       + L4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*nf + 1331/27
         *Cf*Ca^3 + 1352/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/27*Cf^2*nf^2
         *lqr - 16348/27*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/27*Cf^2*Ca*
         nf*lqr + 592/9*Cf^2*Ca*nf*zeta2 + 48602/27*Cf^2*Ca^2 + 2420/27*Cf^2*
         Ca^2*lfr - 9680/27*Cf^2*Ca^2*lqr - 64*Cf^2*Ca^2*zeta3 - 2740/9*Cf^2*
         Ca^2*zeta2 - 13726/27*Cf^3*nf - 9824/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*
         lfr^2 + 14792/27*Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*
         lqr^2 + 112/3*Cf^3*nf*zeta2 + 80005/27*Cf^3*Ca + 59648/27*Cf^3*Ca*lfr
          + 220/9*Cf^3*Ca*lfr^2 - 86972/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*
         lfr + 4180/9*Cf^3*Ca*lqr^2 - 192*Cf^3*Ca*zeta3 - 2600/3*Cf^3*Ca*zeta2
          - 368*Cf^3*Ca*zeta2*lfr + 368*Cf^3*Ca*zeta2*lqr - 1270/3*Cf^4 + 32*
         Cf^4*lfr + 728*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 - 32*Cf^4*lqr - 1456*
         Cf^4*lqr*lfr - 320*Cf^4*lqr*lfr^2 + 728*Cf^4*lqr^2 + 320*Cf^4*lqr^2*
         lfr - 320/3*Cf^4*lqr^3 - 880/3*Cf^4*zeta3 - 1392*Cf^4*zeta2 - 384*
         Cf^4*zeta2*lfr + 384*Cf^4*zeta2*lqr )

       + D7 * ( 16/3*Cf^4 )

       + D6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 28*Cf^4 - 112/3*Cf^4*lfr + 112/
         3*Cf^4*lqr )

       + D5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*Ca^2 - 164/
         3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 998/3*Cf^3*Ca + 
         352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 18*Cf^4 + 
         120*Cf^4*lfr + 96*Cf^4*lfr^2 - 120*Cf^4*lqr - 192*Cf^4*lqr*lfr + 96*
         Cf^4*lqr^2 - 128*Cf^4*zeta2 )

       + D4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf - 1331/27*Cf
         *Ca^3 - 640/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*Cf^2*nf^2*lqr
          + 8120/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*Cf^2*Ca*nf*
         lqr - 80/3*Cf^2*Ca*nf*zeta2 - 24040/27*Cf^2*Ca^2 - 2420/27*Cf^2*Ca^2*
         lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 + 4630/27*Cf^3*nf
          + 560/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 740/3*Cf^3*nf*lqr - 800/9
         *Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 1040/9*Cf^3*nf*zeta2 - 27835/
         27*Cf^3*Ca - 3560/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 4550/3*Cf^3*
         Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 400*Cf^3*Ca*
         zeta3 + 6800/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 240*Cf^3*Ca*
         zeta2*lqr + 210*Cf^4 + 270*Cf^4*lfr - 120*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 270*Cf^4*lqr + 240*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 - 120*
         Cf^4*lqr^2 - 320*Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 400/3*Cf^4*zeta3
          + 600*Cf^4*zeta2 + 640*Cf^4*zeta2*lfr - 640*Cf^4*zeta2*lqr )

       + D3 * (  - 232/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1540/27*Cf*Ca*nf^2 - 
         176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 9502/27*Cf*Ca^2*nf + 
         968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 55627/81*Cf*Ca^3 - 
         5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 24238/243*Cf^2*nf^2 + 784/
         27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 2464/27*Cf^2*nf^2*lqr - 
         256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 928/27*Cf^2*nf^2*
         zeta2 - 339134/243*Cf^2*Ca*nf - 10352/27*Cf^2*Ca*nf*lfr + 704/27*Cf^2
         *Ca*nf*lfr^2 + 31424/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*Ca*nf*lqr*lfr
          - 6688/27*Cf^2*Ca*nf*lqr^2 + 1216/9*Cf^2*Ca*nf*zeta3 + 14096/27*Cf^2
         *Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*Ca*nf*zeta2*
         lqr + 2154563/486*Cf^2*Ca^2 + 31204/27*Cf^2*Ca^2*lfr - 1936/27*Cf^2*
         Ca^2*lfr^2 - 93256/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*lqr*lfr + 
         18392/27*Cf^2*Ca^2*lqr^2 - 13024/9*Cf^2*Ca^2*zeta3 - 52912/27*Cf^2*
         Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*zeta2*lqr
          + 864/5*Cf^2*Ca^2*zeta2^2 - 280/3*Cf^3*nf - 11216/27*Cf^3*nf*lfr - 
         200*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 + 10136/27*Cf^3*nf*lqr + 544*
         Cf^3*nf*lqr*lfr - 344*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2*lfr + 256/3*
         Cf^3*nf*lqr^3 + 1888/9*Cf^3*nf*zeta3 + 7216/9*Cf^3*nf*zeta2 + 2624/9*
         Cf^3*nf*zeta2*lfr - 4352/9*Cf^3*nf*zeta2*lqr - 1534/3*Cf^3*Ca + 70496/
         27*Cf^3*Ca*lfr + 1356*Cf^3*Ca*lfr^2 - 704/3*Cf^3*Ca*lfr^3 - 59804/27*
         Cf^3*Ca*lqr - 3504*Cf^3*Ca*lqr*lfr + 2148*Cf^3*Ca*lqr^2 + 704*Cf^3*Ca
         *lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 8800/9*Cf^3*Ca*zeta3 - 1184*Cf^3*
         Ca*zeta3*lfr + 1184*Cf^3*Ca*zeta3*lqr - 41824/9*Cf^3*Ca*zeta2 - 17024/
         9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*lfr^2 + 26528/9*Cf^3*Ca*zeta2
         *lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*Cf^3*Ca*zeta2*lqr^2 + 3128/5*
         Cf^3*Ca*zeta2^2 + 113/2*Cf^4 - 648*Cf^4*lfr - 684*Cf^4*lfr^2 - 64*
         Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 + 648*Cf^4*lqr + 1368*Cf^4*lqr*lfr + 
         192*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3 - 684*Cf^4*lqr^2 - 192*Cf^4
         *lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 + 64*Cf^4*lqr^3 - 512/3*Cf^4*lqr^3*
         lfr + 128/3*Cf^4*lqr^4 - 1072*Cf^4*zeta3 - 2752/3*Cf^4*zeta3*lfr + 
         2752/3*Cf^4*zeta3*lqr + 264*Cf^4*zeta2 - 1632*Cf^4*zeta2*lfr - 1088*
         Cf^4*zeta2*lfr^2 + 1632*Cf^4*zeta2*lqr + 2176*Cf^4*zeta2*lqr*lfr - 
         1088*Cf^4*zeta2*lqr^2 + 1392/5*Cf^4*zeta2^2 )

       + D2 * ( 940/81*Cf*nf^3 - 232/27*Cf*nf^3*lqr + 16/9*Cf*nf^3*lqr^2 - 32/
         9*Cf*nf^3*zeta2 - 7403/27*Cf*Ca*nf^2 + 1540/9*Cf*Ca*nf^2*lqr - 88/3*
         Cf*Ca*nf^2*lqr^2 + 16*Cf*Ca*nf^2*zeta3 + 688/9*Cf*Ca*nf^2*zeta2 - 32/
         3*Cf*Ca*nf^2*zeta2*lqr + 17189/9*Cf*Ca^2*nf - 9502/9*Cf*Ca^2*nf*lqr
          + 484/3*Cf*Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*
         zeta2 + 352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 
         649589/162*Cf*Ca^3 + 55627/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 
         1452*Cf*Ca^3*zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr
          - 968/5*Cf*Ca^3*zeta2^2 - 52678/243*Cf^2*nf^2 - 2584/27*Cf^2*nf^2*
         lfr + 88/3*Cf^2*nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 6826/27*Cf^2*nf^2
         *lqr + 64*Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 352/3*Cf^2*
         nf^2*lqr^2 - 32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 304/9
         *Cf^2*nf^2*zeta3 + 6104/27*Cf^2*nf^2*zeta2 + 32*Cf^2*nf^2*zeta2*lfr
          - 320/3*Cf^2*nf^2*zeta2*lqr + 713162/243*Cf^2*Ca*nf + 45428/27*Cf^2*
         Ca*nf*lfr - 1184/3*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 97274/
         27*Cf^2*Ca*nf*lqr - 848*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*
         lfr^2 + 4520/3*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9
         *Cf^2*Ca*nf*lqr^3 - 10600/9*Cf^2*Ca*nf*zeta3 + 144*Cf^2*Ca*nf*zeta3*
         lfr + 336*Cf^2*Ca*nf*zeta3*lqr - 82004/27*Cf^2*Ca*nf*zeta2 - 680*Cf^2
         *Ca*nf*zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 4720/3*Cf^2*Ca*nf*
         zeta2*lqr + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2
          + 3772/15*Cf^2*Ca*nf*zeta2^2 - 2254339/243*Cf^2*Ca^2 - 162508/27*
         Cf^2*Ca^2*lfr + 3598/3*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 
         625073/54*Cf^2*Ca^2*lqr + 2560*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*
         lqr*lfr^2 - 13456/3*Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 
         5324/9*Cf^2*Ca^2*lqr^3 - 1392*Cf^2*Ca^2*zeta5 + 24544/3*Cf^2*Ca^2*
         zeta3 + 1320*Cf^2*Ca^2*zeta3*lfr - 3960*Cf^2*Ca^2*zeta3*lqr + 86804/9
         *Cf^2*Ca^2*zeta2 + 3156*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*
         lfr^2 - 17432/3*Cf^2*Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 
         792*Cf^2*Ca^2*zeta2*lqr^2 - 832*Cf^2*Ca^2*zeta2*zeta3 - 4034/3*Cf^2*
         Ca^2*zeta2^2 - 2592/5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*
         zeta2^2*lqr - 145/9*Cf^3*nf - 251*Cf^3*nf*lfr + 2066/9*Cf^3*nf*lfr^2
          + 320/3*Cf^3*nf*lfr^3 - 32*Cf^3*nf*lfr^4 + 458*Cf^3*nf*lqr - 1108/9*
         Cf^3*nf*lqr*lfr - 320*Cf^3*nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 - 958/
         9*Cf^3*nf*lqr^2 + 320*Cf^3*nf*lqr^2*lfr - 320/3*Cf^3*nf*lqr^3 - 64*
         Cf^3*nf*lqr^3*lfr + 32*Cf^3*nf*lqr^4 - 936*Cf^3*nf*zeta3 - 1984/3*
         Cf^3*nf*zeta3*lfr + 2080/3*Cf^3*nf*zeta3*lqr - 5132/3*Cf^3*nf*zeta2
          - 4864/3*Cf^3*nf*zeta2*lfr - 320/3*Cf^3*nf*zeta2*lfr^2 + 6592/3*Cf^3
         *nf*zeta2*lqr + 2368/3*Cf^3*nf*zeta2*lqr*lfr - 2048/3*Cf^3*nf*zeta2*
         lqr^2 + 1032/5*Cf^3*nf*zeta2^2 + 13990/3*Cf^3*Ca + 9053/2*Cf^3*Ca*lfr
          - 14087/9*Cf^3*Ca*lfr^2 - 2144/3*Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4
          - 6061*Cf^3*Ca*lqr + 6790/9*Cf^3*Ca*lqr*lfr + 2144*Cf^3*Ca*lqr*lfr^2
          - 352*Cf^3*Ca*lqr*lfr^3 + 7297/9*Cf^3*Ca*lqr^2 - 2144*Cf^3*Ca*lqr^2*
         lfr + 2144/3*Cf^3*Ca*lqr^3 + 352*Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*
         lqr^4 - 720*Cf^3*Ca*zeta5 + 2716/3*Cf^3*Ca*zeta3 + 2200/3*Cf^3*Ca*
         zeta3*lfr + 672*Cf^3*Ca*zeta3*lfr^2 - 2728/3*Cf^3*Ca*zeta3*lqr - 1344
         *Cf^3*Ca*zeta3*lqr*lfr + 672*Cf^3*Ca*zeta3*lqr^2 + 30704/3*Cf^3*Ca*
         zeta2 + 28240/3*Cf^3*Ca*zeta2*lfr + 1760/3*Cf^3*Ca*zeta2*lfr^2 + 192*
         Cf^3*Ca*zeta2*lfr^3 - 37744/3*Cf^3*Ca*zeta2*lqr - 13024/3*Cf^3*Ca*
         zeta2*lqr*lfr - 576*Cf^3*Ca*zeta2*lqr*lfr^2 + 11264/3*Cf^3*Ca*zeta2*
         lqr^2 + 576*Cf^3*Ca*zeta2*lqr^2*lfr - 192*Cf^3*Ca*zeta2*lqr^3 - 3648*
         Cf^3*Ca*zeta2*zeta3 - 12906/5*Cf^3*Ca*zeta2^2 - 9384/5*Cf^3*Ca*
         zeta2^2*lfr + 9384/5*Cf^3*Ca*zeta2^2*lqr - 1299/2*Cf^4 - 1905/2*Cf^4*
         lfr + 81*Cf^4*lfr^2 + 396*Cf^4*lfr^3 + 96*Cf^4*lfr^4 + 1905/2*Cf^4*
         lqr - 162*Cf^4*lqr*lfr - 1188*Cf^4*lqr*lfr^2 - 384*Cf^4*lqr*lfr^3 + 
         81*Cf^4*lqr^2 + 1188*Cf^4*lqr^2*lfr + 576*Cf^4*lqr^2*lfr^2 - 396*Cf^4
         *lqr^3 - 384*Cf^4*lqr^3*lfr + 96*Cf^4*lqr^4 + 4128*Cf^4*zeta5 + 1392*
         Cf^4*zeta3 + 3984*Cf^4*zeta3*lfr + 1920*Cf^4*zeta3*lfr^2 - 3984*Cf^4*
         zeta3*lqr - 3840*Cf^4*zeta3*lqr*lfr + 1920*Cf^4*zeta3*lqr^2 - 2808*
         Cf^4*zeta2 - 2952*Cf^4*zeta2*lfr + 720*Cf^4*zeta2*lfr^2 + 704*Cf^4*
         zeta2*lfr^3 + 2952*Cf^4*zeta2*lqr - 1440*Cf^4*zeta2*lqr*lfr - 2112*
         Cf^4*zeta2*lqr*lfr^2 + 720*Cf^4*zeta2*lqr^2 + 2112*Cf^4*zeta2*lqr^2*
         lfr - 704*Cf^4*zeta2*lqr^3 - 640*Cf^4*zeta2*zeta3 - 1836*Cf^4*zeta2^2
          - 4176/5*Cf^4*zeta2^2*lfr + 4176/5*Cf^4*zeta2^2*lqr )

       + D1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*zeta3^2*
         [d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr] - 1280/3*
         nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*zeta2*
         [d4RR/nr] + 256*Cf*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*[dabc^2/n]*nfv + 
         896/3*Cf*zeta3*[dabc^2/n]*nfv + 640*Cf*zeta2*[dabc^2/n]*nfv - 128/5*
         Cf*zeta2^2*[dabc^2/n]*nfv - 17716/729*Cf*nf^3 + 1880/81*Cf*nf^3*lqr
          - 232/27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 464/27*Cf*nf^3*zeta2
          - 64/9*Cf*nf^3*zeta2*lqr + 315755/486*Cf*Ca*nf^2 - 14806/27*Cf*Ca*
         nf^2*lqr + 1540/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 688/9*
         Cf*Ca*nf^2*zeta3 + 32*Cf*Ca*nf^2*zeta3*lqr - 9848/27*Cf*Ca*nf^2*zeta2
          + 1376/9*Cf*Ca*nf^2*zeta2*lqr - 32/3*Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*
         Cf*Ca*nf^2*zeta2^2 - 2452247/486*Cf*Ca^2*nf + 34378/9*Cf*Ca^2*nf*lqr
          - 9502/9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf*Ca^2*nf*lqr^3 - 2080/9*Cf*Ca^2*
         nf*zeta5 + 5752/3*Cf*Ca^2*nf*zeta3 - 704*Cf*Ca^2*nf*zeta3*lqr + 68836/
         27*Cf*Ca^2*nf*zeta2 - 10192/9*Cf*Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf
         *zeta2*lqr^2 + 32*Cf*Ca^2*nf*zeta2*zeta3 - 3944/15*Cf*Ca^2*nf*zeta2^2
          + 352/5*Cf*Ca^2*nf*zeta2^2*lqr + 16865531/1458*Cf*Ca^3 - 649589/81*
         Cf*Ca^3*lqr + 55627/27*Cf*Ca^3*lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 19360/
         9*Cf*Ca^3*zeta5 - 78296/9*Cf*Ca^3*zeta3 + 2904*Cf*Ca^3*zeta3*lqr - 16
         *Cf*Ca^3*zeta3^2 - 156238/27*Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr
          - 968/3*Cf*Ca^3*zeta2*lqr^2 + 528*Cf*Ca^3*zeta2*zeta3 + 17996/15*Cf*
         Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3
          + 239633/1458*Cf^2*nf^2 + 104962/729*Cf^2*nf^2*lfr - 1606/81*Cf^2*
         nf^2*lfr^2 - 304/9*Cf^2*nf^2*lfr^3 + 176/27*Cf^2*nf^2*lfr^4 - 113872/
         729*Cf^2*nf^2*lqr - 9616/81*Cf^2*nf^2*lqr*lfr + 344/9*Cf^2*nf^2*lqr*
         lfr^2 - 128/27*Cf^2*nf^2*lqr*lfr^3 + 9386/81*Cf^2*nf^2*lqr^2 + 368/9*
         Cf^2*nf^2*lqr^2*lfr - 32/9*Cf^2*nf^2*lqr^2*lfr^2 - 136/3*Cf^2*nf^2*
         lqr^3 - 128/27*Cf^2*nf^2*lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 19304/
         81*Cf^2*nf^2*zeta3 + 64/27*Cf^2*nf^2*zeta3*lfr + 1952/27*Cf^2*nf^2*
         zeta3*lqr - 50140/81*Cf^2*nf^2*zeta2 - 4240/27*Cf^2*nf^2*zeta2*lfr + 
         160/9*Cf^2*nf^2*zeta2*lfr^2 + 13312/27*Cf^2*nf^2*zeta2*lqr + 448/9*
         Cf^2*nf^2*zeta2*lqr*lfr - 992/9*Cf^2*nf^2*zeta2*lqr^2 + 1312/27*Cf^2*
         nf^2*zeta2^2 - 326570/729*Cf^2*Ca*nf - 1826882/729*Cf^2*Ca*nf*lfr - 
         6010/81*Cf^2*Ca*nf*lfr^2 + 4208/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*
         nf*lfr^4 + 1323224/729*Cf^2*Ca*nf*lqr + 172064/81*Cf^2*Ca*nf*lqr*lfr
          - 4648/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 - 
         139918/81*Cf^2*Ca*nf*lqr^2 - 4912/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2
         *Ca*nf*lqr^2*lfr^2 + 1784/3*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*
         lqr^3*lfr - 1936/27*Cf^2*Ca*nf*lqr^4 - 208/3*Cf^2*Ca*nf*zeta5 + 
         158740/81*Cf^2*Ca*nf*zeta3 + 6872/9*Cf^2*Ca*nf*zeta3*lfr - 1120/3*
         Cf^2*Ca*nf*zeta3*lfr^2 - 11528/9*Cf^2*Ca*nf*zeta3*lqr + 608/3*Cf^2*Ca
         *nf*zeta3*lqr*lfr + 512/3*Cf^2*Ca*nf*zeta3*lqr^2 + 694654/81*Cf^2*Ca*
         nf*zeta2 + 190696/81*Cf^2*Ca*nf*zeta2*lfr - 56/9*Cf^2*Ca*nf*zeta2*
         lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 517720/81*Cf^2*Ca*nf*zeta2*lqr - 
         8768/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 
         13048/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*
         Cf^2*Ca*nf*zeta2*lqr^3 - 2848/3*Cf^2*Ca*nf*zeta2*zeta3 - 178642/135*
         Cf^2*Ca*nf*zeta2^2 - 3632/15*Cf^2*Ca*nf*zeta2^2*lfr + 8216/15*Cf^2*Ca
         *nf*zeta2^2*lqr - 21987073/5832*Cf^2*Ca^2 + 13454855/1458*Cf^2*Ca^2*
         lfr + 142429/162*Cf^2*Ca^2*lfr^2 - 12940/9*Cf^2*Ca^2*lfr^3 + 5324/27*
         Cf^2*Ca^2*lfr^4 - 3802963/729*Cf^2*Ca^2*lqr - 621016/81*Cf^2*Ca^2*lqr
         *lfr + 14150/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/27*Cf^2*Ca^2*lqr*lfr^3 + 
         923185/162*Cf^2*Ca^2*lqr^2 + 14876/9*Cf^2*Ca^2*lqr^2*lfr - 968/9*Cf^2
         *Ca^2*lqr^2*lfr^2 - 5362/3*Cf^2*Ca^2*lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*
         lfr + 5324/27*Cf^2*Ca^2*lqr^4 + 6472/3*Cf^2*Ca^2*zeta5 + 1696*Cf^2*
         Ca^2*zeta5*lfr - 1696*Cf^2*Ca^2*zeta5*lqr - 238400/81*Cf^2*Ca^2*zeta3
          - 186220/27*Cf^2*Ca^2*zeta3*lfr + 1936/3*Cf^2*Ca^2*zeta3*lfr^2 + 
         202060/27*Cf^2*Ca^2*zeta3*lqr + 5104/3*Cf^2*Ca^2*zeta3*lqr*lfr - 7040/
         3*Cf^2*Ca^2*zeta3*lqr^2 + 3808/3*Cf^2*Ca^2*zeta3^2 - 713440/27*Cf^2*
         Ca^2*zeta2 - 653800/81*Cf^2*Ca^2*zeta2*lfr - 6836/9*Cf^2*Ca^2*zeta2*
         lfr^2 + 352*Cf^2*Ca^2*zeta2*lfr^3 + 1578604/81*Cf^2*Ca^2*zeta2*lqr + 
         39280/9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 
         44060/9*Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*zeta2*lqr^2*lfr + 352*
         Cf^2*Ca^2*zeta2*lqr^3 + 24896/3*Cf^2*Ca^2*zeta2*zeta3 + 3040/3*Cf^2*
         Ca^2*zeta2*zeta3*lfr - 3040/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 812819/135*
         Cf^2*Ca^2*zeta2^2 + 3496/3*Cf^2*Ca^2*zeta2^2*lfr + 1728/5*Cf^2*Ca^2*
         zeta2^2*lfr^2 - 42692/15*Cf^2*Ca^2*zeta2^2*lqr - 3456/5*Cf^2*Ca^2*
         zeta2^2*lqr*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2 - 51848/63*Cf^2*Ca^2
         *zeta2^3 + 1775/18*Cf^3*nf + 5941/27*Cf^3*nf*lfr + 1414/3*Cf^3*nf*
         lfr^2 + 12*Cf^3*nf*lfr^3 - 48*Cf^3*nf*lfr^4 - 3916/27*Cf^3*nf*lqr - 
         3458/3*Cf^3*nf*lqr*lfr - 368*Cf^3*nf*lqr*lfr^2 + 96*Cf^3*nf*lqr*lfr^3
          + 2044/3*Cf^3*nf*lqr^2 + 700*Cf^3*nf*lqr^2*lfr - 344*Cf^3*nf*lqr^3
          - 96*Cf^3*nf*lqr^3*lfr + 48*Cf^3*nf*lqr^4 + 6368/9*Cf^3*nf*zeta5 + 
         78328/27*Cf^3*nf*zeta3 + 16064/9*Cf^3*nf*zeta3*lfr + 896/3*Cf^3*nf*
         zeta3*lfr^2 - 22544/9*Cf^3*nf*zeta3*lqr - 3136/3*Cf^3*nf*zeta3*lqr*
         lfr + 2240/3*Cf^3*nf*zeta3*lqr^2 - 7912/27*Cf^3*nf*zeta2 + 44512/27*
         Cf^3*nf*zeta2*lfr + 7328/9*Cf^3*nf*zeta2*lfr^2 - 320/3*Cf^3*nf*zeta2*
         lfr^3 - 35008/27*Cf^3*nf*zeta2*lqr - 19840/9*Cf^3*nf*zeta2*lqr*lfr - 
         128*Cf^3*nf*zeta2*lqr*lfr^2 + 12512/9*Cf^3*nf*zeta2*lqr^2 + 576*Cf^3*
         nf*zeta2*lqr^2*lfr - 1024/3*Cf^3*nf*zeta2*lqr^3 - 6592/9*Cf^3*nf*
         zeta2*zeta3 - 195716/135*Cf^3*nf*zeta2^2 - 2016/5*Cf^3*nf*zeta2^2*lfr
          + 2768/5*Cf^3*nf*zeta2^2*lqr + 2829/2*Cf^3*Ca - 12775/2*Cf^3*Ca*lfr
          - 14699/3*Cf^3*Ca*lfr^2 - 34*Cf^3*Ca*lfr^3 + 264*Cf^3*Ca*lfr^4 + 
         5359*Cf^3*Ca*lqr + 33655/3*Cf^3*Ca*lqr*lfr + 2280*Cf^3*Ca*lqr*lfr^2
          - 528*Cf^3*Ca*lqr*lfr^3 - 18956/3*Cf^3*Ca*lqr^2 - 4458*Cf^3*Ca*lqr^2
         *lfr + 2212*Cf^3*Ca*lqr^3 + 528*Cf^3*Ca*lqr^3*lfr - 264*Cf^3*Ca*lqr^4
          - 77216/9*Cf^3*Ca*zeta5 + 480*Cf^3*Ca*zeta5*lfr - 480*Cf^3*Ca*zeta5*
         lqr - 333526/27*Cf^3*Ca*zeta3 - 14708/3*Cf^3*Ca*zeta3*lfr + 5200/3*
         Cf^3*Ca*zeta3*lfr^2 + 192*Cf^3*Ca*zeta3*lfr^3 + 26588/3*Cf^3*Ca*zeta3
         *lqr - 3008/3*Cf^3*Ca*zeta3*lqr*lfr - 576*Cf^3*Ca*zeta3*lqr*lfr^2 - 
         2192/3*Cf^3*Ca*zeta3*lqr^2 + 576*Cf^3*Ca*zeta3*lqr^2*lfr - 192*Cf^3*
         Ca*zeta3*lqr^3 + 5984/3*Cf^3*Ca*zeta3^2 + 202705/27*Cf^3*Ca*zeta2 - 
         271828/27*Cf^3*Ca*zeta2*lfr - 43460/9*Cf^3*Ca*zeta2*lfr^2 + 2336/3*
         Cf^3*Ca*zeta2*lfr^3 + 200548/27*Cf^3*Ca*zeta2*lqr + 115432/9*Cf^3*Ca*
         zeta2*lqr*lfr + 128*Cf^3*Ca*zeta2*lqr*lfr^2 - 71972/9*Cf^3*Ca*zeta2*
         lqr^2 - 2592*Cf^3*Ca*zeta2*lqr^2*lfr + 5056/3*Cf^3*Ca*zeta2*lqr^3 + 
         23104/9*Cf^3*Ca*zeta2*zeta3 + 5888*Cf^3*Ca*zeta2*zeta3*lfr - 5888*
         Cf^3*Ca*zeta2*zeta3*lqr + 1043747/135*Cf^3*Ca*zeta2^2 + 18532/5*Cf^3*
         Ca*zeta2^2*lfr + 7216/5*Cf^3*Ca*zeta2^2*lfr^2 - 22668/5*Cf^3*Ca*
         zeta2^2*lqr - 14432/5*Cf^3*Ca*zeta2^2*lqr*lfr + 7216/5*Cf^3*Ca*
         zeta2^2*lqr^2 - 55472/63*Cf^3*Ca*zeta2^3 - 19885/24*Cf^4 + 703*Cf^4*
         lfr + 2269/2*Cf^4*lfr^2 + 498*Cf^4*lfr^3 + 72*Cf^4*lfr^4 - 703*Cf^4*
         lqr - 2269*Cf^4*lqr*lfr - 1494*Cf^4*lqr*lfr^2 - 288*Cf^4*lqr*lfr^3 + 
         2269/2*Cf^4*lqr^2 + 1494*Cf^4*lqr^2*lfr + 432*Cf^4*lqr^2*lfr^2 - 498*
         Cf^4*lqr^3 - 288*Cf^4*lqr^3*lfr + 72*Cf^4*lqr^4 + 64*Cf^4*zeta5 - 
         6336*Cf^4*zeta5*lfr + 6336*Cf^4*zeta5*lqr - 1374*Cf^4*zeta3 + 128*
         Cf^4*zeta3*lfr - 2880*Cf^4*zeta3*lfr^2 - 3712/3*Cf^4*zeta3*lfr^3 - 
         128*Cf^4*zeta3*lqr + 5760*Cf^4*zeta3*lqr*lfr + 3712*Cf^4*zeta3*lqr*
         lfr^2 - 2880*Cf^4*zeta3*lqr^2 - 3712*Cf^4*zeta3*lqr^2*lfr + 3712/3*
         Cf^4*zeta3*lqr^3 - 256/3*Cf^4*zeta3^2 - 3101/3*Cf^4*zeta2 + 3480*Cf^4
         *zeta2*lfr + 3480*Cf^4*zeta2*lfr^2 + 480*Cf^4*zeta2*lfr^3 - 128*Cf^4*
         zeta2*lfr^4 - 3480*Cf^4*zeta2*lqr - 6960*Cf^4*zeta2*lqr*lfr - 1440*
         Cf^4*zeta2*lqr*lfr^2 + 512*Cf^4*zeta2*lqr*lfr^3 + 3480*Cf^4*zeta2*
         lqr^2 + 1440*Cf^4*zeta2*lqr^2*lfr - 768*Cf^4*zeta2*lqr^2*lfr^2 - 480*
         Cf^4*zeta2*lqr^3 + 512*Cf^4*zeta2*lqr^3*lfr - 128*Cf^4*zeta2*lqr^4 + 
         5824*Cf^4*zeta2*zeta3 + 3072*Cf^4*zeta2*zeta3*lfr - 3072*Cf^4*zeta2*
         zeta3*lqr - 1098*Cf^4*zeta2^2 + 1992*Cf^4*zeta2^2*lfr + 3424/5*Cf^4*
         zeta2^2*lfr^2 - 1992*Cf^4*zeta2^2*lqr - 6848/5*Cf^4*zeta2^2*lqr*lfr
          + 3424/5*Cf^4*zeta2^2*lqr^2 - 64192/315*Cf^4*zeta2^3 )

       + D0 * (  - 192*[d4RA/nr] + [B4(d4RA/nc)]*[d4RA/nr] - 3484*zeta7*
         [d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*[d4RA/nr] + 
         3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/3*zeta3*lfr
         *[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*[d4RA/nr] + 
         384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 2176/3*zeta2*
         [d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*[d4RA/nr] - 1024*
         zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr] - 224/15*zeta2^2*
         [d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/315*zeta2^3*
         [d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*zeta2^3*lqr*
         [d4RA/nr] + 192*nf*[d4RR/nr] + 11680/9*nf*zeta5*[d4RR/nr] + 1280/3*nf
         *zeta5*lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] + 2336/9*nf*
         zeta3*[d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] - 448/3*nf*zeta3^2*[d4RR/nr] - 2656/3*nf*zeta2*[d4RR/nr] - 
         256*nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] - 64*nf*zeta2
         *zeta3*[d4RR/nr] + 896/15*nf*zeta2^2*[d4RR/nr] + 4864/315*nf*zeta2^3*
         [d4RR/nr] - 192*Cf*[dabc^2/n]*nfv - 256*Cf*lfr*[dabc^2/n]*nfv + 256*
         Cf*lqr*[dabc^2/n]*nfv + 1280*Cf*zeta5*[dabc^2/n]*nfv + 5120/3*Cf*
         zeta5*lfr*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*lqr*[dabc^2/n]*nfv - 224*
         Cf*zeta3*[dabc^2/n]*nfv - 896/3*Cf*zeta3*lfr*[dabc^2/n]*nfv + 896/3*
         Cf*zeta3*lqr*[dabc^2/n]*nfv - 480*Cf*zeta2*[dabc^2/n]*nfv - 640*Cf*
         zeta2*lfr*[dabc^2/n]*nfv + 640*Cf*zeta2*lqr*[dabc^2/n]*nfv + 96/5*Cf*
         zeta2^2*[dabc^2/n]*nfv + 128/5*Cf*zeta2^2*lfr*[dabc^2/n]*nfv - 128/5*
         Cf*zeta2^2*lqr*[dabc^2/n]*nfv + 50558/2187*Cf*nf^3 + 32/81*Cf*nf^3*
         lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*Cf*nf^3*lfr^3 - 8/27*Cf*nf^3*lfr^4
          - 17716/729*Cf*nf^3*lqr + 940/81*Cf*nf^3*lqr^2 - 232/81*Cf*nf^3*
         lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*nf^3*zeta3 - 64/27*Cf*nf^3*
         zeta3*lfr - 1880/81*Cf*nf^3*zeta2 + 464/27*Cf*nf^3*zeta2*lqr - 32/9*
         Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2 - 3761509/5832*Cf*Ca*nf^2
          - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*lfr^2 - 1144/27*Cf*Ca*
         nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 315755/486*Cf*Ca*nf^2*lqr - 7403/
         27*Cf*Ca*nf^2*lqr^2 + 1540/27*Cf*Ca*nf^2*lqr^3 - 44/9*Cf*Ca*nf^2*
         lqr^4 + 1192/9*Cf*Ca*nf^2*zeta5 + 6092/81*Cf*Ca*nf^2*zeta3 - 2240/27*
         Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*lfr^2 - 688/9*Cf*Ca*
         nf^2*zeta3*lqr + 16*Cf*Ca*nf^2*zeta3*lqr^2 + 131878/243*Cf*Ca*nf^2*
         zeta2 + 608/81*Cf*Ca*nf^2*zeta2*lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 
         32/9*Cf*Ca*nf^2*zeta2*lfr^3 - 9848/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf
         *Ca*nf^2*zeta2*lqr^2 - 32/9*Cf*Ca*nf^2*zeta2*lqr^3 - 400/9*Cf*Ca*nf^2
         *zeta2*zeta3 - 616/9*Cf*Ca*nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*
         lfr + 64/5*Cf*Ca*nf^2*zeta2^2*lqr + 31645735/5832*Cf*Ca^2*nf + 24137/
         81*Cf*Ca^2*nf*lfr - 1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*
         lfr^3 - 242/9*Cf*Ca^2*nf*lfr^4 - 2452247/486*Cf*Ca^2*nf*lqr + 17189/9
         *Cf*Ca^2*nf*lqr^2 - 9502/27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4
          - 6562/27*Cf*Ca^2*nf*zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 2080/9*Cf
         *Ca^2*nf*zeta5*lqr - 239062/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf
         *zeta3*lfr - 704/3*Cf*Ca^2*nf*zeta3*lfr^2 + 5752/3*Cf*Ca^2*nf*zeta3*
         lqr - 352*Cf*Ca^2*nf*zeta3*lqr^2 - 2612/9*Cf*Ca^2*nf*zeta3^2 - 940424/
         243*Cf*Ca^2*nf*zeta2 - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2
         *nf*zeta2*lfr^2 - 352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 68836/27*Cf*Ca^2*nf*
         zeta2*lqr - 5096/9*Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*
         lqr^3 + 8684/9*Cf*Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 32*Cf*Ca^2*nf*zeta2*zeta3*lqr + 3314/5*Cf*Ca^2*nf*zeta2^2 + 352/
         15*Cf*Ca^2*nf*zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3944/15*
         Cf*Ca^2*nf*zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 86176/945*
         Cf*Ca^2*nf*zeta2^3 - 59835979/4374*Cf*Ca^3 - 1/24*Cf*Ca^3*
         [B4(d4RA/nc)] - 84278/81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/
         81*Cf*Ca^3*lfr^3 + 1331/27*Cf*Ca^3*lfr^4 + 16865531/1458*Cf*Ca^3*lqr
          - 649589/162*Cf*Ca^3*lqr^2 + 55627/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*
         Ca^3*lqr^4 + 28291/6*Cf*Ca^3*zeta7 - 128510/27*Cf*Ca^3*zeta5 + 3608/9
         *Cf*Ca^3*zeta5*lfr + 19360/9*Cf*Ca^3*zeta5*lqr + 387083/27*Cf*Ca^3*
         zeta3 - 20944/27*Cf*Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 
         78296/9*Cf*Ca^3*zeta3*lqr + 1452*Cf*Ca^3*zeta3*lqr^2 - 17182/9*Cf*
         Ca^3*zeta3^2 + 16*Cf*Ca^3*zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 
         2052595/243*Cf*Ca^3*zeta2 + 88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*
         Ca^3*zeta2*lfr^2 + 968/9*Cf*Ca^3*zeta2*lfr^3 - 156238/27*Cf*Ca^3*
         zeta2*lqr + 4012/3*Cf*Ca^3*zeta2*lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 - 
         136/3*Cf*Ca^3*zeta2*zeta5 - 39988/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*
         Ca^3*zeta2*zeta3*lfr + 528*Cf*Ca^3*zeta2*zeta3*lqr - 77341/45*Cf*Ca^3
         *zeta2^2 - 3608/5*Cf*Ca^3*zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2
          + 17996/15*Cf*Ca^3*zeta2^2*lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 836/3
         *Cf*Ca^3*zeta2^2*zeta3 + 55864/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*
         Ca^3*zeta2^3*lfr - 20032/105*Cf*Ca^3*zeta2^3*lqr - 161929/972*Cf^2*
         nf^2 + 32350/243*Cf^2*nf^2*lfr - 358/27*Cf^2*nf^2*lfr^2 - 112/9*Cf^2*
         nf^2*lfr^3 + 44/9*Cf^2*nf^2*lfr^4 - 63161/486*Cf^2*nf^2*lqr - 3130/27
         *Cf^2*nf^2*lqr*lfr + 74/3*Cf^2*nf^2*lqr*lfr^2 - 32/9*Cf^2*nf^2*lqr*
         lfr^3 + 4136/27*Cf^2*nf^2*lqr^2 + 104/3*Cf^2*nf^2*lqr^2*lfr - 8/3*
         Cf^2*nf^2*lqr^2*lfr^2 - 422/9*Cf^2*nf^2*lqr^3 - 32/9*Cf^2*nf^2*lqr^3*
         lfr + 44/9*Cf^2*nf^2*lqr^4 - 64/9*Cf^2*nf^2*zeta5 + 3812/9*Cf^2*nf^2*
         zeta3 + 10448/81*Cf^2*nf^2*zeta3*lfr - 400/9*Cf^2*nf^2*zeta3*lfr^2 - 
         20168/81*Cf^2*nf^2*zeta3*lqr - 64/9*Cf^2*nf^2*zeta3*lqr*lfr + 368/9*
         Cf^2*nf^2*zeta3*lqr^2 + 385300/729*Cf^2*nf^2*zeta2 + 21112/81*Cf^2*
         nf^2*zeta2*lfr - 760/27*Cf^2*nf^2*zeta2*lfr^2 - 160/27*Cf^2*nf^2*
         zeta2*lfr^3 - 47332/81*Cf^2*nf^2*zeta2*lqr - 4528/27*Cf^2*nf^2*zeta2*
         lqr*lfr + 160/9*Cf^2*nf^2*zeta2*lqr*lfr^2 + 6584/27*Cf^2*nf^2*zeta2*
         lqr^2 + 224/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 992/27*Cf^2*nf^2*zeta2*
         lqr^3 - 1376/27*Cf^2*nf^2*zeta2*zeta3 - 19904/135*Cf^2*nf^2*zeta2^2
          - 640/27*Cf^2*nf^2*zeta2^2*lfr + 1504/27*Cf^2*nf^2*zeta2^2*lqr - 
         255235/324*Cf^2*Ca*nf - 582473/243*Cf^2*Ca*nf*lfr + 10619/27*Cf^2*Ca*
         nf*lfr^2 + 1552/9*Cf^2*Ca*nf*lfr^3 - 484/9*Cf^2*Ca*nf*lfr^4 + 952130/
         243*Cf^2*Ca*nf*lqr + 47726/27*Cf^2*Ca*nf*lqr*lfr - 994/3*Cf^2*Ca*nf*
         lqr*lfr^2 + 352/9*Cf^2*Ca*nf*lqr*lfr^3 - 66958/27*Cf^2*Ca*nf*lqr^2 - 
         1324/3*Cf^2*Ca*nf*lqr^2*lfr + 88/3*Cf^2*Ca*nf*lqr^2*lfr^2 + 5402/9*
         Cf^2*Ca*nf*lqr^3 + 352/9*Cf^2*Ca*nf*lqr^3*lfr - 484/9*Cf^2*Ca*nf*
         lqr^4 + 2984/9*Cf^2*Ca*nf*zeta5 - 512/3*Cf^2*Ca*nf*zeta5*lfr - 208/3*
         Cf^2*Ca*nf*zeta5*lqr - 71482/27*Cf^2*Ca*nf*zeta3 + 13580/81*Cf^2*Ca*
         nf*zeta3*lfr + 1160/9*Cf^2*Ca*nf*zeta3*lfr^2 - 48*Cf^2*Ca*nf*zeta3*
         lfr^3 - 10952/81*Cf^2*Ca*nf*zeta3*lqr - 2680/9*Cf^2*Ca*nf*zeta3*lqr*
         lfr + 48*Cf^2*Ca*nf*zeta3*lqr*lfr^2 + 2576/9*Cf^2*Ca*nf*zeta3*lqr^2
          + 48*Cf^2*Ca*nf*zeta3*lqr^2*lfr - 48*Cf^2*Ca*nf*zeta3*lqr^3 + 2920/3
         *Cf^2*Ca*nf*zeta3^2 - 5369177/729*Cf^2*Ca*nf*zeta2 - 330094/81*Cf^2*
         Ca*nf*zeta2*lfr + 9704/27*Cf^2*Ca*nf*zeta2*lfr^2 + 1112/27*Cf^2*Ca*nf
         *zeta2*lfr^3 + 655054/81*Cf^2*Ca*nf*zeta2*lqr + 56336/27*Cf^2*Ca*nf*
         zeta2*lqr*lfr - 1544/9*Cf^2*Ca*nf*zeta2*lqr*lfr^2 - 80296/27*Cf^2*Ca*
         nf*zeta2*lqr^2 - 2248/9*Cf^2*Ca*nf*zeta2*lqr^2*lfr + 10264/27*Cf^2*Ca
         *nf*zeta2*lqr^3 + 21952/9*Cf^2*Ca*nf*zeta2*zeta3 + 352/3*Cf^2*Ca*nf*
         zeta2*zeta3*lfr - 2752/3*Cf^2*Ca*nf*zeta2*zeta3*lqr + 915377/405*Cf^2
         *Ca*nf*zeta2^2 + 100156/135*Cf^2*Ca*nf*zeta2^2*lfr - 716/15*Cf^2*Ca*
         nf*zeta2^2*lfr^2 - 180346/135*Cf^2*Ca*nf*zeta2^2*lqr - 3152/15*Cf^2*
         Ca*nf*zeta2^2*lqr*lfr + 3868/15*Cf^2*Ca*nf*zeta2^2*lqr^2 - 41488/315*
         Cf^2*Ca*nf*zeta2^3 + 51498031/3888*Cf^2*Ca^2 + 2467366/243*Cf^2*Ca^2*
         lfr - 94853/54*Cf^2*Ca^2*lfr^2 - 488*Cf^2*Ca^2*lfr^3 + 1331/9*Cf^2*
         Ca^2*lfr^4 - 35992631/1944*Cf^2*Ca^2*lqr - 314075/54*Cf^2*Ca^2*lqr*
         lfr + 5953/6*Cf^2*Ca^2*lqr*lfr^2 - 968/9*Cf^2*Ca^2*lqr*lfr^3 + 464467/
         54*Cf^2*Ca^2*lqr^2 + 3884/3*Cf^2*Ca^2*lqr^2*lfr - 242/3*Cf^2*Ca^2*
         lqr^2*lfr^2 - 10793/6*Cf^2*Ca^2*lqr^3 - 968/9*Cf^2*Ca^2*lqr^3*lfr + 
         1331/9*Cf^2*Ca^2*lqr^4 - 8610*Cf^2*Ca^2*zeta7 + 14894/9*Cf^2*Ca^2*
         zeta5 + 4112/3*Cf^2*Ca^2*zeta5*lfr + 160*Cf^2*Ca^2*zeta5*lfr^2 - 152/
         3*Cf^2*Ca^2*zeta5*lqr - 320*Cf^2*Ca^2*zeta5*lqr*lfr + 160*Cf^2*Ca^2*
         zeta5*lqr^2 - 188162/27*Cf^2*Ca^2*zeta3 - 664234/81*Cf^2*Ca^2*zeta3*
         lfr - 3352/9*Cf^2*Ca^2*zeta3*lfr^2 + 264*Cf^2*Ca^2*zeta3*lfr^3 + 
         1006018/81*Cf^2*Ca^2*zeta3*lqr + 34820/9*Cf^2*Ca^2*zeta3*lqr*lfr - 
         264*Cf^2*Ca^2*zeta3*lqr*lfr^2 - 34372/9*Cf^2*Ca^2*zeta3*lqr^2 - 264*
         Cf^2*Ca^2*zeta3*lqr^2*lfr + 264*Cf^2*Ca^2*zeta3*lqr^3 + 5966/3*Cf^2*
         Ca^2*zeta3^2 + 2432/3*Cf^2*Ca^2*zeta3^2*lfr - 2432/3*Cf^2*Ca^2*
         zeta3^2*lqr + 17325892/729*Cf^2*Ca^2*zeta2 + 39107/3*Cf^2*Ca^2*zeta2*
         lfr - 28654/27*Cf^2*Ca^2*zeta2*lfr^2 - 1276/27*Cf^2*Ca^2*zeta2*lfr^3
          - 669730/27*Cf^2*Ca^2*zeta2*lqr - 159484/27*Cf^2*Ca^2*zeta2*lqr*lfr
          + 3652/9*Cf^2*Ca^2*zeta2*lqr*lfr^2 + 227342/27*Cf^2*Ca^2*zeta2*lqr^2
          + 5588/9*Cf^2*Ca^2*zeta2*lqr^2*lfr - 26444/27*Cf^2*Ca^2*zeta2*lqr^3
          + 3960*Cf^2*Ca^2*zeta2*zeta5 - 462688/27*Cf^2*Ca^2*zeta2*zeta3 - 
         9584/3*Cf^2*Ca^2*zeta2*zeta3*lfr + 96*Cf^2*Ca^2*zeta2*zeta3*lfr^2 + 
         22784/3*Cf^2*Ca^2*zeta2*zeta3*lqr - 192*Cf^2*Ca^2*zeta2*zeta3*lqr*lfr
          + 96*Cf^2*Ca^2*zeta2*zeta3*lqr^2 - 7041313/810*Cf^2*Ca^2*zeta2^2 - 
         521666/135*Cf^2*Ca^2*zeta2^2*lfr + 5666/15*Cf^2*Ca^2*zeta2^2*lfr^2 + 
         832031/135*Cf^2*Ca^2*zeta2^2*lqr + 2776/3*Cf^2*Ca^2*zeta2^2*lqr*lfr
          - 19546/15*Cf^2*Ca^2*zeta2^2*lqr^2 + 25736/15*Cf^2*Ca^2*zeta2^2*
         zeta3 + 40576/45*Cf^2*Ca^2*zeta2^3 + 51848/63*Cf^2*Ca^2*zeta2^3*lfr
          - 51848/63*Cf^2*Ca^2*zeta2^3*lqr - 16067/27*Cf^3*nf - 6853/36*Cf^3*
         nf*lfr + 535/6*Cf^3*nf*lfr^2 - 27*Cf^3*nf*lfr^3 - 18*Cf^3*nf*lfr^4 + 
         406/9*Cf^3*nf*lqr - 1408/3*Cf^3*nf*lqr*lfr - 102*Cf^3*nf*lqr*lfr^2 + 
         36*Cf^3*nf*lqr*lfr^3 + 2281/6*Cf^3*nf*lqr^2 + 285*Cf^3*nf*lqr^2*lfr
          - 156*Cf^3*nf*lqr^3 - 36*Cf^3*nf*lqr^3*lfr + 18*Cf^3*nf*lqr^4 - 3952/
         3*Cf^3*nf*zeta5 + 1408/9*Cf^3*nf*zeta5*lfr + 6368/9*Cf^3*nf*zeta5*lqr
          - 15314/9*Cf^3*nf*zeta3 - 8996/3*Cf^3*nf*zeta3*lfr - 1280/3*Cf^3*nf*
         zeta3*lfr^2 + 544/3*Cf^3*nf*zeta3*lfr^3 + 10544/3*Cf^3*nf*zeta3*lqr
          + 5872/3*Cf^3*nf*zeta3*lqr*lfr - 96*Cf^3*nf*zeta3*lqr*lfr^2 - 4592/3
         *Cf^3*nf*zeta3*lqr^2 - 352*Cf^3*nf*zeta3*lqr^2*lfr + 800/3*Cf^3*nf*
         zeta3*lqr^3 - 496/3*Cf^3*nf*zeta3^2 + 33958/27*Cf^3*nf*zeta2 + 45010/
         27*Cf^3*nf*zeta2*lfr - 8/9*Cf^3*nf*zeta2*lfr^2 - 416/3*Cf^3*nf*zeta2*
         lfr^3 + 32*Cf^3*nf*zeta2*lfr^4 - 64288/27*Cf^3*nf*zeta2*lqr - 8336/9*
         Cf^3*nf*zeta2*lqr*lfr + 272*Cf^3*nf*zeta2*lqr*lfr^2 - 64*Cf^3*nf*
         zeta2*lqr*lfr^3 + 8344/9*Cf^3*nf*zeta2*lqr^2 - 128*Cf^3*nf*zeta2*
         lqr^2*lfr - 16/3*Cf^3*nf*zeta2*lqr^3 + 64*Cf^3*nf*zeta2*lqr^3*lfr - 
         32*Cf^3*nf*zeta2*lqr^4 + 10432/9*Cf^3*nf*zeta2*zeta3 + 8128/9*Cf^3*nf
         *zeta2*zeta3*lfr - 7552/9*Cf^3*nf*zeta2*zeta3*lqr + 38906/27*Cf^3*nf*
         zeta2^2 + 135992/135*Cf^3*nf*zeta2^2*lfr + 824/5*Cf^3*nf*zeta2^2*
         lfr^2 - 192692/135*Cf^3*nf*zeta2^2*lqr - 480*Cf^3*nf*zeta2^2*lqr*lfr
          + 1576/5*Cf^3*nf*zeta2^2*lqr^2 - 608/7*Cf^3*nf*zeta2^3 - 492041/108*
         Cf^3*Ca - 150713/24*Cf^3*Ca*lfr - 17789/12*Cf^3*Ca*lfr^2 + 489/2*Cf^3
         *Ca*lfr^3 + 99*Cf^3*Ca*lfr^4 + 91873/12*Cf^3*Ca*lqr + 16732/3*Cf^3*Ca
         *lqr*lfr + 537*Cf^3*Ca*lqr*lfr^2 - 198*Cf^3*Ca*lqr*lfr^3 - 49139/12*
         Cf^3*Ca*lqr^2 - 3615/2*Cf^3*Ca*lqr^2*lfr + 1026*Cf^3*Ca*lqr^3 + 198*
         Cf^3*Ca*lqr^3*lfr - 99*Cf^3*Ca*lqr^4 + 10920*Cf^3*Ca*zeta7 + 32168/3*
         Cf^3*Ca*zeta5 + 47408/9*Cf^3*Ca*zeta5*lfr + 480*Cf^3*Ca*zeta5*lfr^2
          - 90176/9*Cf^3*Ca*zeta5*lqr - 960*Cf^3*Ca*zeta5*lqr*lfr + 480*Cf^3*
         Ca*zeta5*lqr^2 + 37640/3*Cf^3*Ca*zeta3 + 19314*Cf^3*Ca*zeta3*lfr + 
         15032/3*Cf^3*Ca*zeta3*lfr^2 - 2560/3*Cf^3*Ca*zeta3*lfr^3 - 22328*Cf^3
         *Ca*zeta3*lqr - 48280/3*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*Ca*zeta3*lqr*
         lfr^2 + 33248/3*Cf^3*Ca*zeta3*lqr^2 + 2368*Cf^3*Ca*zeta3*lqr^2*lfr - 
         4832/3*Cf^3*Ca*zeta3*lqr^3 - 21668/3*Cf^3*Ca*zeta3^2 - 12992/3*Cf^3*
         Ca*zeta3^2*lfr + 12992/3*Cf^3*Ca*zeta3^2*lqr - 17850*Cf^3*Ca*zeta2 - 
         433960/27*Cf^3*Ca*zeta2*lfr - 760/9*Cf^3*Ca*zeta2*lfr^2 + 2780/3*Cf^3
         *Ca*zeta2*lfr^3 - 176*Cf^3*Ca*zeta2*lfr^4 + 561373/27*Cf^3*Ca*zeta2*
         lqr + 53792/9*Cf^3*Ca*zeta2*lqr*lfr - 1988*Cf^3*Ca*zeta2*lqr*lfr^2 + 
         352*Cf^3*Ca*zeta2*lqr*lfr^3 - 53032/9*Cf^3*Ca*zeta2*lqr^2 + 1196*Cf^3
         *Ca*zeta2*lqr^2*lfr - 404/3*Cf^3*Ca*zeta2*lqr^3 - 352*Cf^3*Ca*zeta2*
         lqr^3*lfr + 176*Cf^3*Ca*zeta2*lqr^4 - 2256*Cf^3*Ca*zeta2*zeta5 + 
         50296/9*Cf^3*Ca*zeta2*zeta3 + 16400/9*Cf^3*Ca*zeta2*zeta3*lfr - 1472*
         Cf^3*Ca*zeta2*zeta3*lfr^2 - 19568/9*Cf^3*Ca*zeta2*zeta3*lqr + 2944*
         Cf^3*Ca*zeta2*zeta3*lqr*lfr - 1472*Cf^3*Ca*zeta2*zeta3*lqr^2 - 441829/
         54*Cf^3*Ca*zeta2^2 - 587447/135*Cf^3*Ca*zeta2^2*lfr - 2816/5*Cf^3*Ca*
         zeta2^2*lfr^2 - 192*Cf^3*Ca*zeta2^2*lfr^3 + 899297/135*Cf^3*Ca*
         zeta2^2*lqr + 9768/5*Cf^3*Ca*zeta2^2*lqr*lfr + 576*Cf^3*Ca*zeta2^2*
         lqr*lfr^2 - 6952/5*Cf^3*Ca*zeta2^2*lqr^2 - 576*Cf^3*Ca*zeta2^2*lqr^2*
         lfr + 192*Cf^3*Ca*zeta2^2*lqr^3 + 7736/5*Cf^3*Ca*zeta2^2*zeta3 + 
         39272/21*Cf^3*Ca*zeta2^3 + 55472/63*Cf^3*Ca*zeta2^3*lfr - 55472/63*
         Cf^3*Ca*zeta2^3*lqr + 37069/48*Cf^4 + 38155/24*Cf^4*lfr + 2407/4*Cf^4
         *lfr^2 + 315/2*Cf^4*lfr^3 + 18*Cf^4*lfr^4 - 38155/24*Cf^4*lqr - 2407/
         2*Cf^4*lqr*lfr - 945/2*Cf^4*lqr*lfr^2 - 72*Cf^4*lqr*lfr^3 + 2407/4*
         Cf^4*lqr^2 + 945/2*Cf^4*lqr^2*lfr + 108*Cf^4*lqr^2*lfr^2 - 315/2*Cf^4
         *lqr^3 - 72*Cf^4*lqr^3*lfr + 18*Cf^4*lqr^4 - 2040*Cf^4*zeta7 - 4224*
         Cf^4*zeta5 - 4096*Cf^4*zeta5*lfr + 1344*Cf^4*zeta5*lfr^2 + 4096*Cf^4*
         zeta5*lqr - 2688*Cf^4*zeta5*lqr*lfr + 1344*Cf^4*zeta5*lqr^2 - 940*
         Cf^4*zeta3 - 1062*Cf^4*zeta3*lfr - 3076*Cf^4*zeta3*lfr^2 - 416*Cf^4*
         zeta3*lfr^3 + 256/3*Cf^4*zeta3*lfr^4 + 1062*Cf^4*zeta3*lqr + 6152*
         Cf^4*zeta3*lqr*lfr + 1248*Cf^4*zeta3*lqr*lfr^2 - 1024/3*Cf^4*zeta3*
         lqr*lfr^3 - 3076*Cf^4*zeta3*lqr^2 - 1248*Cf^4*zeta3*lqr^2*lfr + 512*
         Cf^4*zeta3*lqr^2*lfr^2 + 416*Cf^4*zeta3*lqr^3 - 1024/3*Cf^4*zeta3*
         lqr^3*lfr + 256/3*Cf^4*zeta3*lqr^4 + 1888*Cf^4*zeta3^2 + 1408/3*Cf^4*
         zeta3^2*lfr - 1408/3*Cf^4*zeta3^2*lqr + 3253*Cf^4*zeta2 + 12659/3*
         Cf^4*zeta2*lfr + 1266*Cf^4*zeta2*lfr^2 - 216*Cf^4*zeta2*lfr^3 - 96*
         Cf^4*zeta2*lfr^4 - 12659/3*Cf^4*zeta2*lqr - 2532*Cf^4*zeta2*lqr*lfr
          + 648*Cf^4*zeta2*lqr*lfr^2 + 384*Cf^4*zeta2*lqr*lfr^3 + 1266*Cf^4*
         zeta2*lqr^2 - 648*Cf^4*zeta2*lqr^2*lfr - 576*Cf^4*zeta2*lqr^2*lfr^2
          + 216*Cf^4*zeta2*lqr^3 + 384*Cf^4*zeta2*lqr^3*lfr - 96*Cf^4*zeta2*
         lqr^4 - 4608*Cf^4*zeta2*zeta5 - 5048*Cf^4*zeta2*zeta3 - 8128*Cf^4*
         zeta2*zeta3*lfr - 2496*Cf^4*zeta2*zeta3*lfr^2 + 8128*Cf^4*zeta2*zeta3
         *lqr + 4992*Cf^4*zeta2*zeta3*lqr*lfr - 2496*Cf^4*zeta2*zeta3*lqr^2 + 
         20523/5*Cf^4*zeta2^2 + 17838/5*Cf^4*zeta2^2*lfr + 264*Cf^4*zeta2^2*
         lfr^2 - 128*Cf^4*zeta2^2*lfr^3 - 17838/5*Cf^4*zeta2^2*lqr - 528*Cf^4*
         zeta2^2*lqr*lfr + 384*Cf^4*zeta2^2*lqr*lfr^2 + 264*Cf^4*zeta2^2*lqr^2
          - 384*Cf^4*zeta2^2*lqr^2*lfr + 128*Cf^4*zeta2^2*lqr^3 - 176*Cf^4*
         zeta2^2*zeta3 + 138784/105*Cf^4*zeta2^3 + 64192/315*Cf^4*zeta2^3*lfr
          - 64192/315*Cf^4*zeta2^3*lqr )) 
);

** Coefficient function for inclusive Higgs-production through gluon-Fusion:
** (= [C_S^g])
local [C_{ggF}^g] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 16*Ca )

       + L0 * ( 8*Ca + 8*Ca*lfr - 8*Ca*lqr )

       + D1 * ( 16*Ca )

       + D0 * (  - 8*Ca*lfr + 8*Ca*lqr )

       + [d_(1-z)] * ( 4/3*nf*lfr - 22/3*Ca*lfr + 8*Ca*zeta2 )) 

    + as^2*( + L3 * (  - 128*Ca^2 )

       + L2 * (  - 32/3*Ca*nf + 920/3*Ca^2 + 192*Ca^2*lfr - 192*Ca^2*lqr )

       + L1 * ( 244/9*Ca*nf - 64/3*Ca*nf*lfr - 32/3*Ca*nf*lqr - 1588/9*Ca^2 - 
         320/3*Ca^2*lfr - 64*Ca^2*lfr^2 + 848/3*Ca^2*lqr + 128*Ca^2*lqr*lfr - 
         64*Ca^2*lqr^2 + 160*Ca^2*zeta2 )

       + L0 * (  - 392/27*Ca*nf + 16/9*Ca*nf*lfr + 40/3*Ca*nf*lfr^2 + 128/9*Ca
         *nf*lqr - 32/3*Ca*nf*lqr*lfr - 8/3*Ca*nf*lqr^2 + 32/3*Ca*nf*zeta2 + 
         2612/27*Ca^2 + 8/9*Ca^2*lfr - 124/3*Ca^2*lfr^2 - 800/9*Ca^2*lqr - 16/
         3*Ca^2*lqr*lfr + 140/3*Ca^2*lqr^2 - 312*Ca^2*zeta3 - 608/3*Ca^2*zeta2
          - 80*Ca^2*zeta2*lfr + 80*Ca^2*zeta2*lqr )

       + D3 * ( 128*Ca^2 )

       + D2 * ( 32/3*Ca*nf - 176/3*Ca^2 - 192*Ca^2*lfr + 192*Ca^2*lqr )

       + D1 * (  - 160/9*Ca*nf + 64/3*Ca*nf*lfr + 32/3*Ca*nf*lqr + 1072/9*Ca^2
          - 352/3*Ca^2*lfr + 64*Ca^2*lfr^2 - 176/3*Ca^2*lqr - 128*Ca^2*lqr*lfr
          + 64*Ca^2*lqr^2 - 160*Ca^2*zeta2 )

       + D0 * ( 224/27*Ca*nf + 80/9*Ca*nf*lfr - 40/3*Ca*nf*lfr^2 - 80/9*Ca*nf*
         lqr + 32/3*Ca*nf*lqr*lfr + 8/3*Ca*nf*lqr^2 - 32/3*Ca*nf*zeta2 - 1616/
         27*Ca^2 - 536/9*Ca^2*lfr + 220/3*Ca^2*lfr^2 + 536/9*Ca^2*lqr - 176/3*
         Ca^2*lqr*lfr - 44/3*Ca^2*lqr^2 + 312*Ca^2*zeta3 + 176/3*Ca^2*zeta2 + 
         80*Ca^2*zeta2*lfr - 80*Ca^2*zeta2*lqr )

       + [d_(1-z)] * ( 4/3*nf^2*lfr^2 - 80/3*Ca*nf + 16/3*Ca*nf*lfr - 44/3*Ca*
         nf*lfr^2 + 8*Ca*nf*lqr - 8/3*Ca*nf*zeta3 - 80/9*Ca*nf*zeta2 + 32/3*Ca
         *nf*zeta2*lfr + 16/3*Ca*nf*zeta2*lqr + 93*Ca^2 - 64/3*Ca^2*lfr + 121/
         3*Ca^2*lfr^2 - 24*Ca^2*lqr - 220/3*Ca^2*zeta3 - 152*Ca^2*zeta3*lfr + 
         152*Ca^2*zeta3*lqr + 536/9*Ca^2*zeta2 - 176/3*Ca^2*zeta2*lfr - 32*
         Ca^2*zeta2*lfr^2 - 88/3*Ca^2*zeta2*lqr + 64*Ca^2*zeta2*lqr*lfr - 32*
         Ca^2*zeta2*lqr^2 - 4/5*Ca^2*zeta2^2 - 67/3*Cf*nf + 4*Cf*nf*lfr + 4*Cf
         *nf*lqr + 16*Cf*nf*zeta3 )) 

    + as^3*( + L5 * (  - 512*Ca^3 )

       + L4 * (  - 1280/9*Ca^2*nf + 22592/9*Ca^3 + 1280*Ca^3*lfr - 1280*Ca^3*
         lqr )

       + L3 * (  - 256/27*Ca*nf^2 + 6560/9*Ca^2*nf - 512/9*Ca^2*nf*lfr - 2560/
         9*Ca^2*nf*lqr - 111008/27*Ca^3 - 26560/9*Ca^3*lfr - 1024*Ca^3*lfr^2
          + 43456/9*Ca^3*lqr + 2048*Ca^3*lqr*lfr - 1024*Ca^3*lqr^2 + 3584*Ca^3
         *zeta2 )

       + L2 * ( 944/27*Ca*nf^2 - 128/9*Ca*nf^2*lfr - 128/9*Ca*nf^2*lqr - 32680/
         27*Ca^2*nf - 896/9*Ca^2*nf*lfr + 320*Ca^2*nf*lfr^2 + 9664/9*Ca^2*nf*
         lqr - 128*Ca^2*nf*lqr*lfr - 192*Ca^2*nf*lqr^2 + 2180/3*Ca^2*nf*zeta2
          + 173504/27*Ca^3 + 13840/9*Ca^3*lfr + 32*Ca^3*lfr^2 + 256*Ca^3*lfr^3
          - 54320/9*Ca^3*lqr - 2880*Ca^3*lqr*lfr - 768*Ca^3*lqr*lfr^2 + 2848*
         Ca^3*lqr^2 + 768*Ca^3*lqr^2*lfr - 256*Ca^3*lqr^3 - 11584*Ca^3*zeta3
          - 34352/3*Ca^3*zeta2 - 5376*Ca^3*zeta2*lfr + 5376*Ca^3*zeta2*lqr - 
         32*Cf*Ca*nf )

       + L1 * (  - 2608/81*Ca*nf^2 + 976/27*Ca*nf^2*lfr - 64/3*Ca*nf^2*lfr^2
          + 976/27*Ca*nf^2*lqr - 128/9*Ca*nf^2*lqr*lfr - 64/9*Ca*nf^2*lqr^2 + 
         256/9*Ca*nf^2*zeta2 + 107104/81*Ca^2*nf + 808/9*Ca^2*nf*lfr - 64/9*
         Ca^2*nf*lfr^2 - 128*Ca^2*nf*lfr^3 - 33064/27*Ca^2*nf*lqr + 128/3*Ca^2
         *nf*lqr*lfr + 640/3*Ca^2*nf*lqr*lfr^2 + 3904/9*Ca^2*nf*lqr^2 - 128/3*
         Ca^2*nf*lqr^2*lfr - 128/3*Ca^2*nf*lqr^3 - 2992/3*Ca^2*nf*zeta3 - 
         14480/9*Ca^2*nf*zeta2 - 128*Ca^2*nf*zeta2*lfr + 1664/3*Ca^2*nf*zeta2*
         lqr - 152752/27*Ca^3 - 66856/27*Ca^3*lfr + 4624/9*Ca^3*lfr^2 + 448*
         Ca^3*lfr^3 + 17912/3*Ca^3*lqr + 4832/9*Ca^3*lqr*lfr - 1216/3*Ca^3*lqr
         *lfr^2 - 7024/3*Ca^3*lqr^2 - 1600/3*Ca^3*lqr^2*lfr + 1472/3*Ca^3*
         lqr^3 + 23168*Ca^3*zeta3 + 11520*Ca^3*zeta3*lfr - 11520*Ca^3*zeta3*
         lqr + 76000/9*Ca^3*zeta2 + 7872*Ca^3*zeta2*lfr + 2304*Ca^3*zeta2*
         lfr^2 - 30656/3*Ca^3*zeta2*lqr - 4608*Ca^3*zeta2*lqr*lfr + 2304*Ca^3*
         zeta2*lqr^2 + 9856/5*Ca^3*zeta2^2 + 544*Cf*Ca*nf - 64*Cf*Ca*nf*lfr - 
         96*Cf*Ca*nf*lqr - 384*Cf*Ca*nf*zeta3 - 16/3*Cf*Ca*nf*zeta2 )

       + L0 * ( 3136/729*Ca*nf^2 - 1664/81*Ca*nf^2*lfr - 64/9*Ca*nf^2*lfr^2 + 
         416/27*Ca*nf^2*lfr^3 - 1472/81*Ca*nf^2*lqr + 512/27*Ca*nf^2*lqr*lfr
          - 32/3*Ca*nf^2*lqr*lfr^2 + 256/27*Ca*nf^2*lqr^2 - 32/9*Ca*nf^2*lqr^2
         *lfr - 32/27*Ca*nf^2*lqr^3 - 320/27*Ca*nf^2*zeta3 - 304/9*Ca*nf^2*
         zeta2 + 128/9*Ca*nf^2*zeta2*lfr + 128/9*Ca*nf^2*zeta2*lqr - 391076/
         729*Ca^2*nf - 5576/81*Ca^2*nf*lfr + 760/9*Ca^2*nf*lfr^2 - 2848/27*
         Ca^2*nf*lfr^3 + 54520/81*Ca^2*nf*lqr - 1600/27*Ca^2*nf*lqr*lfr + 32/3
         *Ca^2*nf*lqr*lfr^2 - 7016/27*Ca^2*nf*lqr^2 + 544/9*Ca^2*nf*lqr^2*lfr
          + 928/27*Ca^2*nf*lqr^3 + 13120/9*Ca^2*nf*zeta3 - 1024/3*Ca^2*nf*
         zeta3*lfr - 1472/3*Ca^2*nf*zeta3*lqr + 72184/81*Ca^2*nf*zeta2 - 32/3*
         Ca^2*nf*zeta2*lfr - 416/3*Ca^2*nf*zeta2*lfr^2 - 6176/9*Ca^2*nf*zeta2*
         lqr + 64*Ca^2*nf*zeta2*lqr*lfr + 224/3*Ca^2*nf*zeta2*lqr^2 + 272/5*
         Ca^2*nf*zeta2^2 + 1668838/729*Ca^3 + 54652/81*Ca^3*lfr - 72*Ca^3*
         lfr^2 + 3080/27*Ca^3*lfr^3 - 206300/81*Ca^3*lqr - 8704/27*Ca^3*lqr*
         lfr + 264*Ca^3*lqr*lfr^2 + 28072/27*Ca^3*lqr^2 - 2024/9*Ca^3*lqr^2*
         lfr - 4136/27*Ca^3*lqr^3 - 11904*Ca^3*zeta5 - 262792/27*Ca^3*zeta3 - 
         19328/3*Ca^3*zeta3*lfr - 2240*Ca^3*zeta3*lfr^2 + 33056/3*Ca^3*zeta3*
         lqr + 4480*Ca^3*zeta3*lqr*lfr - 2240*Ca^3*zeta3*lqr^2 - 357856/81*
         Ca^3*zeta2 - 5696/9*Ca^3*zeta2*lfr - 1936/3*Ca^3*zeta2*lfr^2 - 256*
         Ca^3*zeta2*lfr^3 + 10816/3*Ca^3*zeta2*lqr + 2464*Ca^3*zeta2*lqr*lfr
          + 768*Ca^3*zeta2*lqr*lfr^2 - 5456/3*Ca^3*zeta2*lqr^2 - 768*Ca^3*
         zeta2*lqr^2*lfr + 256*Ca^3*zeta2*lqr^3 + 23200/3*Ca^3*zeta2*zeta3 - 
         26272/15*Ca^3*zeta2^2 - 4928/5*Ca^3*zeta2^2*lfr + 4928/5*Ca^3*zeta2^2
         *lqr - 10130/27*Cf*Ca*nf - 220*Cf*Ca*nf*lfr + 40*Cf*Ca*nf*lfr^2 + 300
         *Cf*Ca*nf*lqr - 40*Cf*Ca*nf*lqr^2 + 2384/9*Cf*Ca*nf*zeta3 + 192*Cf*Ca
         *nf*zeta3*lfr - 192*Cf*Ca*nf*zeta3*lqr + 80/3*Cf*Ca*nf*zeta2 + 64/5*
         Cf*Ca*nf*zeta2^2 )

       + D5 * ( 512*Ca^3 )

       + D4 * ( 1280/9*Ca^2*nf - 7040/9*Ca^3 - 1280*Ca^3*lfr + 1280*Ca^3*lqr )

       + D3 * ( 256/27*Ca*nf^2 - 10496/27*Ca^2*nf + 512/9*Ca^2*nf*lfr + 2560/9
         *Ca^2*nf*lqr + 59200/27*Ca^3 - 2816/9*Ca^3*lfr + 1024*Ca^3*lfr^2 - 
         14080/9*Ca^3*lqr - 2048*Ca^3*lqr*lfr + 1024*Ca^3*lqr^2 - 3584*Ca^3*
         zeta2 )

       + D2 * (  - 640/27*Ca*nf^2 + 128/9*Ca*nf^2*lfr + 128/9*Ca*nf^2*lqr + 
         14624/27*Ca^2*nf + 2432/9*Ca^2*nf*lfr - 320*Ca^2*nf*lfr^2 - 5248/9*
         Ca^2*nf*lqr + 128*Ca^2*nf*lqr*lfr + 192*Ca^2*nf*lqr^2 - 2176/3*Ca^2*
         nf*zeta2 - 67264/27*Ca^3 - 21856/9*Ca^3*lfr + 1760*Ca^3*lfr^2 - 256*
         Ca^3*lfr^3 + 29600/9*Ca^3*lqr - 704*Ca^3*lqr*lfr + 768*Ca^3*lqr*lfr^2
          - 1056*Ca^3*lqr^2 - 768*Ca^3*lqr^2*lfr + 256*Ca^3*lqr^3 + 11584*Ca^3
         *zeta3 + 11968/3*Ca^3*zeta2 + 5376*Ca^3*zeta2*lfr - 5376*Ca^3*zeta2*
         lqr + 32*Cf*Ca*nf )

       + D1 * ( 1600/81*Ca*nf^2 - 640/27*Ca*nf^2*lfr + 64/3*Ca*nf^2*lfr^2 - 
         640/27*Ca*nf^2*lqr + 128/9*Ca*nf^2*lqr*lfr + 64/9*Ca*nf^2*lqr^2 - 256/
         9*Ca*nf^2*zeta2 - 67376/81*Ca^2*nf + 2176/9*Ca^2*nf*lfr - 3392/9*Ca^2
         *nf*lfr^2 + 128*Ca^2*nf*lfr^3 + 16288/27*Ca^2*nf*lqr + 128*Ca^2*nf*
         lqr*lfr - 640/3*Ca^2*nf*lqr*lfr^2 - 1984/9*Ca^2*nf*lqr^2 + 128/3*Ca^2
         *nf*lqr^2*lfr + 128/3*Ca^2*nf*lqr^3 + 2944/3*Ca^2*nf*zeta3 + 6016/9*
         Ca^2*nf*zeta2 + 128*Ca^2*nf*zeta2*lfr - 1664/3*Ca^2*nf*zeta2*lqr + 
         244552/81*Ca^3 - 6944/27*Ca^3*lfr + 14384/9*Ca^3*lfr^2 - 704*Ca^3*
         lfr^3 - 21568/9*Ca^3*lqr - 13280/9*Ca^3*lqr*lfr + 3520/3*Ca^3*lqr*
         lfr^2 + 1168*Ca^3*lqr^2 - 704/3*Ca^3*lqr^2*lfr - 704/3*Ca^3*lqr^3 - 
         22528/3*Ca^3*zeta3 - 11520*Ca^3*zeta3*lfr + 11520*Ca^3*zeta3*lqr - 
         9728/3*Ca^3*zeta2 - 704*Ca^3*zeta2*lfr - 2304*Ca^3*zeta2*lfr^2 + 9152/
         3*Ca^3*zeta2*lqr + 4608*Ca^3*zeta2*lqr*lfr - 2304*Ca^3*zeta2*lqr^2 - 
         9856/5*Ca^3*zeta2^2 - 504*Cf*Ca*nf + 64*Cf*Ca*nf*lfr + 96*Cf*Ca*nf*
         lqr + 384*Cf*Ca*nf*zeta3 )

       + D0 * (  - 3712/729*Ca*nf^2 + 992/81*Ca*nf^2*lfr + 160/9*Ca*nf^2*lfr^2
          - 416/27*Ca*nf^2*lfr^3 + 800/81*Ca*nf^2*lqr - 320/27*Ca*nf^2*lqr*lfr
          + 32/3*Ca*nf^2*lqr*lfr^2 - 160/27*Ca*nf^2*lqr^2 + 32/9*Ca*nf^2*lqr^2
         *lfr + 32/27*Ca*nf^2*lqr^3 + 320/27*Ca*nf^2*zeta3 + 640/27*Ca*nf^2*
         zeta2 - 128/9*Ca*nf^2*zeta2*lfr - 128/9*Ca*nf^2*zeta2*lqr + 125252/
         729*Ca^2*nf + 10904/81*Ca^2*nf*lfr - 2456/9*Ca^2*nf*lfr^2 + 4576/27*
         Ca^2*nf*lfr^3 - 33688/81*Ca^2*nf*lqr + 3328/27*Ca^2*nf*lqr*lfr - 352/
         3*Ca^2*nf*lqr*lfr^2 + 4040/27*Ca^2*nf*lqr^2 - 352/9*Ca^2*nf*lqr^2*lfr
          - 352/27*Ca^2*nf*lqr^3 - 7600/9*Ca^2*nf*zeta3 + 1024/3*Ca^2*nf*zeta3
         *lfr + 1472/3*Ca^2*nf*zeta3*lqr - 34768/81*Ca^2*nf*zeta2 - 64/3*Ca^2*
         nf*zeta2*lfr + 416/3*Ca^2*nf*zeta2*lfr^2 + 3008/9*Ca^2*nf*zeta2*lqr
          - 64*Ca^2*nf*zeta2*lqr*lfr - 224/3*Ca^2*nf*zeta2*lqr^2 - 544/15*Ca^2
         *nf*zeta2^2 - 594058/729*Ca^3 - 51172/81*Ca^3*lfr + 7840/9*Ca^3*lfr^2
          - 12584/27*Ca^3*lfr^3 + 122276/81*Ca^3*lqr - 11216/27*Ca^3*lqr*lfr
          + 968/3*Ca^3*lqr*lfr^2 - 12304/27*Ca^3*lqr^2 + 968/9*Ca^3*lqr^2*lfr
          + 968/27*Ca^3*lqr^3 + 11904*Ca^3*zeta5 + 143056/27*Ca^3*zeta3 - 2464/
         3*Ca^3*zeta3*lfr + 2240*Ca^3*zeta3*lfr^2 - 11264/3*Ca^3*zeta3*lqr - 
         4480*Ca^3*zeta3*lqr*lfr + 2240*Ca^3*zeta3*lqr^2 + 137008/81*Ca^3*
         zeta2 + 6848/9*Ca^3*zeta2*lfr - 2288/3*Ca^3*zeta2*lfr^2 + 256*Ca^3*
         zeta2*lfr^3 - 4864/3*Ca^3*zeta2*lqr + 352*Ca^3*zeta2*lqr*lfr - 768*
         Ca^3*zeta2*lqr*lfr^2 + 1232/3*Ca^3*zeta2*lqr^2 + 768*Ca^3*zeta2*lqr^2
         *lfr - 256*Ca^3*zeta2*lqr^3 - 23200/3*Ca^3*zeta2*zeta3 + 4048/15*Ca^3
         *zeta2^2 + 4928/5*Ca^3*zeta2^2*lfr - 4928/5*Ca^3*zeta2^2*lqr + 3422/
         27*Cf*Ca*nf + 252*Cf*Ca*nf*lfr - 40*Cf*Ca*nf*lfr^2 - 252*Cf*Ca*nf*lqr
          + 40*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta3 - 192*Cf*Ca*nf*zeta3*lfr
          + 192*Cf*Ca*nf*zeta3*lqr - 32*Cf*Ca*nf*zeta2 - 64/5*Cf*Ca*nf*zeta2^2
          )

       + [d_(1-z)] * ( 32/27*nf^3*lfr^3 + 2515/27*Ca*nf^2 - 349/9*Ca*nf^2*lfr
          + 116/9*Ca*nf^2*lfr^2 - 176/9*Ca*nf^2*lfr^3 - 370/9*Ca*nf^2*lqr + 32/
         3*Ca*nf^2*lqr*lfr + 16/3*Ca*nf^2*lqr^2 + 688/27*Ca*nf^2*zeta3 - 32/9*
         Ca*nf^2*zeta3*lfr - 32/9*Ca*nf^2*zeta3*lqr - 2128/81*Ca*nf^2*zeta2 - 
         320/27*Ca*nf^2*zeta2*lfr + 32/3*Ca*nf^2*zeta2*lfr^2 - 320/27*Ca*nf^2*
         zeta2*lqr + 64/9*Ca*nf^2*zeta2*lqr*lfr + 32/9*Ca*nf^2*zeta2*lqr^2 - 
         608/45*Ca*nf^2*zeta2^2 - 98059/81*Ca^2*nf + 3109/9*Ca^2*nf*lfr - 1090/
         9*Ca^2*nf*lfr^2 + 968/9*Ca^2*nf*lfr^3 + 4058/9*Ca^2*nf*lqr - 272/3*
         Ca^2*nf*lqr*lfr - 136/3*Ca^2*nf*lqr^2 + 6952/9*Ca^2*nf*zeta5 + 9848/
         27*Ca^2*nf*zeta3 + 2336/9*Ca^2*nf*zeta3*lfr - 784/3*Ca^2*nf*zeta3*
         lfr^2 - 416*Ca^2*nf*zeta3*lqr + 352/3*Ca^2*nf*zeta3*lqr*lfr + 144*
         Ca^2*nf*zeta3*lqr^2 - 4480/81*Ca^2*nf*zeta2 + 6992/27*Ca^2*nf*zeta2*
         lfr - 416/9*Ca^2*nf*zeta2*lfr^2 - 64*Ca^2*nf*zeta2*lfr^3 + 1472/9*
         Ca^2*nf*zeta2*lqr - 1984/9*Ca^2*nf*zeta2*lqr*lfr + 320/3*Ca^2*nf*
         zeta2*lqr*lfr^2 + 32*Ca^2*nf*zeta2*lqr^2 - 64/3*Ca^2*nf*zeta2*lqr^2*
         lfr - 64/3*Ca^2*nf*zeta2*lqr^3 - 2000/3*Ca^2*nf*zeta2*zeta3 + 21032/
         135*Ca^2*nf*zeta2^2 - 232/15*Ca^2*nf*zeta2^2*lfr + 40/3*Ca^2*nf*
         zeta2^2*lqr + 215131/81*Ca^3 - 761*Ca^3*lfr + 2486/9*Ca^3*lfr^2 - 
         5324/27*Ca^3*lfr^3 - 8284/9*Ca^3*lqr + 176*Ca^3*lqr*lfr + 88*Ca^3*
         lqr^2 - 30316/9*Ca^3*zeta5 - 5984*Ca^3*zeta5*lfr + 5984*Ca^3*zeta5*
         lqr - 3276*Ca^3*zeta3 - 5176/3*Ca^3*zeta3*lfr + 4312/3*Ca^3*zeta3*
         lfr^2 - 512/3*Ca^3*zeta3*lfr^3 + 25208/9*Ca^3*zeta3*lqr - 1936/3*Ca^3
         *zeta3*lqr*lfr + 512*Ca^3*zeta3*lqr*lfr^2 - 792*Ca^3*zeta3*lqr^2 - 
         512*Ca^3*zeta3*lqr^2*lfr + 512/3*Ca^3*zeta3*lqr^3 + 13216/3*Ca^3*
         zeta3^2 + 64604/81*Ca^3*zeta2 - 9824/9*Ca^3*zeta2*lfr - 1384/9*Ca^3*
         zeta2*lfr^2 + 352*Ca^3*zeta2*lfr^3 - 6352/27*Ca^3*zeta2*lqr + 1168*
         Ca^3*zeta2*lqr*lfr - 1760/3*Ca^3*zeta2*lqr*lfr^2 - 3320/9*Ca^3*zeta2*
         lqr^2 + 352/3*Ca^3*zeta2*lqr^2*lfr + 352/3*Ca^3*zeta2*lqr^3 + 7832/3*
         Ca^3*zeta2*zeta3 + 3872*Ca^3*zeta2*zeta3*lfr - 3872*Ca^3*zeta2*zeta3*
         lqr - 61028/135*Ca^3*zeta2^2 + 1276/15*Ca^3*zeta2^2*lfr - 1152/5*Ca^3
         *zeta2^2*lfr^2 - 220/3*Ca^3*zeta2^2*lqr + 2304/5*Ca^3*zeta2^2*lqr*lfr
          - 1152/5*Ca^3*zeta2^2*lqr^2 - 64096/105*Ca^3*zeta2^3 + 8962/81*Cf*
         nf^2 - 290/9*Cf*nf^2*lfr + 28/3*Cf*nf^2*lfr^2 - 104/3*Cf*nf^2*lqr + 
         16/3*Cf*nf^2*lqr*lfr + 8/3*Cf*nf^2*lqr^2 - 224/3*Cf*nf^2*zeta3 + 64/3
         *Cf*nf^2*zeta3*lfr + 64/3*Cf*nf^2*zeta3*lqr - 184/9*Cf*nf^2*zeta2 - 
         32/45*Cf*nf^2*zeta2^2 - 63991/81*Cf*Ca*nf + 1715/9*Cf*Ca*nf*lfr - 154/
         3*Cf*Ca*nf*lfr^2 + 616/3*Cf*Ca*nf*lqr - 88/3*Cf*Ca*nf*lqr*lfr - 44/3*
         Cf*Ca*nf*lqr^2 + 160*Cf*Ca*nf*zeta5 + 416*Cf*Ca*nf*zeta3 - 352/3*Cf*
         Ca*nf*zeta3*lfr - 352/3*Cf*Ca*nf*zeta3*lqr - 1136/9*Cf*Ca*nf*zeta2 + 
         32*Cf*Ca*nf*zeta2*lfr + 48*Cf*Ca*nf*zeta2*lqr + 192*Cf*Ca*nf*zeta2*
         zeta3 + 176/45*Cf*Ca*nf*zeta2^2 + 608/9*Cf^2*nf - 2*Cf^2*nf*lfr - 4*
         Cf^2*nf*lqr - 320*Cf^2*nf*zeta5 + 592/3*Cf^2*nf*zeta3 )) 

    + as^4*( + L7 * (  - 4096/3*Ca^4 )

       + L6 * (  - 7168/9*Ca^3*nf + 98560/9*Ca^4 + 14336/3*Ca^4*lfr - 14336/3*
         Ca^4*lqr )

       + L5 * (  - 4096/27*Ca^2*nf^2 + 174208/27*Ca^3*nf + 2048/3*Ca^3*nf*lfr
          - 7168/3*Ca^3*nf*lqr - 298240/9*Ca^4 - 68096/3*Ca^4*lfr - 6144*Ca^4*
         lfr^2 + 96256/3*Ca^4*lqr + 12288*Ca^4*lqr*lfr - 6144*Ca^4*lqr^2 + 
         23552*Ca^4*zeta2 )

       + L4 * (  - 256/27*Ca*nf^3 + 28648/27*Ca^2*nf^2 - 2560/27*Ca^2*nf^2*lfr
          - 10240/27*Ca^2*nf^2*lqr - 519352/27*Ca^3*nf - 44032/9*Ca^3*nf*lfr
          + 14080/9*Ca^3*nf*lfr^2 + 428416/27*Ca^3*nf*lqr + 10240/9*Ca^3*nf*
         lqr*lfr - 24320/9*Ca^3*nf*lqr^2 + 94816/9*Ca^3*nf*zeta2 + 2233258/27*
         Ca^4 + 952576/27*Ca^4*lfr + 95360/9*Ca^4*lfr^2 + 10240/3*Ca^4*lfr^3
          - 243904/3*Ca^4*lqr - 401920/9*Ca^4*lqr*lfr - 10240*Ca^4*lqr*lfr^2
          + 306560/9*Ca^4*lqr^2 + 10240*Ca^4*lqr^2*lfr - 10240/3*Ca^4*lqr^3 - 
         313600/3*Ca^4*zeta3 - 1255168/9*Ca^4*zeta2 - 58880*Ca^4*zeta2*lfr + 
         58880*Ca^4*zeta2*lqr - 1280/3*Cf*Ca^2*nf )

       + D7 * ( 4096/3*Ca^4 )

       + D6 * ( 7168/9*Ca^3*nf - 39424/9*Ca^4 - 14336/3*Ca^4*lfr + 14336/3*
         Ca^4*lqr )

       + D5 * ( 4096/27*Ca^2*nf^2 - 91136/27*Ca^3*nf - 2048/3*Ca^3*nf*lfr + 
         7168/3*Ca^3*nf*lqr + 432640/27*Ca^4 + 11264/3*Ca^4*lfr + 6144*Ca^4*
         lfr^2 - 39424/3*Ca^4*lqr - 12288*Ca^4*lqr*lfr + 6144*Ca^4*lqr^2 - 
         23552*Ca^4*zeta2 )

       + D4 * ( 256/27*Ca*nf^3 - 17024/27*Ca^2*nf^2 + 2560/27*Ca^2*nf^2*lfr + 
         10240/27*Ca^2*nf^2*lqr + 26048/3*Ca^3*nf + 87040/27*Ca^3*nf*lfr - 
         14080/9*Ca^3*nf*lfr^2 - 227840/27*Ca^3*nf*lqr - 10240/9*Ca^3*nf*lqr*
         lfr + 24320/9*Ca^3*nf*lqr^2 - 94720/9*Ca^3*nf*zeta2 - 838112/27*Ca^4
          - 694400/27*Ca^4*lfr + 77440/9*Ca^4*lfr^2 - 10240/3*Ca^4*lfr^3 + 
         1081600/27*Ca^4*lqr + 56320/9*Ca^4*lqr*lfr + 10240*Ca^4*lqr*lfr^2 - 
         133760/9*Ca^4*lqr^2 - 10240*Ca^4*lqr^2*lfr + 10240/3*Ca^4*lqr^3 + 
         313600/3*Ca^4*zeta3 + 520960/9*Ca^4*zeta2 + 58880*Ca^4*zeta2*lfr - 
         58880*Ca^4*zeta2*lqr + 1280/3*Cf*Ca^2*nf )

       + D3 * (  - 2560/81*Ca*nf^3 + 1024/81*Ca*nf^3*lfr + 512/27*Ca*nf^3*lqr
          + 308608/243*Ca^2*nf^2 - 5632/27*Ca^2*nf^2*lfr - 512/27*Ca^2*nf^2*
         lfr^2 - 34048/27*Ca^2*nf^2*lqr + 2048/9*Ca^2*nf^2*lqr*lfr + 9728/27*
         Ca^2*nf^2*lqr^2 - 12800/9*Ca^2*nf^2*zeta2 - 4338368/243*Ca^3*nf - 
         23296/27*Ca^3*nf*lfr - 86528/27*Ca^3*nf*lfr^2 + 2048*Ca^3*nf*lfr^3 + 
         482176/27*Ca^3*nf*lqr + 38912/9*Ca^3*nf*lqr*lfr - 8192/3*Ca^3*nf*lqr*
         lfr^2 - 199168/27*Ca^3*nf*lqr^2 - 2048/3*Ca^3*nf*lqr^2*lfr + 4096/3*
         Ca^3*nf*lqr^3 + 94208/3*Ca^3*nf*zeta3 + 248320/9*Ca^3*nf*zeta2 + 
         69632/9*Ca^3*nf*zeta2*lfr - 177152/9*Ca^3*nf*zeta2*lqr + 13802368/243
         *Ca^4 + 1006208/81*Ca^4*lfr + 601984/27*Ca^4*lfr^2 - 11264*Ca^4*lfr^3
          + 2048/3*Ca^4*lfr^4 - 1655744/27*Ca^4*lqr - 349696/9*Ca^4*lqr*lfr + 
         45056/3*Ca^4*lqr*lfr^2 - 8192/3*Ca^4*lqr*lfr^3 + 911744/27*Ca^4*lqr^2
          + 11264/3*Ca^4*lqr^2*lfr + 4096*Ca^4*lqr^2*lfr^2 - 22528/3*Ca^4*
         lqr^3 - 8192/3*Ca^4*lqr^3*lfr + 2048/3*Ca^4*lqr^4 - 585728/3*Ca^4*
         zeta3 - 625664/3*Ca^4*zeta3*lfr + 625664/3*Ca^4*zeta3*lqr - 1107584/9
         *Ca^4*zeta2 - 382976/9*Ca^4*zeta2*lfr - 51200*Ca^4*zeta2*lfr^2 + 
         974336/9*Ca^4*zeta2*lqr + 102400*Ca^4*zeta2*lqr*lfr - 51200*Ca^4*
         zeta2*lqr^2 - 80896/5*Ca^4*zeta2^2 + 640/9*Cf*Ca*nf^2 - 50368/9*Cf*
         Ca^2*nf + 512/3*Cf*Ca^2*nf*lfr + 4096/3*Cf*Ca^2*nf*lqr + 4096*Cf*Ca^2
         *nf*zeta3 )

       + D2 * ( 3200/81*Ca*nf^3 - 2560/81*Ca*nf^3*lfr + 128/9*Ca*nf^3*lfr^2 - 
         1280/27*Ca*nf^3*lqr + 512/27*Ca*nf^3*lqr*lfr + 128/9*Ca*nf^3*lqr^2 - 
         512/9*Ca*nf^3*zeta2 - 436760/243*Ca^2*nf^2 + 13696/27*Ca^2*nf^2*lfr
          + 4928/9*Ca^2*nf^2*lfr^2 - 3328/9*Ca^2*nf^2*lfr^3 + 52544/27*Ca^2*
         nf^2*lqr - 4096/9*Ca^2*nf^2*lqr*lfr + 128/3*Ca^2*nf^2*lqr*lfr^2 - 
         2624/3*Ca^2*nf^2*lqr^2 + 512/3*Ca^2*nf^2*lqr^2*lfr + 1408/9*Ca^2*nf^2
         *lqr^3 + 24832/9*Ca^2*nf^2*zeta3 + 30208/9*Ca^2*nf^2*zeta2 - 3584/9*
         Ca^2*nf^2*zeta2*lfr - 18176/9*Ca^2*nf^2*zeta2*lqr + 4591096/243*Ca^3*
         nf + 183872/27*Ca^3*nf*lfr - 8800*Ca^3*nf*lfr^2 + 44288/9*Ca^3*nf*
         lfr^3 - 1792/3*Ca^3*nf*lfr^4 - 727456/27*Ca^3*nf*lqr + 6400/9*Ca^3*nf
         *lqr*lfr - 9088/3*Ca^3*nf*lqr*lfr^2 + 1536*Ca^3*nf*lqr*lfr^3 + 111520/
         9*Ca^3*nf*lqr^2 + 2048/3*Ca^3*nf*lqr^2*lfr - 1024*Ca^3*nf*lqr^2*lfr^2
          - 23168/9*Ca^3*nf*lqr^3 - 512/3*Ca^3*nf*lqr^3*lfr + 256*Ca^3*nf*
         lqr^4 - 71808*Ca^3*nf*zeta3 - 8448*Ca^3*nf*zeta3*lfr + 141184/3*Ca^3*
         nf*zeta3*lqr - 1186688/27*Ca^3*nf*zeta2 - 121856/9*Ca^3*nf*zeta2*lfr
          + 17024/3*Ca^3*nf*zeta2*lfr^2 + 361216/9*Ca^3*nf*zeta2*lqr + 19712/3
         *Ca^3*nf*zeta2*lqr*lfr - 36736/3*Ca^3*nf*zeta2*lqr^2 - 9472/15*Ca^3*
         nf*zeta2^2 - 13631360/243*Ca^4 - 2850368/81*Ca^4*lfr + 233072/9*Ca^4*
         lfr^2 - 152128/9*Ca^4*lfr^3 + 9856/3*Ca^4*lfr^4 + 2291008/27*Ca^4*lqr
          + 156160/27*Ca^4*lqr*lfr + 55328/3*Ca^4*lqr*lfr^2 - 8448*Ca^4*lqr*
         lfr^3 - 39568*Ca^4*lqr^2 - 35968/3*Ca^4*lqr^2*lfr + 5632*Ca^4*lqr^2*
         lfr^2 + 94048/9*Ca^4*lqr^3 + 2816/3*Ca^4*lqr^3*lfr - 1408*Ca^4*lqr^4
          + 678912*Ca^4*zeta5 + 3259328/9*Ca^4*zeta3 + 80256*Ca^4*zeta3*lfr + 
         132864*Ca^4*zeta3*lfr^2 - 877888/3*Ca^4*zeta3*lqr - 265728*Ca^4*zeta3
         *lqr*lfr + 132864*Ca^4*zeta3*lqr^2 + 4104704/27*Ca^4*zeta2 + 972160/9
         *Ca^4*zeta2*lfr - 93632/3*Ca^4*zeta2*lfr^2 + 17920*Ca^4*zeta2*lfr^3
          - 1630400/9*Ca^4*zeta2*lqr - 108416/3*Ca^4*zeta2*lqr*lfr - 53760*
         Ca^4*zeta2*lqr*lfr^2 + 202048/3*Ca^4*zeta2*lqr^2 + 53760*Ca^4*zeta2*
         lqr^2*lfr - 17920*Ca^4*zeta2*lqr^3 - 508800*Ca^4*zeta2*zeta3 + 15488/
         3*Ca^4*zeta2^2 + 121344/5*Ca^4*zeta2^2*lfr - 121344/5*Ca^4*zeta2^2*
         lqr - 5600/9*Cf*Ca*nf^2 + 256/3*Cf*Ca*nf^2*lfr + 448/3*Cf*Ca*nf^2*lqr
          + 1280/3*Cf*Ca*nf^2*zeta3 + 6624*Cf*Ca^2*nf + 22016/3*Cf*Ca^2*nf*lfr
          - 960*Cf*Ca^2*nf*lfr^2 - 25888/3*Cf*Ca^2*nf*lqr - 384*Cf*Ca^2*nf*lqr
         *lfr + 1344*Cf*Ca^2*nf*lqr^2 - 3968*Cf*Ca^2*nf*zeta3 - 6144*Cf*Ca^2*
         nf*zeta3*lfr + 6144*Cf*Ca^2*nf*zeta3*lqr - 2176*Cf*Ca^2*nf*zeta2 - 
         1536/5*Cf*Ca^2*nf*zeta2^2 - 16*Cf^2*Ca*nf )

       + D1 * ( 14080/3*zeta5*[d4AA/na] + 512/3*zeta3*[d4AA/na] - 1536*zeta3^2
         *[d4AA/na] - 512*zeta2*[d4AA/na] - 31744/35*zeta2^3*[d4AA/na] - 5120/
         3*nf*zeta5*[d4RA/na] - 1024/3*nf*zeta3*[d4RA/na] + 1024*nf*zeta2*
         [d4RA/na] - 16000/729*Ca*nf^3 + 6400/243*Ca*nf^3*lfr - 640/27*Ca*nf^3
         *lfr^2 + 512/27*Ca*nf^3*lfr^3 + 3200/81*Ca*nf^3*lqr - 2560/81*Ca*nf^3
         *lqr*lfr + 128/9*Ca*nf^3*lqr*lfr^2 - 640/27*Ca*nf^3*lqr^2 + 256/27*Ca
         *nf^3*lqr^2*lfr + 128/27*Ca*nf^3*lqr^3 + 512/9*Ca*nf^3*zeta3 + 2560/
         27*Ca*nf^3*zeta2 - 1024/27*Ca*nf^3*zeta2*lfr - 512/9*Ca*nf^3*zeta2*
         lqr + 2178796/729*Ca^2*nf^2 - 853904/729*Ca^2*nf^2*lfr + 12544/27*
         Ca^2*nf^2*lfr^2 - 17408/27*Ca^2*nf^2*lfr^3 + 4544/27*Ca^2*nf^2*lfr^4
          - 1810024/729*Ca^2*nf^2*lqr + 59776/81*Ca^2*nf^2*lqr*lfr + 7744/27*
         Ca^2*nf^2*lqr*lfr^2 - 6656/27*Ca^2*nf^2*lqr*lfr^3 + 77792/81*Ca^2*
         nf^2*lqr^2 - 5504/27*Ca^2*nf^2*lqr^2*lfr + 128/9*Ca^2*nf^2*lqr^2*
         lfr^2 - 1984/9*Ca^2*nf^2*lqr^3 + 1024/27*Ca^2*nf^2*lqr^3*lfr + 704/27
         *Ca^2*nf^2*lqr^4 - 11968/3*Ca^2*nf^2*zeta3 + 17920/27*Ca^2*nf^2*zeta3
         *lfr + 70400/27*Ca^2*nf^2*zeta3*lqr - 287680/81*Ca^2*nf^2*zeta2 - 
         1024/27*Ca^2*nf^2*zeta2*lfr + 3200/9*Ca^2*nf^2*zeta2*lfr^2 + 25088/9*
         Ca^2*nf^2*zeta2*lqr - 2560/9*Ca^2*nf^2*zeta2*lqr*lfr - 7040/9*Ca^2*
         nf^2*zeta2*lqr^2 - 512/5*Ca^2*nf^2*zeta2^2 - 25221908/729*Ca^3*nf + 
         4922896/729*Ca^3*nf*lfr - 144320/27*Ca^3*nf*lfr^2 + 170752/27*Ca^3*nf
         *lfr^3 - 49984/27*Ca^3*nf*lfr^4 + 18288104/729*Ca^3*nf*lqr + 129856/
         81*Ca^3*nf*lqr*lfr - 147296/27*Ca^3*nf*lqr*lfr^2 + 73216/27*Ca^3*nf*
         lqr*lfr^3 - 913264/81*Ca^3*nf*lqr^2 + 14656/27*Ca^3*nf*lqr^2*lfr - 
         1408/9*Ca^3*nf*lqr^2*lfr^2 + 8672/3*Ca^3*nf*lqr^3 - 11264/27*Ca^3*nf*
         lqr^3*lfr - 7744/27*Ca^3*nf*lqr^4 + 115520*Ca^3*nf*zeta5 + 1953248/27
         *Ca^3*nf*zeta3 + 257536/9*Ca^3*nf*zeta3*lfr - 49792/3*Ca^3*nf*zeta3*
         lfr^2 - 214912/3*Ca^3*nf*zeta3*lqr - 15616/3*Ca^3*nf*zeta3*lqr*lfr + 
         65408/3*Ca^3*nf*zeta3*lqr^2 + 3097376/81*Ca^3*nf*zeta2 + 845056/81*
         Ca^3*nf*zeta2*lfr + 33920/9*Ca^3*nf*zeta2*lfr^2 - 14080/3*Ca^3*nf*
         zeta2*lfr^3 - 2972416/81*Ca^3*nf*zeta2*lqr - 110080/9*Ca^3*nf*zeta2*
         lqr*lfr + 6400*Ca^3*nf*zeta2*lqr*lfr^2 + 146560/9*Ca^3*nf*zeta2*lqr^2
          + 1280*Ca^3*nf*zeta2*lqr^2*lfr - 8960/3*Ca^3*nf*zeta2*lqr^3 - 259712/
         3*Ca^3*nf*zeta2*zeta3 + 1050752/135*Ca^3*nf*zeta2^2 - 10112/3*Ca^3*nf
         *zeta2^2*lfr - 3200*Ca^3*nf*zeta2^2*lqr + 59746964/729*Ca^4 - 4212320/
         729*Ca^4*lfr + 409616/27*Ca^4*lfr^2 - 471808/27*Ca^4*lfr^3 + 137456/
         27*Ca^4*lfr^4 - 46363120/729*Ca^4*lqr - 1429504/81*Ca^4*lqr*lfr + 
         506800/27*Ca^4*lqr*lfr^2 - 201344/27*Ca^4*lqr*lfr^3 + 2655680/81*Ca^4
         *lqr^2 - 8032/9*Ca^4*lqr^2*lfr + 3872/9*Ca^4*lqr^2*lfr^2 - 223856/27*
         Ca^4*lqr^3 + 30976/27*Ca^4*lqr^3*lfr + 21296/27*Ca^4*lqr^4 - 617760*
         Ca^4*zeta5 - 679424*Ca^4*zeta5*lfr + 679424*Ca^4*zeta5*lqr - 8220896/
         27*Ca^4*zeta3 - 6113536/27*Ca^4*zeta3*lfr + 240064/3*Ca^4*zeta3*lfr^2
          - 86528/3*Ca^4*zeta3*lfr^3 + 9830656/27*Ca^4*zeta3*lqr + 153472/3*
         Ca^4*zeta3*lqr*lfr + 86528*Ca^4*zeta3*lqr*lfr^2 - 393536/3*Ca^4*zeta3
         *lqr^2 - 86528*Ca^4*zeta3*lqr^2*lfr + 86528/3*Ca^4*zeta3*lqr^3 + 
         1375744/3*Ca^4*zeta3^2 - 8554624/81*Ca^4*zeta2 - 4512256/81*Ca^4*
         zeta2*lfr - 366304/9*Ca^4*zeta2*lfr^2 + 77440/3*Ca^4*zeta2*lfr^3 - 
         2048*Ca^4*zeta2*lfr^4 + 10208896/81*Ca^4*zeta2*lqr + 848768/9*Ca^4*
         zeta2*lqr*lfr - 35200*Ca^4*zeta2*lqr*lfr^2 + 8192*Ca^4*zeta2*lqr*
         lfr^3 - 676064/9*Ca^4*zeta2*lqr^2 - 7040*Ca^4*zeta2*lqr^2*lfr - 12288
         *Ca^4*zeta2*lqr^2*lfr^2 + 49280/3*Ca^4*zeta2*lqr^3 + 8192*Ca^4*zeta2*
         lqr^3*lfr - 2048*Ca^4*zeta2*lqr^4 + 1512896/3*Ca^4*zeta2*zeta3 + 
         1523200/3*Ca^4*zeta2*zeta3*lfr - 1523200/3*Ca^4*zeta2*zeta3*lqr - 
         6429248/135*Ca^4*zeta2^2 + 261184/15*Ca^4*zeta2^2*lfr - 45568/5*Ca^4*
         zeta2^2*lfr^2 + 93632/5*Ca^4*zeta2^2*lqr + 91136/5*Ca^4*zeta2^2*lqr*
         lfr - 45568/5*Ca^4*zeta2^2*lqr^2 - 6557312/105*Ca^4*zeta2^3 + 231560/
         81*Cf*Ca*nf^2 - 7040/9*Cf*Ca*nf^2*lfr + 448/3*Cf*Ca*nf^2*lfr^2 - 1248
         *Cf*Ca*nf^2*lqr + 512/3*Cf*Ca*nf^2*lqr*lfr + 416/3*Cf*Ca*nf^2*lqr^2
          - 18304/9*Cf*Ca*nf^2*zeta3 + 512*Cf*Ca*nf^2*zeta3*lfr + 768*Cf*Ca*
         nf^2*zeta3*lqr - 4864/9*Cf*Ca*nf^2*zeta2 - 512/45*Cf*Ca*nf^2*zeta2^2
          - 1640228/81*Cf*Ca^2*nf + 69472/27*Cf*Ca^2*nf*lfr - 3424*Cf*Ca^2*nf*
         lfr^2 + 384*Cf*Ca^2*nf*lfr^3 + 253040/27*Cf*Ca^2*nf*lqr + 12800/3*Cf*
         Ca^2*nf*lqr*lfr - 384*Cf*Ca^2*nf*lqr*lfr^2 - 10096/3*Cf*Ca^2*nf*lqr^2
          - 384*Cf*Ca^2*nf*lqr^2*lfr + 384*Cf*Ca^2*nf*lqr^3 + 3200*Cf*Ca^2*nf*
         zeta5 + 136960/9*Cf*Ca^2*nf*zeta3 - 15616/9*Cf*Ca^2*nf*zeta3*lfr + 
         2048*Cf*Ca^2*nf*zeta3*lfr^2 - 47744/9*Cf*Ca^2*nf*zeta3*lqr - 4096*Cf*
         Ca^2*nf*zeta3*lqr*lfr + 2048*Cf*Ca^2*nf*zeta3*lqr^2 + 87232/9*Cf*Ca^2
         *nf*zeta2 + 384*Cf*Ca^2*nf*zeta2*lfr - 2304*Cf*Ca^2*nf*zeta2*lqr - 
         5120*Cf*Ca^2*nf*zeta2*zeta3 + 2816/45*Cf*Ca^2*nf*zeta2^2 + 1024/5*Cf*
         Ca^2*nf*zeta2^2*lfr - 1024/5*Cf*Ca^2*nf*zeta2^2*lqr + 12016/9*Cf^2*Ca
         *nf - 32*Cf^2*Ca*nf*lfr - 80*Cf^2*Ca*nf*lqr - 6400*Cf^2*Ca*nf*zeta5
          + 11840/3*Cf^2*Ca*nf*zeta3 )

       + D0 * (  - 384*[d4AA/na] + 4*[d4AA/na]*[B4(d4RA/nc)] - 6968*zeta7*
         [d4AA/na] + 3680/9*zeta5*[d4AA/na] - 7040/3*zeta5*lfr*[d4AA/na] + 
         7040/3*zeta5*lqr*[d4AA/na] + 15616/9*zeta3*[d4AA/na] - 256/3*zeta3*
         lfr*[d4AA/na] + 256/3*zeta3*lqr*[d4AA/na] + 6688/3*zeta3^2*[d4AA/na]
          + 768*zeta3^2*lfr*[d4AA/na] - 768*zeta3^2*lqr*[d4AA/na] + 4352/3*
         zeta2*[d4AA/na] + 256*zeta2*lfr*[d4AA/na] - 256*zeta2*lqr*[d4AA/na]
          - 2048*zeta2*zeta5*[d4AA/na] + 3584*zeta2*zeta3*[d4AA/na] - 448/15*
         zeta2^2*[d4AA/na] + 1472/5*zeta2^2*zeta3*[d4AA/na] - 55616/315*
         zeta2^3*[d4AA/na] + 15872/35*zeta2^3*lfr*[d4AA/na] - 15872/35*zeta2^3
         *lqr*[d4AA/na] + 3200/9*nf*zeta5*[d4RA/na] + 2560/3*nf*zeta5*lfr*
         [d4RA/na] - 2560/3*nf*zeta5*lqr*[d4RA/na] - 1280/9*nf*zeta3*[d4RA/na]
          + 512/3*nf*zeta3*lfr*[d4RA/na] - 512/3*nf*zeta3*lqr*[d4RA/na] + 640/
         3*nf*zeta3^2*[d4RA/na] - 512*nf*zeta2*[d4RA/na] - 512*nf*zeta2*lfr*
         [d4RA/na] + 512*nf*zeta2*lqr*[d4RA/na] + 128/5*nf*zeta2^2*[d4RA/na]
          + 2560/21*nf*zeta2^3*[d4RA/na] + 10432/2187*Ca*nf^3 - 13120/2187*Ca*
         nf^3*lfr + 1120/81*Ca*nf^3*lfr^2 + 640/27*Ca*nf^3*lfr^3 - 1232/81*Ca*
         nf^3*lfr^4 - 8000/729*Ca*nf^3*lqr + 3200/243*Ca*nf^3*lqr*lfr - 320/27
         *Ca*nf^3*lqr*lfr^2 + 256/27*Ca*nf^3*lqr*lfr^3 + 800/81*Ca*nf^3*lqr^2
          - 640/81*Ca*nf^3*lqr^2*lfr + 32/9*Ca*nf^3*lqr^2*lfr^2 - 320/81*Ca*
         nf^3*lqr^3 + 128/81*Ca*nf^3*lqr^3*lfr + 16/27*Ca*nf^3*lqr^4 - 3680/81
         *Ca*nf^3*zeta3 + 896/81*Ca*nf^3*zeta3*lfr + 256/9*Ca*nf^3*zeta3*lqr
          - 3200/81*Ca*nf^3*zeta2 + 2560/81*Ca*nf^3*zeta2*lfr - 128/9*Ca*nf^3*
         zeta2*lfr^2 + 1280/27*Ca*nf^3*zeta2*lqr - 512/27*Ca*nf^3*zeta2*lqr*
         lfr - 128/9*Ca*nf^3*zeta2*lqr^2 + 224/45*Ca*nf^3*zeta2^2 - 1543153/
         2916*Ca^2*nf^2 - 506174/729*Ca^2*nf^2*lfr + 31754/81*Ca^2*nf^2*lfr^2
          - 15376/27*Ca^2*nf^2*lfr^3 + 6776/27*Ca^2*nf^2*lfr^4 + 370898/243*
         Ca^2*nf^2*lqr - 8104/27*Ca^2*nf^2*lqr*lfr + 1856/9*Ca^2*nf^2*lqr*
         lfr^2 - 1408/9*Ca^2*nf^2*lqr*lfr^3 - 20614/27*Ca^2*nf^2*lqr^2 + 5792/
         27*Ca^2*nf^2*lqr^2*lfr - 176/3*Ca^2*nf^2*lqr^2*lfr^2 + 4016/27*Ca^2*
         nf^2*lqr^3 - 704/27*Ca^2*nf^2*lqr^3*lfr - 88/9*Ca^2*nf^2*lqr^4 + 
         34592/9*Ca^2*nf^2*zeta5 + 176624/81*Ca^2*nf^2*zeta3 - 84032/81*Ca^2*
         nf^2*zeta3*lfr + 1024/3*Ca^2*nf^2*zeta3*lfr^2 - 5984/3*Ca^2*nf^2*
         zeta3*lqr + 4096/9*Ca^2*nf^2*zeta3*lqr*lfr + 5312/9*Ca^2*nf^2*zeta3*
         lqr^2 + 1171400/729*Ca^2*nf^2*zeta2 - 85120/243*Ca^2*nf^2*zeta2*lfr
          - 2944/27*Ca^2*nf^2*zeta2*lfr^2 + 4480/27*Ca^2*nf^2*zeta2*lfr^3 - 
         140000/81*Ca^2*nf^2*zeta2*lqr + 11008/27*Ca^2*nf^2*zeta2*lqr*lfr - 
         320/9*Ca^2*nf^2*zeta2*lqr*lfr^2 + 4352/9*Ca^2*nf^2*zeta2*lqr^2 - 640/
         9*Ca^2*nf^2*zeta2*lqr^2*lfr - 1600/27*Ca^2*nf^2*zeta2*lqr^3 - 71200/
         27*Ca^2*nf^2*zeta2*zeta3 + 2336/45*Ca^2*nf^2*zeta2^2 + 1984/45*Ca^2*
         nf^2*zeta2^2*lfr - 7424/45*Ca^2*nf^2*zeta2^2*lqr + 18455767/2916*Ca^3
         *nf + 7182794/729*Ca^3*nf*lfr - 377338/81*Ca^3*nf*lfr^2 + 104168/27*
         Ca^3*nf*lfr^3 - 37268/27*Ca^3*nf*lfr^4 - 4247726/243*Ca^3*nf*lqr + 
         119896/81*Ca^3*nf*lqr*lfr - 11648/9*Ca^3*nf*lqr*lfr^2 + 7744/9*Ca^3*
         nf*lqr*lfr^3 + 64978/9*Ca^3*nf*lqr^2 - 4432/3*Ca^3*nf*lqr^2*lfr + 968/
         3*Ca^3*nf*lqr^2*lfr^2 - 29336/27*Ca^3*nf*lqr^3 + 3872/27*Ca^3*nf*
         lqr^3*lfr + 484/9*Ca^3*nf*lqr^4 - 2194328/27*Ca^3*nf*zeta5 - 18080*
         Ca^3*nf*zeta5*lfr + 57760*Ca^3*nf*zeta5*lqr - 3115000/81*Ca^3*nf*
         zeta3 + 165472/81*Ca^3*nf*zeta3*lfr - 27680/3*Ca^3*nf*zeta3*lfr^2 + 
         4544*Ca^3*nf*zeta3*lfr^3 + 1008176/27*Ca^3*nf*zeta3*lqr + 85120/9*
         Ca^3*nf*zeta3*lqr*lfr - 18496/3*Ca^3*nf*zeta3*lqr*lfr^2 - 139360/9*
         Ca^3*nf*zeta3*lqr^2 - 3904/3*Ca^3*nf*zeta3*lqr^2*lfr + 8768/3*Ca^3*nf
         *zeta3*lqr^3 + 269048/9*Ca^3*nf*zeta3^2 - 10816300/729*Ca^3*nf*zeta2
          - 668512/243*Ca^3*nf*zeta2*lfr + 71552/27*Ca^3*nf*zeta2*lfr^2 - 
         72320/27*Ca^3*nf*zeta2*lfr^3 + 1792/3*Ca^3*nf*zeta2*lfr^4 + 1470736/
         81*Ca^3*nf*zeta2*lqr - 20864/27*Ca^3*nf*zeta2*lqr*lfr + 26560/9*Ca^3*
         nf*zeta2*lqr*lfr^2 - 1536*Ca^3*nf*zeta2*lqr*lfr^3 - 55616/9*Ca^3*nf*
         zeta2*lqr^2 - 16000/9*Ca^3*nf*zeta2*lqr^2*lfr + 1024*Ca^3*nf*zeta2*
         lqr^2*lfr^2 + 40640/27*Ca^3*nf*zeta2*lqr^3 + 512/3*Ca^3*nf*zeta2*
         lqr^3*lfr - 256*Ca^3*nf*zeta2*lqr^4 + 57360*Ca^3*nf*zeta2*zeta3 + 
         127232/9*Ca^3*nf*zeta2*zeta3*lfr - 119744/3*Ca^3*nf*zeta2*zeta3*lqr
          - 1029536/405*Ca^3*nf*zeta2^2 - 483136/135*Ca^3*nf*zeta2^2*lfr + 
         28096/15*Ca^3*nf*zeta2^2*lfr^2 + 694336/135*Ca^3*nf*zeta2^2*lqr - 
         2304/5*Ca^3*nf*zeta2^2*lqr*lfr - 21184/15*Ca^3*nf*zeta2^2*lqr^2 - 
         514096/105*Ca^3*nf*zeta2^3 - 40463407/2187*Ca^4 - 1/6*Ca^4*
         [B4(d4RA/nc)] - 47270648/2187*Ca^4*lfr + 922372/81*Ca^4*lfr^2 - 
         214280/27*Ca^4*lfr^3 + 204974/81*Ca^4*lfr^4 + 29614922/729*Ca^4*lqr
          - 1015712/243*Ca^4*lqr*lfr + 77000/27*Ca^4*lqr*lfr^2 - 42592/27*Ca^4
         *lqr*lfr^3 - 1235588/81*Ca^4*lqr^2 + 239008/81*Ca^4*lqr^2*lfr - 5324/
         9*Ca^4*lqr^2*lfr^2 + 172832/81*Ca^4*lqr^3 - 21296/81*Ca^4*lqr^3*lfr
          - 2662/27*Ca^4*lqr^4 + 2960191/3*Ca^4*zeta7 + 10233380/27*Ca^4*zeta5
          + 90640*Ca^4*zeta5*lfr + 146176*Ca^4*zeta5*lfr^2 - 308880*Ca^4*zeta5
         *lqr - 292352*Ca^4*zeta5*lqr*lfr + 146176*Ca^4*zeta5*lqr^2 + 10989496/
         81*Ca^4*zeta3 + 2575616/81*Ca^4*zeta3*lfr + 148144/3*Ca^4*zeta3*lfr^2
          - 24992*Ca^4*zeta3*lfr^3 + 4096/3*Ca^4*zeta3*lfr^4 - 4054064/27*Ca^4
         *zeta3*lqr - 753344/9*Ca^4*zeta3*lqr*lfr + 101728/3*Ca^4*zeta3*lqr*
         lfr^2 - 16384/3*Ca^4*zeta3*lqr*lfr^3 + 686432/9*Ca^4*zeta3*lqr^2 + 
         21472/3*Ca^4*zeta3*lqr^2*lfr + 8192*Ca^4*zeta3*lqr^2*lfr^2 - 48224/3*
         Ca^4*zeta3*lqr^3 - 16384/3*Ca^4*zeta3*lqr^3*lfr + 4096/3*Ca^4*zeta3*
         lqr^4 - 1969484/9*Ca^4*zeta3^2 - 684128/3*Ca^4*zeta3^2*lfr + 684128/3
         *Ca^4*zeta3^2*lqr + 28569362/729*Ca^4*zeta2 + 3389360/243*Ca^4*zeta2*
         lfr - 182560/27*Ca^4*zeta2*lfr^2 + 289888/27*Ca^4*zeta2*lfr^3 - 9856/
         3*Ca^4*zeta2*lfr^4 - 3964736/81*Ca^4*zeta2*lqr - 17600/3*Ca^4*zeta2*
         lqr*lfr - 164048/9*Ca^4*zeta2*lqr*lfr^2 + 8448*Ca^4*zeta2*lqr*lfr^3
          + 184640/9*Ca^4*zeta2*lqr^2 + 135008/9*Ca^4*zeta2*lqr^2*lfr - 5632*
         Ca^4*zeta2*lqr^2*lfr^2 - 202768/27*Ca^4*zeta2*lqr^3 - 2816/3*Ca^4*
         zeta2*lqr^3*lfr + 1408*Ca^4*zeta2*lqr^4 - 1683776/3*Ca^4*zeta2*zeta5
          - 7256984/27*Ca^4*zeta2*zeta3 - 826496/9*Ca^4*zeta2*zeta3*lfr - 
         109952*Ca^4*zeta2*zeta3*lfr^2 + 700832/3*Ca^4*zeta2*zeta3*lqr + 
         219904*Ca^4*zeta2*zeta3*lqr*lfr - 109952*Ca^4*zeta2*zeta3*lqr^2 + 
         5197928/405*Ca^4*zeta2^2 + 3011344/135*Ca^4*zeta2^2*lfr - 154528/15*
         Ca^4*zeta2^2*lfr^2 + 512*Ca^4*zeta2^2*lfr^3 - 3679264/135*Ca^4*
         zeta2^2*lqr + 12672/5*Ca^4*zeta2^2*lqr*lfr - 1536*Ca^4*zeta2^2*lqr*
         lfr^2 + 116512/15*Ca^4*zeta2^2*lqr^2 + 1536*Ca^4*zeta2^2*lqr^2*lfr - 
         512*Ca^4*zeta2^2*lqr^3 - 39144*Ca^4*zeta2^2*zeta3 + 24472096/945*Ca^4
         *zeta2^3 + 3278656/105*Ca^4*zeta2^3*lfr - 3278656/105*Ca^4*zeta2^3*
         lqr - 155083/243*Cf*Ca*nf^2 - 76184/81*Cf*Ca*nf^2*lfr + 1640/3*Cf*Ca*
         nf^2*lfr^2 - 944/9*Cf*Ca*nf^2*lfr^3 + 118468/81*Cf*Ca*nf^2*lqr - 704/
         9*Cf*Ca*nf^2*lqr*lfr + 64/3*Cf*Ca*nf^2*lqr*lfr^2 - 4216/9*Cf*Ca*nf^2*
         lqr^2 + 128/3*Cf*Ca*nf^2*lqr^2*lfr + 368/9*Cf*Ca*nf^2*lqr^3 + 32*Cf*
         Ca*nf^2*zeta5 + 4784/9*Cf*Ca*nf^2*zeta3 + 21376/27*Cf*Ca*nf^2*zeta3*
         lfr - 1088/3*Cf*Ca*nf^2*zeta3*lfr^2 - 9152/9*Cf*Ca*nf^2*zeta3*lqr + 
         256/3*Cf*Ca*nf^2*zeta3*lqr*lfr + 832/3*Cf*Ca*nf^2*zeta3*lqr^2 + 5600/
         9*Cf*Ca*nf^2*zeta2 + 704/9*Cf*Ca*nf^2*zeta2*lfr - 2816/9*Cf*Ca*nf^2*
         zeta2*lqr - 1280/3*Cf*Ca*nf^2*zeta2*zeta3 + 64/3*Cf*Ca*nf^2*zeta2^2
          - 1664/45*Cf*Ca*nf^2*zeta2^2*lfr - 256/45*Cf*Ca*nf^2*zeta2^2*lqr + 
         2519645/486*Cf*Ca^2*nf + 593120/81*Cf*Ca^2*nf*lfr - 3196*Cf*Ca^2*nf*
         lfr^2 + 5192/9*Cf*Ca^2*nf*lfr^3 - 839506/81*Cf*Ca^2*nf*lqr + 3776/9*
         Cf*Ca^2*nf*lqr*lfr - 352/3*Cf*Ca^2*nf*lqr*lfr^2 + 24988/9*Cf*Ca^2*nf*
         lqr^2 - 704/3*Cf*Ca^2*nf*lqr^2*lfr - 2024/9*Cf*Ca^2*nf*lqr^3 - 2608/3
         *Cf*Ca^2*nf*zeta5 - 1600*Cf*Ca^2*nf*zeta5*lfr + 1600*Cf*Ca^2*nf*zeta5
         *lqr - 143036/9*Cf*Ca^2*nf*zeta3 - 104608/27*Cf*Ca^2*nf*zeta3*lfr + 
         5984/3*Cf*Ca^2*nf*zeta3*lfr^2 + 79712/9*Cf*Ca^2*nf*zeta3*lqr - 1408/3
         *Cf*Ca^2*nf*zeta3*lqr*lfr - 4576/3*Cf*Ca^2*nf*zeta3*lqr^2 + 9712*Cf*
         Ca^2*nf*zeta3^2 - 134542/27*Cf*Ca^2*nf*zeta2 - 34112/9*Cf*Ca^2*nf*
         zeta2*lfr + 416*Cf*Ca^2*nf*zeta2*lfr^2 + 45728/9*Cf*Ca^2*nf*zeta2*lqr
          + 128*Cf*Ca^2*nf*zeta2*lqr*lfr - 544*Cf*Ca^2*nf*zeta2*lqr^2 + 27808/
         9*Cf*Ca^2*nf*zeta2*zeta3 + 2560*Cf*Ca^2*nf*zeta2*zeta3*lfr - 2560*Cf*
         Ca^2*nf*zeta2*zeta3*lqr - 1424/5*Cf*Ca^2*nf*zeta2^2 + 9152/45*Cf*Ca^2
         *nf*zeta2^2*lfr + 1408/45*Cf*Ca^2*nf*zeta2^2*lqr + 3328/35*Cf*Ca^2*nf
         *zeta2^3 - 21037/54*Cf^2*Ca*nf - 6008/9*Cf^2*Ca*nf*lfr + 20*Cf^2*Ca*
         nf*lfr^2 + 6008/9*Cf^2*Ca*nf*lqr + 16*Cf^2*Ca*nf*lqr*lfr - 36*Cf^2*Ca
         *nf*lqr^2 + 3200/3*Cf^2*Ca*nf*zeta5 + 3200*Cf^2*Ca*nf*zeta5*lfr - 
         3200*Cf^2*Ca*nf*zeta5*lqr - 8848/9*Cf^2*Ca*nf*zeta3 - 5920/3*Cf^2*Ca*
         nf*zeta3*lfr + 5920/3*Cf^2*Ca*nf*zeta3*lqr + 160*Cf^2*Ca*nf*zeta3^2
          + 16*Cf^2*Ca*nf*zeta2 - 296/5*Cf^2*Ca*nf*zeta2^2 + 640/7*Cf^2*Ca*nf*
         zeta2^3 )) 
);

** Coefficient function for inclusive DY:
** (= [C_S^q])
local [C_{DY}^q] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 16*Cf )

       + L0 * ( 8*Cf + 8*Cf*lfr - 8*Cf*lqr )

       + D1 * ( 16*Cf )

       + D0 * (  - 8*Cf*lfr + 8*Cf*lqr )

       + [d_(1-z)] * (  - 16*Cf - 6*Cf*lfr + 6*Cf*lqr + 8*Cf*zeta2 )) 

    + as^2*( + L3 * (  - 128*Cf^2 )

       + L2 * (  - 32/3*Cf*nf + 176/3*Cf*Ca + 248*Cf^2 + 192*Cf^2*lfr - 192*
         Cf^2*lqr )

       + L1 * ( 352/9*Cf*nf - 32/3*Cf*nf*lqr - 1948/9*Cf*Ca + 176/3*Cf*Ca*lqr
          + 32*Cf*Ca*zeta2 + 284*Cf^2 - 128*Cf^2*lfr - 64*Cf^2*lfr^2 + 128*
         Cf^2*lqr + 128*Cf^2*lqr*lfr - 64*Cf^2*lqr^2 + 128*Cf^2*zeta2 )

       + L0 * (  - 656/27*Cf*nf - 128/9*Cf*nf*lfr + 8/3*Cf*nf*lfr^2 + 176/9*Cf
         *nf*lqr - 8/3*Cf*nf*lqr^2 + 32/3*Cf*nf*zeta2 + 2804/27*Cf*Ca + 800/9*
         Cf*Ca*lfr - 44/3*Cf*Ca*lfr^2 - 1064/9*Cf*Ca*lqr + 44/3*Cf*Ca*lqr^2 - 
         56*Cf*Ca*zeta3 - 224/3*Cf*Ca*zeta2 - 16*Cf*Ca*zeta2*lfr + 16*Cf*Ca*
         zeta2*lqr - 128*Cf^2 - 200*Cf^2*lfr - 16*Cf^2*lfr^2 + 200*Cf^2*lqr + 
         32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 256*Cf^2*zeta3 - 128*Cf^2*zeta2 - 
         64*Cf^2*zeta2*lfr + 64*Cf^2*zeta2*lqr )

       + D3 * ( 128*Cf^2 )

       + D2 * ( 32/3*Cf*nf - 176/3*Cf*Ca - 192*Cf^2*lfr + 192*Cf^2*lqr )

       + D1 * (  - 160/9*Cf*nf + 32/3*Cf*nf*lqr + 1072/9*Cf*Ca - 176/3*Cf*Ca*
         lqr - 32*Cf*Ca*zeta2 - 256*Cf^2 - 96*Cf^2*lfr + 64*Cf^2*lfr^2 + 96*
         Cf^2*lqr - 128*Cf^2*lqr*lfr + 64*Cf^2*lqr^2 - 128*Cf^2*zeta2 )

       + D0 * ( 224/27*Cf*nf + 80/9*Cf*nf*lfr - 8/3*Cf*nf*lfr^2 - 80/9*Cf*nf*
         lqr + 8/3*Cf*nf*lqr^2 - 32/3*Cf*nf*zeta2 - 1616/27*Cf*Ca - 536/9*Cf*
         Ca*lfr + 44/3*Cf*Ca*lfr^2 + 536/9*Cf*Ca*lqr - 44/3*Cf*Ca*lqr^2 + 56*
         Cf*Ca*zeta3 + 176/3*Cf*Ca*zeta2 + 16*Cf*Ca*zeta2*lfr - 16*Cf*Ca*zeta2
         *lqr + 128*Cf^2*lfr + 48*Cf^2*lfr^2 - 128*Cf^2*lqr - 96*Cf^2*lqr*lfr
          + 48*Cf^2*lqr^2 + 256*Cf^2*zeta3 + 64*Cf^2*zeta2*lfr - 64*Cf^2*zeta2
         *lqr )

       + [d_(1-z)] * ( 127/6*Cf*nf + 2/3*Cf*nf*lfr - 2*Cf*nf*lfr^2 - 34/3*Cf*
         nf*lqr + 2*Cf*nf*lqr^2 + 8*Cf*nf*zeta3 - 112/9*Cf*nf*zeta2 + 16/3*Cf*
         nf*zeta2*lfr - 1535/12*Cf*Ca - 17/3*Cf*Ca*lfr + 11*Cf*Ca*lfr^2 + 193/
         3*Cf*Ca*lqr - 11*Cf*Ca*lqr^2 + 28*Cf*Ca*zeta3 + 24*Cf*Ca*zeta3*lfr - 
         24*Cf*Ca*zeta3*lqr + 592/9*Cf*Ca*zeta2 - 88/3*Cf*Ca*zeta2*lfr - 12/5*
         Cf*Ca*zeta2^2 + 511/4*Cf^2 + 93*Cf^2*lfr + 18*Cf^2*lfr^2 - 93*Cf^2*
         lqr - 36*Cf^2*lqr*lfr + 18*Cf^2*lqr^2 - 60*Cf^2*zeta3 - 176*Cf^2*
         zeta3*lfr + 176*Cf^2*zeta3*lqr - 70*Cf^2*zeta2 - 24*Cf^2*zeta2*lfr - 
         32*Cf^2*zeta2*lfr^2 + 24*Cf^2*zeta2*lqr + 64*Cf^2*zeta2*lqr*lfr - 32*
         Cf^2*zeta2*lqr^2 + 8/5*Cf^2*zeta2^2 )) 

    + as^3*( + L5 * (  - 512*Cf^3 )

       + L4 * (  - 1280/9*Cf^2*nf + 7040/9*Cf^2*Ca + 1728*Cf^3 + 1280*Cf^3*lfr
          - 1280*Cf^3*lqr )

       + L3 * (  - 256/27*Cf*nf^2 + 2816/27*Cf*Ca*nf - 7744/27*Cf*Ca^2 + 19456/
         27*Cf^2*nf + 1024/9*Cf^2*nf*lfr - 2560/9*Cf^2*nf*lqr - 111904/27*Cf^2
         *Ca - 5632/9*Cf^2*Ca*lfr + 14080/9*Cf^2*Ca*lqr + 512*Cf^2*Ca*zeta2 + 
         2272*Cf^3 - 2496*Cf^3*lfr - 1024*Cf^3*lfr^2 + 2496*Cf^3*lqr + 2048*
         Cf^3*lqr*lfr - 1024*Cf^3*lqr^2 + 3072*Cf^3*zeta2 )

       + L2 * ( 1408/27*Cf*nf^2 - 128/9*Cf*nf^2*lqr - 16436/27*Cf*Ca*nf + 1408/
         9*Cf*Ca*nf*lqr + 128/3*Cf*Ca*nf*zeta2 + 45628/27*Cf*Ca^2 - 3872/9*Cf*
         Ca^2*lqr - 724/3*Cf*Ca^2*zeta2 - 5840/9*Cf^2*nf - 1984/3*Cf^2*nf*lfr
          + 64*Cf^2*nf*lfr^2 + 992*Cf^2*nf*lqr + 128*Cf^2*nf*lqr*lfr - 192*
         Cf^2*nf*lqr^2 + 2048/3*Cf^2*nf*zeta2 + 35408/9*Cf^2*Ca + 11968/3*Cf^2
         *Ca*lfr - 352*Cf^2*Ca*lfr^2 - 5808*Cf^2*Ca*lqr - 704*Cf^2*Ca*lqr*lfr
          + 1056*Cf^2*Ca*lqr^2 - 1344*Cf^2*Ca*zeta3 - 4744*Cf^2*Ca*zeta2 - 768
         *Cf^2*Ca*zeta2*lfr + 768*Cf^2*Ca*zeta2*lqr - 11872/3*Cf^3 - 4976*Cf^3
         *lfr + 640*Cf^3*lfr^2 + 256*Cf^3*lfr^3 + 4976*Cf^3*lqr - 1280*Cf^3*
         lqr*lfr - 768*Cf^3*lqr*lfr^2 + 640*Cf^3*lqr^2 + 768*Cf^3*lqr^2*lfr - 
         256*Cf^3*lqr^3 - 10240*Cf^3*zeta3 - 6464*Cf^3*zeta2 - 4608*Cf^3*zeta2
         *lfr + 4608*Cf^3*zeta2*lqr )

       + L1 * (  - 6016/81*Cf*nf^2 + 1408/27*Cf*nf^2*lqr - 64/9*Cf*nf^2*lqr^2
          + 256/9*Cf*nf^2*zeta2 + 77072/81*Cf*Ca*nf - 16976/27*Cf*Ca*nf*lqr + 
         704/9*Cf*Ca*nf*lqr^2 - 4088/9*Cf*Ca*nf*zeta2 + 128/3*Cf*Ca*nf*zeta2*
         lqr - 236656/81*Cf*Ca^2 + 47752/27*Cf*Ca^2*lqr - 1936/9*Cf*Ca^2*lqr^2
          + 752*Cf*Ca^2*zeta3 + 15184/9*Cf*Ca^2*zeta2 - 704/3*Cf*Ca^2*zeta2*
         lqr - 704/5*Cf*Ca^2*zeta2^2 - 41776/81*Cf^2*nf + 11936/27*Cf^2*nf*lfr
          + 1184/9*Cf^2*nf*lfr^2 - 128/3*Cf^2*nf*lfr^3 - 2576/27*Cf^2*nf*lqr
          - 3904/9*Cf^2*nf*lqr*lfr + 128/3*Cf^2*nf*lqr*lfr^2 + 2720/9*Cf^2*nf*
         lqr^2 + 128/3*Cf^2*nf*lqr^2*lfr - 128/3*Cf^2*nf*lqr^3 - 1280*Cf^2*nf*
         zeta3 - 11200/9*Cf^2*nf*zeta2 - 1280/3*Cf^2*nf*zeta2*lfr + 1792/3*
         Cf^2*nf*zeta2*lqr + 325684/81*Cf^2*Ca - 75032/27*Cf^2*Ca*lfr - 8048/9
         *Cf^2*Ca*lfr^2 + 704/3*Cf^2*Ca*lfr^3 + 18800/27*Cf^2*Ca*lqr + 24544/9
         *Cf^2*Ca*lqr*lfr - 704/3*Cf^2*Ca*lqr*lfr^2 - 16496/9*Cf^2*Ca*lqr^2 - 
         704/3*Cf^2*Ca*lqr^2*lfr + 704/3*Cf^2*Ca*lqr^3 + 20096/3*Cf^2*Ca*zeta3
          + 512*Cf^2*Ca*zeta3*lfr - 512*Cf^2*Ca*zeta3*lqr + 59848/9*Cf^2*Ca*
         zeta2 + 9152/3*Cf^2*Ca*zeta2*lfr + 256*Cf^2*Ca*zeta2*lfr^2 - 11968/3*
         Cf^2*Ca*zeta2*lqr - 512*Cf^2*Ca*zeta2*lqr*lfr + 256*Cf^2*Ca*zeta2*
         lqr^2 - 3648/5*Cf^2*Ca*zeta2^2 - 7532/3*Cf^3 + 1928*Cf^3*lfr + 2272*
         Cf^3*lfr^2 + 128*Cf^3*lfr^3 - 1928*Cf^3*lqr - 4544*Cf^3*lqr*lfr - 384
         *Cf^3*lqr*lfr^2 + 2272*Cf^3*lqr^2 + 384*Cf^3*lqr^2*lfr - 128*Cf^3*
         lqr^3 + 15040*Cf^3*zeta3 + 11008*Cf^3*zeta3*lfr - 11008*Cf^3*zeta3*
         lqr - 10016/3*Cf^3*zeta2 + 5120*Cf^3*zeta2*lfr + 2048*Cf^3*zeta2*
         lfr^2 - 5120*Cf^3*zeta2*lqr - 4096*Cf^3*zeta2*lqr*lfr + 2048*Cf^3*
         zeta2*lqr^2 + 14208/5*Cf^3*zeta2^2 )

       + L0 * ( 25312/729*Cf*nf^2 + 128/27*Cf*nf^2*lfr - 256/27*Cf*nf^2*lfr^2
          + 32/27*Cf*nf^2*lfr^3 - 3008/81*Cf*nf^2*lqr + 352/27*Cf*nf^2*lqr^2
          - 32/27*Cf*nf^2*lqr^3 - 320/27*Cf*nf^2*zeta3 - 1408/27*Cf*nf^2*zeta2
          + 128/9*Cf*nf^2*zeta2*lqr - 311804/729*Cf*Ca*nf - 1448/9*Cf*Ca*nf*
         lfr + 3368/27*Cf*Ca*nf*lfr^2 - 352/27*Cf*Ca*nf*lfr^3 + 40840/81*Cf*Ca
         *nf*lqr - 4424/27*Cf*Ca*nf*lqr^2 + 352/27*Cf*Ca*nf*lqr^3 + 2584/9*Cf*
         Ca*nf*zeta3 - 224/3*Cf*Ca*nf*zeta3*lfr + 52624/81*Cf*Ca*nf*zeta2 + 
         416/9*Cf*Ca*nf*zeta2*lfr - 32/3*Cf*Ca*nf*zeta2*lfr^2 - 224*Cf*Ca*nf*
         zeta2*lqr + 32/3*Cf*Ca*nf*zeta2*lqr^2 - 736/15*Cf*Ca*nf*zeta2^2 + 
         1454422/729*Cf*Ca^2 + 17164/27*Cf*Ca^2*lfr - 10024/27*Cf*Ca^2*lfr^2
          + 968/27*Cf*Ca^2*lfr^3 - 120524/81*Cf*Ca^2*lqr + 12928/27*Cf*Ca^2*
         lqr^2 - 968/27*Cf*Ca^2*lqr^3 + 384*Cf*Ca^2*zeta5 - 59752/27*Cf*Ca^2*
         zeta3 + 176/3*Cf*Ca^2*zeta3*lfr + 352*Cf*Ca^2*zeta3*lqr - 165736/81*
         Cf*Ca^2*zeta2 - 2672/9*Cf*Ca^2*zeta2*lfr + 176/3*Cf*Ca^2*zeta2*lfr^2
          + 7600/9*Cf*Ca^2*zeta2*lqr - 176/3*Cf*Ca^2*zeta2*lqr^2 + 352/3*Cf*
         Ca^2*zeta2*zeta3 + 240*Cf*Ca^2*zeta2^2 + 352/5*Cf*Ca^2*zeta2^2*lfr - 
         352/5*Cf*Ca^2*zeta2^2*lqr + 7214/27*Cf^2*nf + 11384/27*Cf^2*nf*lfr - 
         424/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 15560/27*Cf^2*nf*lqr - 
         1408/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 1832/9*Cf^2*nf*
         lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 + 14816/9*Cf^2*nf
         *zeta3 + 896/3*Cf^2*nf*zeta3*lfr - 640*Cf^2*nf*zeta3*lqr + 1264/9*
         Cf^2*nf*zeta2 + 2944/9*Cf^2*nf*zeta2*lfr + 64/3*Cf^2*nf*zeta2*lfr^2
          - 4480/9*Cf^2*nf*zeta2*lqr - 128*Cf^2*nf*zeta2*lqr*lfr + 320/3*Cf^2*
         nf*zeta2*lqr^2 + 1472/15*Cf^2*nf*zeta2^2 - 82780/27*Cf^2*Ca - 76586/
         27*Cf^2*Ca*lfr + 2776/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 101930/
         27*Cf^2*Ca*lqr + 7648/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 
         10424/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3
          - 19832/3*Cf^2*Ca*zeta3 - 1616/3*Cf^2*Ca*zeta3*lfr + 192*Cf^2*Ca*
         zeta3*lfr^2 + 2416*Cf^2*Ca*zeta3*lqr - 384*Cf^2*Ca*zeta3*lqr*lfr + 
         192*Cf^2*Ca*zeta3*lqr^2 - 10528/9*Cf^2*Ca*zeta2 - 13648/9*Cf^2*Ca*
         zeta2*lfr - 448/3*Cf^2*Ca*zeta2*lfr^2 + 22096/9*Cf^2*Ca*zeta2*lqr + 
         768*Cf^2*Ca*zeta2*lqr*lfr - 1856/3*Cf^2*Ca*zeta2*lqr^2 + 1472*Cf^2*Ca
         *zeta2*zeta3 + 992/5*Cf^2*Ca*zeta2^2 + 1824/5*Cf^2*Ca*zeta2^2*lfr - 
         1824/5*Cf^2*Ca*zeta2^2*lqr + 1068*Cf^3 + 2138*Cf^3*lfr + 520*Cf^3*
         lfr^2 - 48*Cf^3*lfr^3 - 2138*Cf^3*lqr - 1040*Cf^3*lqr*lfr + 144*Cf^3*
         lqr*lfr^2 + 520*Cf^3*lqr^2 - 144*Cf^3*lqr^2*lfr + 48*Cf^3*lqr^3 - 
         12288*Cf^3*zeta5 + 4160*Cf^3*zeta3 - 6048*Cf^3*zeta3*lfr - 2432*Cf^3*
         zeta3*lfr^2 + 6048*Cf^3*zeta3*lqr + 4864*Cf^3*zeta3*lqr*lfr - 2432*
         Cf^3*zeta3*lqr^2 + 7472/3*Cf^3*zeta2 + 2576*Cf^3*zeta2*lfr - 704*Cf^3
         *zeta2*lfr^2 - 256*Cf^3*zeta2*lfr^3 - 2576*Cf^3*zeta2*lqr + 1408*Cf^3
         *zeta2*lqr*lfr + 768*Cf^3*zeta2*lqr*lfr^2 - 704*Cf^3*zeta2*lqr^2 - 
         768*Cf^3*zeta2*lqr^2*lfr + 256*Cf^3*zeta2*lqr^3 + 6144*Cf^3*zeta2*
         zeta3 - 32576/15*Cf^3*zeta2^2 - 7104/5*Cf^3*zeta2^2*lfr + 7104/5*Cf^3
         *zeta2^2*lqr )

       + D5 * ( 512*Cf^3 )

       + D4 * ( 1280/9*Cf^2*nf - 7040/9*Cf^2*Ca - 1280*Cf^3*lfr + 1280*Cf^3*
         lqr )

       + D3 * ( 256/27*Cf*nf^2 - 2816/27*Cf*Ca*nf + 7744/27*Cf*Ca^2 - 2560/9*
         Cf^2*nf - 1024/9*Cf^2*nf*lfr + 2560/9*Cf^2*nf*lqr + 17152/9*Cf^2*Ca
          + 5632/9*Cf^2*Ca*lfr - 14080/9*Cf^2*Ca*lqr - 512*Cf^2*Ca*zeta2 - 
         2048*Cf^3 - 768*Cf^3*lfr + 1024*Cf^3*lfr^2 + 768*Cf^3*lqr - 2048*Cf^3
         *lqr*lfr + 1024*Cf^3*lqr^2 - 3072*Cf^3*zeta2 )

       + D2 * (  - 640/27*Cf*nf^2 + 128/9*Cf*nf^2*lqr + 9248/27*Cf*Ca*nf - 
         1408/9*Cf*Ca*nf*lqr - 128/3*Cf*Ca*nf*zeta2 - 28480/27*Cf*Ca^2 + 3872/
         9*Cf*Ca^2*lqr + 704/3*Cf*Ca^2*zeta2 + 544/9*Cf^2*nf + 1088/3*Cf^2*nf*
         lfr - 64*Cf^2*nf*lfr^2 - 1088/3*Cf^2*nf*lqr - 128*Cf^2*nf*lqr*lfr + 
         192*Cf^2*nf*lqr^2 - 2048/3*Cf^2*nf*zeta2 - 4480/9*Cf^2*Ca - 7520/3*
         Cf^2*Ca*lfr + 352*Cf^2*Ca*lfr^2 + 7520/3*Cf^2*Ca*lqr + 704*Cf^2*Ca*
         lqr*lfr - 1056*Cf^2*Ca*lqr^2 + 1344*Cf^2*Ca*zeta3 + 11264/3*Cf^2*Ca*
         zeta2 + 768*Cf^2*Ca*zeta2*lfr - 768*Cf^2*Ca*zeta2*lqr + 3072*Cf^3*lfr
          + 1152*Cf^3*lfr^2 - 256*Cf^3*lfr^3 - 3072*Cf^3*lqr - 2304*Cf^3*lqr*
         lfr + 768*Cf^3*lqr*lfr^2 + 1152*Cf^3*lqr^2 - 768*Cf^3*lqr^2*lfr + 256
         *Cf^3*lqr^3 + 10240*Cf^3*zeta3 + 4608*Cf^3*zeta2*lfr - 4608*Cf^3*
         zeta2*lqr )

       + D1 * ( 1600/81*Cf*nf^2 - 640/27*Cf*nf^2*lqr + 64/9*Cf*nf^2*lqr^2 - 
         256/9*Cf*nf^2*zeta2 - 32816/81*Cf*Ca*nf + 9248/27*Cf*Ca*nf*lqr - 704/
         9*Cf*Ca*nf*lqr^2 + 384*Cf*Ca*nf*zeta2 - 128/3*Cf*Ca*nf*zeta2*lqr + 
         124024/81*Cf*Ca^2 - 28480/27*Cf*Ca^2*lqr + 1936/9*Cf*Ca^2*lqr^2 - 704
         *Cf*Ca^2*zeta3 - 12032/9*Cf*Ca^2*zeta2 + 704/3*Cf*Ca^2*zeta2*lqr + 
         704/5*Cf*Ca^2*zeta2^2 + 4288/9*Cf^2*nf - 416/27*Cf^2*nf*lfr - 1568/9*
         Cf^2*nf*lfr^2 + 128/3*Cf^2*nf*lfr^3 - 7936/27*Cf^2*nf*lqr + 1984/9*
         Cf^2*nf*lqr*lfr - 128/3*Cf^2*nf*lqr*lfr^2 - 416/9*Cf^2*nf*lqr^2 - 128/
         3*Cf^2*nf*lqr^2*lfr + 128/3*Cf^2*nf*lqr^3 + 1280*Cf^2*nf*zeta3 + 2048/
         9*Cf^2*nf*zeta2 + 1280/3*Cf^2*nf*zeta2*lfr - 1792/3*Cf^2*nf*zeta2*lqr
          - 35572/9*Cf^2*Ca + 4112/27*Cf^2*Ca*lfr + 10160/9*Cf^2*Ca*lfr^2 - 
         704/3*Cf^2*Ca*lfr^3 + 46576/27*Cf^2*Ca*lqr - 13984/9*Cf^2*Ca*lqr*lfr
          + 704/3*Cf^2*Ca*lqr*lfr^2 + 3824/9*Cf^2*Ca*lqr^2 + 704/3*Cf^2*Ca*
         lqr^2*lfr - 704/3*Cf^2*Ca*lqr^3 - 5184*Cf^2*Ca*zeta3 - 512*Cf^2*Ca*
         zeta3*lfr + 512*Cf^2*Ca*zeta3*lqr - 11648/9*Cf^2*Ca*zeta2 - 6464/3*
         Cf^2*Ca*zeta2*lfr - 256*Cf^2*Ca*zeta2*lfr^2 + 9280/3*Cf^2*Ca*zeta2*
         lqr + 512*Cf^2*Ca*zeta2*lqr*lfr - 256*Cf^2*Ca*zeta2*lqr^2 + 3648/5*
         Cf^2*Ca*zeta2^2 + 2044*Cf^3 + 1488*Cf^3*lfr - 736*Cf^3*lfr^2 - 384*
         Cf^3*lfr^3 - 1488*Cf^3*lqr + 1472*Cf^3*lqr*lfr + 1152*Cf^3*lqr*lfr^2
          - 736*Cf^3*lqr^2 - 1152*Cf^3*lqr^2*lfr + 384*Cf^3*lqr^3 - 960*Cf^3*
         zeta3 - 11008*Cf^3*zeta3*lfr + 11008*Cf^3*zeta3*lqr + 2976*Cf^3*zeta2
          + 1152*Cf^3*zeta2*lfr - 2048*Cf^3*zeta2*lfr^2 - 1152*Cf^3*zeta2*lqr
          + 4096*Cf^3*zeta2*lqr*lfr - 2048*Cf^3*zeta2*lqr^2 - 14208/5*Cf^3*
         zeta2^2 )

       + D0 * (  - 3712/729*Cf*nf^2 + 32/27*Cf*nf^2*lfr + 160/27*Cf*nf^2*lfr^2
          - 32/27*Cf*nf^2*lfr^3 + 800/81*Cf*nf^2*lqr - 160/27*Cf*nf^2*lqr^2 + 
         32/27*Cf*nf^2*lqr^3 + 320/27*Cf*nf^2*zeta3 + 640/27*Cf*nf^2*zeta2 - 
         128/9*Cf*nf^2*zeta2*lqr + 125252/729*Cf*Ca*nf + 1672/27*Cf*Ca*nf*lfr
          - 2312/27*Cf*Ca*nf*lfr^2 + 352/27*Cf*Ca*nf*lfr^3 - 16408/81*Cf*Ca*nf
         *lqr + 2312/27*Cf*Ca*nf*lqr^2 - 352/27*Cf*Ca*nf*lqr^3 - 2480/9*Cf*Ca*
         nf*zeta3 + 224/3*Cf*Ca*nf*zeta3*lfr - 29392/81*Cf*Ca*nf*zeta2 - 320/9
         *Cf*Ca*nf*zeta2*lfr + 32/3*Cf*Ca*nf*zeta2*lfr^2 + 192*Cf*Ca*nf*zeta2*
         lqr - 32/3*Cf*Ca*nf*zeta2*lqr^2 + 736/15*Cf*Ca*nf*zeta2^2 - 594058/
         729*Cf*Ca^2 - 980/3*Cf*Ca^2*lfr + 7120/27*Cf*Ca^2*lfr^2 - 968/27*Cf*
         Ca^2*lfr^3 + 62012/81*Cf*Ca^2*lqr - 7120/27*Cf*Ca^2*lqr^2 + 968/27*Cf
         *Ca^2*lqr^3 - 384*Cf*Ca^2*zeta5 + 40144/27*Cf*Ca^2*zeta3 - 176/3*Cf*
         Ca^2*zeta3*lfr - 352*Cf*Ca^2*zeta3*lqr + 98224/81*Cf*Ca^2*zeta2 + 
         2144/9*Cf*Ca^2*zeta2*lfr - 176/3*Cf*Ca^2*zeta2*lfr^2 - 6016/9*Cf*Ca^2
         *zeta2*lqr + 176/3*Cf*Ca^2*zeta2*lqr^2 - 352/3*Cf*Ca^2*zeta2*zeta3 - 
         2992/15*Cf*Ca^2*zeta2^2 - 352/5*Cf*Ca^2*zeta2^2*lfr + 352/5*Cf*Ca^2*
         zeta2^2*lqr - 6*Cf^2*nf - 288*Cf^2*nf*lfr - 24*Cf^2*nf*lfr^2 + 32*
         Cf^2*nf*lfr^3 + 288*Cf^2*nf*lqr + 608/3*Cf^2*nf*lqr*lfr - 32*Cf^2*nf*
         lqr*lfr^2 - 536/3*Cf^2*nf*lqr^2 - 32*Cf^2*nf*lqr^2*lfr + 32*Cf^2*nf*
         lqr^3 - 5728/9*Cf^2*nf*zeta3 - 896/3*Cf^2*nf*zeta3*lfr + 640*Cf^2*nf*
         zeta3*lqr + 1952/27*Cf^2*nf*zeta2 - 448/9*Cf^2*nf*zeta2*lfr - 64/3*
         Cf^2*nf*zeta2*lfr^2 + 448/9*Cf^2*nf*zeta2*lqr + 128*Cf^2*nf*zeta2*lqr
         *lfr - 320/3*Cf^2*nf*zeta2*lqr^2 - 1472/15*Cf^2*nf*zeta2^2 + 25856/27
         *Cf^2*Ca + 7006/3*Cf^2*Ca*lfr + 168*Cf^2*Ca*lfr^2 - 176*Cf^2*Ca*lfr^3
          - 7006/3*Cf^2*Ca*lqr - 3824/3*Cf^2*Ca*lqr*lfr + 176*Cf^2*Ca*lqr*
         lfr^2 + 3320/3*Cf^2*Ca*lqr^2 + 176*Cf^2*Ca*lqr^2*lfr - 176*Cf^2*Ca*
         lqr^3 + 26240/9*Cf^2*Ca*zeta3 + 1136/3*Cf^2*Ca*zeta3*lfr - 192*Cf^2*
         Ca*zeta3*lfr^2 - 2256*Cf^2*Ca*zeta3*lqr + 384*Cf^2*Ca*zeta3*lqr*lfr
          - 192*Cf^2*Ca*zeta3*lqr^2 - 12416/27*Cf^2*Ca*zeta2 + 2656/9*Cf^2*Ca*
         zeta2*lfr + 64/3*Cf^2*Ca*zeta2*lfr^2 - 2656/9*Cf^2*Ca*zeta2*lqr - 512
         *Cf^2*Ca*zeta2*lqr*lfr + 1472/3*Cf^2*Ca*zeta2*lqr^2 - 1472*Cf^2*Ca*
         zeta2*zeta3 + 1408/3*Cf^2*Ca*zeta2^2 - 1824/5*Cf^2*Ca*zeta2^2*lfr + 
         1824/5*Cf^2*Ca*zeta2^2*lqr - 1022*Cf^3*lfr - 744*Cf^3*lfr^2 - 144*
         Cf^3*lfr^3 + 1022*Cf^3*lqr + 1488*Cf^3*lqr*lfr + 432*Cf^3*lqr*lfr^2
          - 744*Cf^3*lqr^2 - 432*Cf^3*lqr^2*lfr + 144*Cf^3*lqr^3 + 12288*Cf^3*
         zeta5 - 4096*Cf^3*zeta3 - 1056*Cf^3*zeta3*lfr + 2432*Cf^3*zeta3*lfr^2
          + 1056*Cf^3*zeta3*lqr - 4864*Cf^3*zeta3*lqr*lfr + 2432*Cf^3*zeta3*
         lqr^2 - 1488*Cf^3*zeta2*lfr - 576*Cf^3*zeta2*lfr^2 + 256*Cf^3*zeta2*
         lfr^3 + 1488*Cf^3*zeta2*lqr + 1152*Cf^3*zeta2*lqr*lfr - 768*Cf^3*
         zeta2*lqr*lfr^2 - 576*Cf^3*zeta2*lqr^2 + 768*Cf^3*zeta2*lqr^2*lfr - 
         256*Cf^3*zeta2*lqr^3 - 6144*Cf^3*zeta2*zeta3 + 7104/5*Cf^3*zeta2^2*
         lfr - 7104/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z)] * ( 64*[dabc^2/n]*nfv - 1280/3*zeta5*[dabc^2/n]*nfv + 224/3
         *zeta3*[dabc^2/n]*nfv + 160*zeta2*[dabc^2/n]*nfv - 32/5*zeta2^2*
         [dabc^2/n]*nfv - 7081/243*Cf*nf^2 + 34/9*Cf*nf^2*lfr + 4/9*Cf*nf^2*
         lfr^2 - 8/9*Cf*nf^2*lfr^3 + 220/9*Cf*nf^2*lqr - 68/9*Cf*nf^2*lqr^2 + 
         8/9*Cf*nf^2*lqr^3 - 1264/81*Cf*nf^2*zeta3 + 32/9*Cf*nf^2*zeta3*lfr + 
         64/9*Cf*nf^2*zeta3*lqr + 2416/81*Cf*nf^2*zeta2 - 160/27*Cf*nf^2*zeta2
         *lfr + 32/9*Cf*nf^2*zeta2*lfr^2 - 32/3*Cf*nf^2*zeta2*lqr + 128/27*Cf*
         nf^2*zeta2^2 + 110651/243*Cf*Ca*nf - 40*Cf*Ca*nf*lfr - 146/9*Cf*Ca*nf
         *lfr^2 + 88/9*Cf*Ca*nf*lfr^3 - 3052/9*Cf*Ca*nf*lqr + 850/9*Cf*Ca*nf*
         lqr^2 - 88/9*Cf*Ca*nf*lqr^3 - 8*Cf*Ca*nf*zeta5 - 6016/81*Cf*Ca*nf*
         zeta3 - 400/9*Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*zeta3*lfr^2 + 208/9*Cf
         *Ca*nf*zeta3*lqr - 16*Cf*Ca*nf*zeta3*lqr^2 - 28132/81*Cf*Ca*nf*zeta2
          + 2672/27*Cf*Ca*nf*zeta2*lfr - 352/9*Cf*Ca*nf*zeta2*lfr^2 + 320/3*Cf
         *Ca*nf*zeta2*lqr + 208/3*Cf*Ca*nf*zeta2*zeta3 - 5756/135*Cf*Ca*nf*
         zeta2^2 - 8/5*Cf*Ca*nf*zeta2^2*lfr - 8/5*Cf*Ca*nf*zeta2^2*lqr - 
         1505881/972*Cf*Ca^2 + 1657/18*Cf*Ca^2*lfr + 493/9*Cf*Ca^2*lfr^2 - 242/
         9*Cf*Ca^2*lfr^3 + 3082/3*Cf*Ca^2*lqr - 2429/9*Cf*Ca^2*lqr^2 + 242/9*
         Cf*Ca^2*lqr^3 - 204*Cf*Ca^2*zeta5 - 80*Cf*Ca^2*zeta5*lfr + 80*Cf*Ca^2
         *zeta5*lqr + 82385/81*Cf*Ca^2*zeta3 + 3104/9*Cf*Ca^2*zeta3*lfr - 88*
         Cf*Ca^2*zeta3*lfr^2 - 4952/9*Cf*Ca^2*zeta3*lqr + 88*Cf*Ca^2*zeta3*
         lqr^2 - 400/3*Cf*Ca^2*zeta3^2 + 843*Cf*Ca^2*zeta2 - 8992/27*Cf*Ca^2*
         zeta2*lfr + 968/9*Cf*Ca^2*zeta2*lfr^2 - 240*Cf*Ca^2*zeta2*lqr - 884/3
         *Cf*Ca^2*zeta2*zeta3 + 14611/135*Cf*Ca^2*zeta2^2 + 4*Cf*Ca^2*zeta2^2*
         lfr + 68/5*Cf*Ca^2*zeta2^2*lqr + 13264/315*Cf*Ca^2*zeta2^3 - 421/3*
         Cf^2*nf - 275/3*Cf^2*nf*lfr + 20*Cf^2*nf*lfr^2 + 12*Cf^2*nf*lfr^3 + 
         230*Cf^2*nf*lqr + 72*Cf^2*nf*lqr*lfr - 12*Cf^2*nf*lqr*lfr^2 - 92*Cf^2
         *nf*lqr^2 - 12*Cf^2*nf*lqr^2*lfr + 12*Cf^2*nf*lqr^3 + 5536/9*Cf^2*nf*
         zeta5 + 3512/9*Cf^2*nf*zeta3 + 2944/9*Cf^2*nf*zeta3*lfr - 224/3*Cf^2*
         nf*zeta3*lfr^2 - 3664/9*Cf^2*nf*zeta3*lqr - 256/3*Cf^2*nf*zeta3*lqr*
         lfr + 160*Cf^2*nf*zeta3*lqr^2 + 2632/27*Cf^2*nf*zeta2 + 1288/27*Cf^2*
         nf*zeta2*lfr + 352/9*Cf^2*nf*zeta2*lfr^2 - 64/3*Cf^2*nf*zeta2*lfr^3
          - 3376/27*Cf^2*nf*zeta2*lqr - 992/9*Cf^2*nf*zeta2*lqr*lfr + 64/3*
         Cf^2*nf*zeta2*lqr*lfr^2 + 640/9*Cf^2*nf*zeta2*lqr^2 + 64/3*Cf^2*nf*
         zeta2*lqr^2*lfr - 64/3*Cf^2*nf*zeta2*lqr^3 - 5504/9*Cf^2*nf*zeta2*
         zeta3 + 272/135*Cf^2*nf*zeta2^2 - 16/3*Cf^2*nf*zeta2^2*lfr + 112/15*
         Cf^2*nf*zeta2^2*lqr + 74321/36*Cf^2*Ca + 2348/3*Cf^2*Ca*lfr - 131*
         Cf^2*Ca*lfr^2 - 66*Cf^2*Ca*lfr^3 - 3439/2*Cf^2*Ca*lqr - 420*Cf^2*Ca*
         lqr*lfr + 66*Cf^2*Ca*lqr*lfr^2 + 551*Cf^2*Ca*lqr^2 + 66*Cf^2*Ca*lqr^2
         *lfr - 66*Cf^2*Ca*lqr^3 - 39304/9*Cf^2*Ca*zeta5 - 240*Cf^2*Ca*zeta5*
         lfr + 240*Cf^2*Ca*zeta5*lqr - 20156/9*Cf^2*Ca*zeta3 - 27184/9*Cf^2*Ca
         *zeta3*lfr + 800/3*Cf^2*Ca*zeta3*lfr^2 + 31144/9*Cf^2*Ca*zeta3*lqr + 
         2272/3*Cf^2*Ca*zeta3*lqr*lfr - 1024*Cf^2*Ca*zeta3*lqr^2 + 3280/3*Cf^2
         *Ca*zeta3^2 - 13186/27*Cf^2*Ca*zeta2 - 4756/27*Cf^2*Ca*zeta2*lfr - 
         2704/9*Cf^2*Ca*zeta2*lfr^2 + 352/3*Cf^2*Ca*zeta2*lfr^3 + 18616/27*
         Cf^2*Ca*zeta2*lqr + 6992/9*Cf^2*Ca*zeta2*lqr*lfr - 352/3*Cf^2*Ca*
         zeta2*lqr*lfr^2 - 4288/9*Cf^2*Ca*zeta2*lqr^2 - 352/3*Cf^2*Ca*zeta2*
         lqr^2*lfr + 352/3*Cf^2*Ca*zeta2*lqr^3 + 28736/9*Cf^2*Ca*zeta2*zeta3
          + 1120*Cf^2*Ca*zeta2*zeta3*lfr - 1120*Cf^2*Ca*zeta2*zeta3*lqr - 1664/
         135*Cf^2*Ca*zeta2^2 + 16/3*Cf^2*Ca*zeta2^2*lfr + 128*Cf^2*Ca*zeta2^2*
         lfr^2 - 256/15*Cf^2*Ca*zeta2^2*lqr - 256*Cf^2*Ca*zeta2^2*lqr*lfr + 
         128*Cf^2*Ca*zeta2^2*lqr^2 - 20816/315*Cf^2*Ca*zeta2^3 - 5599/6*Cf^3
          - 1495/2*Cf^3*lfr - 270*Cf^3*lfr^2 - 36*Cf^3*lfr^3 + 1495/2*Cf^3*lqr
          + 540*Cf^3*lqr*lfr + 108*Cf^3*lqr*lfr^2 - 270*Cf^3*lqr^2 - 108*Cf^3*
         lqr^2*lfr + 36*Cf^3*lqr^3 + 1328*Cf^3*zeta5 - 5664*Cf^3*zeta5*lfr + 
         5664*Cf^3*zeta5*lqr - 460*Cf^3*zeta3 + 3040*Cf^3*zeta3*lfr + 1056*
         Cf^3*zeta3*lfr^2 - 512/3*Cf^3*zeta3*lfr^3 - 3040*Cf^3*zeta3*lqr - 
         2112*Cf^3*zeta3*lqr*lfr + 512*Cf^3*zeta3*lqr*lfr^2 + 1056*Cf^3*zeta3*
         lqr^2 - 512*Cf^3*zeta3*lqr^2*lfr + 512/3*Cf^3*zeta3*lqr^3 + 10336/3*
         Cf^3*zeta3^2 - 130/3*Cf^3*zeta2 - 24*Cf^3*zeta2*lfr + 512*Cf^3*zeta2*
         lfr^2 + 192*Cf^3*zeta2*lfr^3 + 24*Cf^3*zeta2*lqr - 1024*Cf^3*zeta2*
         lqr*lfr - 576*Cf^3*zeta2*lqr*lfr^2 + 512*Cf^3*zeta2*lqr^2 + 576*Cf^3*
         zeta2*lqr^2*lfr - 192*Cf^3*zeta2*lqr^3 + 80*Cf^3*zeta2*zeta3 + 2752*
         Cf^3*zeta2*zeta3*lfr - 2752*Cf^3*zeta2*zeta3*lqr + 412/5*Cf^3*zeta2^2
          + 336/5*Cf^3*zeta2^2*lfr - 1792/5*Cf^3*zeta2^2*lfr^2 - 336/5*Cf^3*
         zeta2^2*lqr + 3584/5*Cf^3*zeta2^2*lqr*lfr - 1792/5*Cf^3*zeta2^2*lqr^2
          - 184736/315*Cf^3*zeta2^3 )) 

    + as^4*( + L7 * (  - 4096/3*Cf^4 )

       + L6 * (  - 7168/9*Cf^3*nf + 39424/9*Cf^3*Ca + 19712/3*Cf^4 + 14336/3*
         Cf^4*lfr - 14336/3*Cf^4*lqr )

       + L5 * (  - 4096/27*Cf^2*nf^2 + 45056/27*Cf^2*Ca*nf - 123904/27*Cf^2*
         Ca^2 + 139520/27*Cf^3*nf + 4096/3*Cf^3*nf*lfr - 7168/3*Cf^3*nf*lqr - 
         805376/27*Cf^3*Ca - 22528/3*Cf^3*Ca*lfr + 39424/3*Cf^3*Ca*lqr + 3072*
         Cf^3*Ca*zeta2 + 9088*Cf^4 - 15872*Cf^4*lfr - 6144*Cf^4*lfr^2 + 15872*
         Cf^4*lqr + 12288*Cf^4*lqr*lfr - 6144*Cf^4*lqr^2 + 20480*Cf^4*zeta2 )

       + L4 * (  - 256/27*Cf*nf^3 + 1408/9*Cf*Ca*nf^2 - 7744/9*Cf*Ca^2*nf + 
         42592/27*Cf*Ca^3 + 29288/27*Cf^2*nf^2 + 2560/27*Cf^2*nf^2*lfr - 10240/
         27*Cf^2*nf^2*lqr - 344728/27*Cf^2*Ca*nf - 28160/27*Cf^2*Ca*nf*lfr + 
         112640/27*Cf^2*Ca*nf*lqr + 2560/3*Cf^2*Ca*nf*zeta2 + 976490/27*Cf^2*
         Ca^2 + 77440/27*Cf^2*Ca^2*lfr - 309760/27*Cf^2*Ca^2*lqr - 14240/3*
         Cf^2*Ca^2*zeta2 - 140672/27*Cf^3*nf - 224768/27*Cf^3*nf*lfr - 1280/9*
         Cf^3*nf*lfr^2 + 318080/27*Cf^3*nf*lqr + 25600/9*Cf^3*nf*lqr*lfr - 
         24320/9*Cf^3*nf*lqr^2 + 87040/9*Cf^3*nf*zeta2 + 905984/27*Cf^3*Ca + 
         1339904/27*Cf^3*Ca*lfr + 7040/9*Cf^3*Ca*lfr^2 - 1853120/27*Cf^3*Ca*
         lqr - 140800/9*Cf^3*Ca*lqr*lfr + 133760/9*Cf^3*Ca*lqr^2 - 8960*Cf^3*
         Ca*zeta3 - 571840/9*Cf^3*Ca*zeta2 - 7680*Cf^3*Ca*zeta2*lfr + 7680*
         Cf^3*Ca*zeta2*lqr - 82688/3*Cf^4 - 33408*Cf^4*lfr + 11520*Cf^4*lfr^2
          + 10240/3*Cf^4*lfr^3 + 33408*Cf^4*lqr - 23040*Cf^4*lqr*lfr - 10240*
         Cf^4*lqr*lfr^2 + 11520*Cf^4*lqr^2 + 10240*Cf^4*lqr^2*lfr - 10240/3*
         Cf^4*lqr^3 - 286720/3*Cf^4*zeta3 - 71168*Cf^4*zeta2 - 51200*Cf^4*
         zeta2*lfr + 51200*Cf^4*zeta2*lqr )

       + D7 * ( 4096/3*Cf^4 )

       + D6 * ( 7168/9*Cf^3*nf - 39424/9*Cf^3*Ca - 14336/3*Cf^4*lfr + 14336/3*
         Cf^4*lqr )

       + D5 * ( 4096/27*Cf^2*nf^2 - 45056/27*Cf^2*Ca*nf + 123904/27*Cf^2*Ca^2
          - 5120/3*Cf^3*nf - 4096/3*Cf^3*nf*lfr + 7168/3*Cf^3*nf*lqr + 34304/3
         *Cf^3*Ca + 22528/3*Cf^3*Ca*lfr - 39424/3*Cf^3*Ca*lqr - 3072*Cf^3*Ca*
         zeta2 - 8192*Cf^4 - 3072*Cf^4*lfr + 6144*Cf^4*lfr^2 + 3072*Cf^4*lqr
          - 12288*Cf^4*lqr*lfr + 6144*Cf^4*lqr^2 - 20480*Cf^4*zeta2 )

       + D4 * ( 256/27*Cf*nf^3 - 1408/9*Cf*Ca*nf^2 + 7744/9*Cf*Ca^2*nf - 42592/
         27*Cf*Ca^3 - 12800/27*Cf^2*nf^2 - 2560/27*Cf^2*nf^2*lfr + 10240/27*
         Cf^2*nf^2*lqr + 175360/27*Cf^2*Ca*nf + 28160/27*Cf^2*Ca*nf*lfr - 
         112640/27*Cf^2*Ca*nf*lqr - 2560/3*Cf^2*Ca*nf*zeta2 - 536960/27*Cf^2*
         Ca^2 - 77440/27*Cf^2*Ca^2*lfr + 309760/27*Cf^2*Ca^2*lqr + 14080/3*
         Cf^2*Ca^2*zeta2 - 14080/27*Cf^3*nf + 10240/3*Cf^3*nf*lfr + 1280/9*
         Cf^3*nf*lfr^2 - 10240/3*Cf^3*nf*lqr - 25600/9*Cf^3*nf*lqr*lfr + 24320/
         9*Cf^3*nf*lqr^2 - 87040/9*Cf^3*nf*zeta2 + 79360/27*Cf^3*Ca - 71680/3*
         Cf^3*Ca*lfr - 7040/9*Cf^3*Ca*lfr^2 + 71680/3*Cf^3*Ca*lqr + 140800/9*
         Cf^3*Ca*lqr*lfr - 133760/9*Cf^3*Ca*lqr^2 + 8960*Cf^3*Ca*zeta3 + 
         478720/9*Cf^3*Ca*zeta2 + 7680*Cf^3*Ca*zeta2*lfr - 7680*Cf^3*Ca*zeta2*
         lqr + 20480*Cf^4*lfr + 7680*Cf^4*lfr^2 - 10240/3*Cf^4*lfr^3 - 20480*
         Cf^4*lqr - 15360*Cf^4*lqr*lfr + 10240*Cf^4*lqr*lfr^2 + 7680*Cf^4*
         lqr^2 - 10240*Cf^4*lqr^2*lfr + 10240/3*Cf^4*lqr^3 + 286720/3*Cf^4*
         zeta3 + 51200*Cf^4*zeta2*lfr - 51200*Cf^4*zeta2*lqr )

       + D3 * (  - 2560/81*Cf*nf^3 + 512/27*Cf*nf^3*lqr + 18304/27*Cf*Ca*nf^2
          - 2816/9*Cf*Ca*nf^2*lqr - 512/9*Cf*Ca*nf^2*zeta2 - 117184/27*Cf*Ca^2
         *nf + 15488/9*Cf*Ca^2*nf*lqr + 5632/9*Cf*Ca^2*nf*zeta2 + 698368/81*Cf
         *Ca^3 - 85184/27*Cf*Ca^3*lqr - 15488/9*Cf*Ca^3*zeta2 + 124288/243*
         Cf^2*nf^2 + 8704/27*Cf^2*nf^2*lfr - 1024/27*Cf^2*nf^2*lfr^2 - 24064/
         27*Cf^2*nf^2*lqr - 4096/27*Cf^2*nf^2*lqr*lfr + 9728/27*Cf^2*nf^2*
         lqr^2 - 4096/3*Cf^2*nf^2*zeta2 - 2143808/243*Cf^2*Ca*nf - 123392/27*
         Cf^2*Ca*nf*lfr + 11264/27*Cf^2*Ca*nf*lfr^2 + 333824/27*Cf^2*Ca*nf*lqr
          + 45056/27*Cf^2*Ca*nf*lqr*lfr - 107008/27*Cf^2*Ca*nf*lqr^2 + 7168/9*
         Cf^2*Ca*nf*zeta3 + 50176/3*Cf^2*Ca*nf*zeta2 + 2048/3*Cf^2*Ca*nf*zeta2
         *lfr - 5120/3*Cf^2*Ca*nf*zeta2*lqr + 7699456/243*Cf^2*Ca^2 + 383104/
         27*Cf^2*Ca^2*lfr - 30976/27*Cf^2*Ca^2*lfr^2 - 1027456/27*Cf^2*Ca^2*
         lqr - 123904/27*Cf^2*Ca^2*lqr*lfr + 294272/27*Cf^2*Ca^2*lqr^2 - 
         140800/9*Cf^2*Ca^2*zeta3 - 52736*Cf^2*Ca^2*zeta2 - 11264/3*Cf^2*Ca^2*
         zeta2*lfr + 28160/3*Cf^2*Ca^2*zeta2*lqr + 13824/5*Cf^2*Ca^2*zeta2^2
          + 44224/9*Cf^3*nf + 30976/27*Cf^3*nf*lfr - 8960/3*Cf^3*nf*lfr^2 + 
         2048/3*Cf^3*nf*lfr^3 - 127744/27*Cf^3*nf*lqr + 13312/3*Cf^3*nf*lqr*
         lfr - 4352/3*Cf^3*nf*lqr^2 - 2048*Cf^3*nf*lqr^2*lfr + 4096/3*Cf^3*nf*
         lqr^3 + 306176/9*Cf^3*nf*zeta3 + 88064/9*Cf^3*nf*zeta2 + 112640/9*
         Cf^3*nf*zeta2*lfr - 167936/9*Cf^3*nf*zeta2*lqr - 421792/9*Cf^3*Ca - 
         184960/27*Cf^3*Ca*lfr + 61568/3*Cf^3*Ca*lfr^2 - 11264/3*Cf^3*Ca*lfr^3
          + 793216/27*Cf^3*Ca*lqr - 97792/3*Cf^3*Ca*lqr*lfr + 36224/3*Cf^3*Ca*
         lqr^2 + 11264*Cf^3*Ca*lqr^2*lfr - 22528/3*Cf^3*Ca*lqr^3 - 1499648/9*
         Cf^3*Ca*zeta3 - 11264*Cf^3*Ca*zeta3*lfr + 11264*Cf^3*Ca*zeta3*lqr - 
         536576/9*Cf^3*Ca*zeta2 - 591872/9*Cf^3*Ca*zeta2*lfr - 6144*Cf^3*Ca*
         zeta2*lfr^2 + 896000/9*Cf^3*Ca*zeta2*lqr + 12288*Cf^3*Ca*zeta2*lqr*
         lfr - 6144*Cf^3*Ca*zeta2*lqr^2 + 100864/5*Cf^3*Ca*zeta2^2 + 16352*
         Cf^4 + 11904*Cf^4*lfr - 14080*Cf^4*lfr^2 - 6144*Cf^4*lfr^3 + 2048/3*
         Cf^4*lfr^4 - 11904*Cf^4*lqr + 28160*Cf^4*lqr*lfr + 18432*Cf^4*lqr*
         lfr^2 - 8192/3*Cf^4*lqr*lfr^3 - 14080*Cf^4*lqr^2 - 18432*Cf^4*lqr^2*
         lfr + 4096*Cf^4*lqr^2*lfr^2 + 6144*Cf^4*lqr^3 - 8192/3*Cf^4*lqr^3*lfr
          + 2048/3*Cf^4*lqr^4 - 7680*Cf^4*zeta3 - 591872/3*Cf^4*zeta3*lfr + 
         591872/3*Cf^4*zeta3*lqr + 56576*Cf^4*zeta2 + 21504*Cf^4*zeta2*lfr - 
         45056*Cf^4*zeta2*lfr^2 - 21504*Cf^4*zeta2*lqr + 90112*Cf^4*zeta2*lqr*
         lfr - 45056*Cf^4*zeta2*lqr^2 - 195584/5*Cf^4*zeta2^2 )

       + D2 * ( 3200/81*Cf*nf^3 - 1280/27*Cf*nf^3*lqr + 128/9*Cf*nf^3*lqr^2 - 
         512/9*Cf*nf^3*zeta2 - 31576/27*Cf*Ca*nf^2 + 9152/9*Cf*Ca*nf^2*lqr - 
         704/3*Cf*Ca*nf^2*lqr^2 + 9728/9*Cf*Ca*nf^2*zeta2 - 256/3*Cf*Ca*nf^2*
         zeta2*lqr + 82216/9*Cf*Ca^2*nf - 58592/9*Cf*Ca^2*nf*lqr + 3872/3*Cf*
         Ca^2*nf*lqr^2 - 1408*Cf*Ca^2*nf*zeta3 - 64000/9*Cf*Ca^2*nf*zeta2 + 
         2816/3*Cf*Ca^2*nf*zeta2*lqr + 1408/5*Cf*Ca^2*nf*zeta2^2 - 1651520/81*
         Cf*Ca^3 + 349184/27*Cf*Ca^3*lqr - 21296/9*Cf*Ca^3*lqr^2 + 7744*Cf*
         Ca^3*zeta3 + 138880/9*Cf*Ca^3*zeta2 - 7744/3*Cf*Ca^3*zeta2*lqr - 7744/
         5*Cf*Ca^3*zeta2^2 - 29744/243*Cf^2*nf^2 - 8000/27*Cf^2*nf^2*lfr + 192
         *Cf^2*nf^2*lfr^2 - 256/9*Cf^2*nf^2*lfr^3 + 12416/27*Cf^2*nf^2*lqr + 
         1024/3*Cf^2*nf^2*lqr*lfr - 128/3*Cf^2*nf^2*lqr*lfr^2 - 1600/3*Cf^2*
         nf^2*lqr^2 - 256/3*Cf^2*nf^2*lqr^2*lfr + 1408/9*Cf^2*nf^2*lqr^3 + 
         28160/9*Cf^2*nf^2*zeta3 + 60416/27*Cf^2*nf^2*zeta2 + 5632/9*Cf^2*nf^2
         *zeta2*lfr - 17920/9*Cf^2*nf^2*zeta2*lqr + 337120/243*Cf^2*Ca*nf + 
         198976/27*Cf^2*Ca*nf*lfr - 2688*Cf^2*Ca*nf*lfr^2 + 2816/9*Cf^2*Ca*nf*
         lfr^3 - 250144/27*Cf^2*Ca*nf*lqr - 14720/3*Cf^2*Ca*nf*lqr*lfr + 1408/
         3*Cf^2*Ca*nf*lqr*lfr^2 + 22784/3*Cf^2*Ca*nf*lqr^2 + 2816/3*Cf^2*Ca*nf
         *lqr^2*lfr - 15488/9*Cf^2*Ca*nf*lqr^3 - 334976/9*Cf^2*Ca*nf*zeta3 + 
         2048*Cf^2*Ca*nf*zeta3*lfr + 640*Cf^2*Ca*nf*zeta3*lqr - 31232*Cf^2*Ca*
         nf*zeta2 - 82688/9*Cf^2*Ca*nf*zeta2*lfr + 384*Cf^2*Ca*nf*zeta2*lfr^2
          + 217856/9*Cf^2*Ca*nf*zeta2*lqr + 768*Cf^2*Ca*nf*zeta2*lqr*lfr - 
         1152*Cf^2*Ca*nf*zeta2*lqr^2 + 13184/3*Cf^2*Ca*nf*zeta2^2 - 1426292/
         243*Cf^2*Ca^2 - 815216/27*Cf^2*Ca^2*lfr + 8304*Cf^2*Ca^2*lfr^2 - 7744/
         9*Cf^2*Ca^2*lfr^3 + 963056/27*Cf^2*Ca^2*lqr + 45952/3*Cf^2*Ca^2*lqr*
         lfr - 3872/3*Cf^2*Ca^2*lqr*lfr^2 - 70864/3*Cf^2*Ca^2*lqr^2 - 7744/3*
         Cf^2*Ca^2*lqr^2*lfr + 42592/9*Cf^2*Ca^2*lqr^3 - 9216*Cf^2*Ca^2*zeta5
          + 359296/3*Cf^2*Ca^2*zeta3 + 5632*Cf^2*Ca^2*zeta3*lfr - 20416*Cf^2*
         Ca^2*zeta3*lqr + 2646016/27*Cf^2*Ca^2*zeta2 + 312064/9*Cf^2*Ca^2*
         zeta2*lfr - 2112*Cf^2*Ca^2*zeta2*lfr^2 - 683776/9*Cf^2*Ca^2*zeta2*lqr
          - 4224*Cf^2*Ca^2*zeta2*lqr*lfr + 6336*Cf^2*Ca^2*zeta2*lqr^2 - 5504*
         Cf^2*Ca^2*zeta2*zeta3 - 337216/15*Cf^2*Ca^2*zeta2^2 - 20736/5*Cf^2*
         Ca^2*zeta2^2*lfr + 20736/5*Cf^2*Ca^2*zeta2^2*lqr + 2072/3*Cf^3*nf - 
         23296/3*Cf^3*nf*lfr - 7808/9*Cf^3*nf*lfr^2 + 4864/3*Cf^3*nf*lfr^3 - 
         256*Cf^3*nf*lfr^4 + 23296/3*Cf^3*nf*lqr + 64000/9*Cf^3*nf*lqr*lfr - 
         2560*Cf^3*nf*lqr*lfr^2 + 512*Cf^3*nf*lqr*lfr^3 - 56192/9*Cf^3*nf*
         lqr^2 + 256*Cf^3*nf*lqr^2*lfr + 2048/3*Cf^3*nf*lqr^3 - 512*Cf^3*nf*
         lqr^3*lfr + 256*Cf^3*nf*lqr^4 - 109184/3*Cf^3*nf*zeta3 - 93184/3*Cf^3
         *nf*zeta3*lfr + 154624/3*Cf^3*nf*zeta3*lqr + 14144/3*Cf^3*nf*zeta2 - 
         30976/3*Cf^3*nf*zeta2*lfr - 8704/3*Cf^3*nf*zeta2*lfr^2 + 30976/3*Cf^3
         *nf*zeta2*lqr + 45056/3*Cf^3*nf*zeta2*lqr*lfr - 36352/3*Cf^3*nf*zeta2
         *lqr^2 - 84224/15*Cf^3*nf*zeta2^2 + 139396/9*Cf^3*Ca + 220384/3*Cf^3*
         Ca*lfr + 52256/9*Cf^3*Ca*lfr^2 - 29824/3*Cf^3*Ca*lfr^3 + 1408*Cf^3*Ca
         *lfr^4 - 220384/3*Cf^3*Ca*lqr - 408640/9*Cf^3*Ca*lqr*lfr + 17152*Cf^3
         *Ca*lqr*lfr^2 - 2816*Cf^3*Ca*lqr*lfr^3 + 356384/9*Cf^3*Ca*lqr^2 - 
         4480*Cf^3*Ca*lqr^2*lfr - 8192/3*Cf^3*Ca*lqr^3 + 2816*Cf^3*Ca*lqr^3*
         lfr - 1408*Cf^3*Ca*lqr^4 + 632128/3*Cf^3*Ca*zeta3 + 396160/3*Cf^3*Ca*
         zeta3*lfr + 768*Cf^3*Ca*zeta3*lfr^2 - 734080/3*Cf^3*Ca*zeta3*lqr - 
         1536*Cf^3*Ca*zeta3*lqr*lfr + 768*Cf^3*Ca*zeta3*lqr^2 - 87008/3*Cf^3*
         Ca*zeta2 + 196480/3*Cf^3*Ca*zeta2*lfr + 34048/3*Cf^3*Ca*zeta2*lfr^2
          + 1536*Cf^3*Ca*zeta2*lfr^3 - 196480/3*Cf^3*Ca*zeta2*lqr - 220160/3*
         Cf^3*Ca*zeta2*lqr*lfr - 4608*Cf^3*Ca*zeta2*lqr*lfr^2 + 186112/3*Cf^3*
         Ca*zeta2*lqr^2 + 4608*Cf^3*Ca*zeta2*lqr^2*lfr - 1536*Cf^3*Ca*zeta2*
         lqr^3 - 93696*Cf^3*Ca*zeta2*zeta3 + 437888/15*Cf^3*Ca*zeta2^2 - 
         151296/5*Cf^3*Ca*zeta2^2*lfr + 151296/5*Cf^3*Ca*zeta2^2*lqr - 24528*
         Cf^4*lfr - 17856*Cf^4*lfr^2 + 640*Cf^4*lfr^3 + 1536*Cf^4*lfr^4 + 
         24528*Cf^4*lqr + 35712*Cf^4*lqr*lfr - 1920*Cf^4*lqr*lfr^2 - 6144*Cf^4
         *lqr*lfr^3 - 17856*Cf^4*lqr^2 + 1920*Cf^4*lqr^2*lfr + 9216*Cf^4*lqr^2
         *lfr^2 - 640*Cf^4*lqr^3 - 6144*Cf^4*lqr^3*lfr + 1536*Cf^4*lqr^4 + 
         688128*Cf^4*zeta5 - 163840*Cf^4*zeta3 - 49920*Cf^4*zeta3*lfr + 132096
         *Cf^4*zeta3*lfr^2 + 49920*Cf^4*zeta3*lqr - 264192*Cf^4*zeta3*lqr*lfr
          + 132096*Cf^4*zeta3*lqr^2 - 84864*Cf^4*zeta2*lfr - 32256*Cf^4*zeta2*
         lfr^2 + 16384*Cf^4*zeta2*lfr^3 + 84864*Cf^4*zeta2*lqr + 64512*Cf^4*
         zeta2*lqr*lfr - 49152*Cf^4*zeta2*lqr*lfr^2 - 32256*Cf^4*zeta2*lqr^2
          + 49152*Cf^4*zeta2*lqr^2*lfr - 16384*Cf^4*zeta2*lqr^3 - 409600*Cf^4*
         zeta2*zeta3 + 293376/5*Cf^4*zeta2^2*lfr - 293376/5*Cf^4*zeta2^2*lqr )

       + D1 * ( 14080/3*zeta5*[d4RA/nr] + 512/3*zeta3*[d4RA/nr] - 1536*zeta3^2
         *[d4RA/nr] - 512*zeta2*[d4RA/nr] - 31744/35*zeta2^3*[d4RA/nr] - 5120/
         3*nf*zeta5*[d4RR/nr] - 1024/3*nf*zeta3*[d4RR/nr] + 1024*nf*zeta2*
         [d4RR/nr] + 1024*Cf*[dabc^2/n]*nfv - 20480/3*Cf*zeta5*[dabc^2/n]*nfv
          + 3584/3*Cf*zeta3*[dabc^2/n]*nfv + 2560*Cf*zeta2*[dabc^2/n]*nfv - 
         512/5*Cf*zeta2^2*[dabc^2/n]*nfv - 16000/729*Cf*nf^3 + 3200/81*Cf*nf^3
         *lqr - 640/27*Cf*nf^3*lqr^2 + 128/27*Cf*nf^3*lqr^3 + 512/9*Cf*nf^3*
         zeta3 + 2560/27*Cf*nf^3*zeta2 - 512/9*Cf*nf^3*zeta2*lqr + 232180/243*
         Cf*Ca*nf^2 - 31576/27*Cf*Ca*nf^2*lqr + 4576/9*Cf*Ca*nf^2*lqr^2 - 704/
         9*Cf*Ca*nf^2*lqr^3 - 9280/9*Cf*Ca*nf^2*zeta3 - 57920/27*Cf*Ca*nf^2*
         zeta2 + 9728/9*Cf*Ca*nf^2*zeta2*lqr - 128/3*Cf*Ca*nf^2*zeta2*lqr^2 + 
         2048/15*Cf*Ca*nf^2*zeta2^2 - 2285548/243*Cf*Ca^2*nf + 82216/9*Cf*Ca^2
         *nf*lqr - 29296/9*Cf*Ca^2*nf*lqr^2 + 3872/9*Cf*Ca^2*nf*lqr^3 - 5440/9
         *Cf*Ca^2*nf*zeta5 + 28000/3*Cf*Ca^2*nf*zeta3 - 1408*Cf*Ca^2*nf*zeta3*
         lqr + 407776/27*Cf*Ca^2*nf*zeta2 - 64000/9*Cf*Ca^2*nf*zeta2*lqr + 
         1408/3*Cf*Ca^2*nf*zeta2*lqr^2 + 128*Cf*Ca^2*nf*zeta2*zeta3 - 9856/5*
         Cf*Ca^2*nf*zeta2^2 + 1408/5*Cf*Ca^2*nf*zeta2^2*lqr + 18081268/729*Cf*
         Ca^3 - 1651520/81*Cf*Ca^3*lqr + 174592/27*Cf*Ca^3*lqr^2 - 21296/27*Cf
         *Ca^3*lqr^3 + 61600/9*Cf*Ca^3*zeta5 - 289312/9*Cf*Ca^3*zeta3 + 7744*
         Cf*Ca^3*zeta3*lqr - 64*Cf*Ca^3*zeta3^2 - 303328/9*Cf*Ca^3*zeta2 + 
         138880/9*Cf*Ca^3*zeta2*lqr - 3872/3*Cf*Ca^3*zeta2*lqr^2 + 2112*Cf*
         Ca^3*zeta2*zeta3 + 21824/3*Cf*Ca^3*zeta2^2 - 7744/5*Cf*Ca^3*zeta2^2*
         lqr - 80128/105*Cf*Ca^3*zeta2^3 - 290360/729*Cf^2*nf^2 + 115936/729*
         Cf^2*nf^2*lfr + 4736/81*Cf^2*nf^2*lfr^2 - 1408/9*Cf^2*nf^2*lfr^3 + 
         704/27*Cf^2*nf^2*lfr^4 + 512624/729*Cf^2*nf^2*lqr - 11968/81*Cf^2*
         nf^2*lqr*lfr + 1088/9*Cf^2*nf^2*lqr*lfr^2 - 512/27*Cf^2*nf^2*lqr*
         lfr^3 - 16096/81*Cf^2*nf^2*lqr^2 + 896/9*Cf^2*nf^2*lqr^2*lfr - 128/9*
         Cf^2*nf^2*lqr^2*lfr^2 - 64*Cf^2*nf^2*lqr^3 - 512/27*Cf^2*nf^2*lqr^3*
         lfr + 704/27*Cf^2*nf^2*lqr^4 - 353152/81*Cf^2*nf^2*zeta3 - 15872/27*
         Cf^2*nf^2*zeta3*lfr + 84992/27*Cf^2*nf^2*zeta3*lqr - 5504/27*Cf^2*
         nf^2*zeta2 - 31232/27*Cf^2*nf^2*zeta2*lfr + 512/3*Cf^2*nf^2*zeta2*
         lfr^2 + 43520/27*Cf^2*nf^2*zeta2*lqr + 512*Cf^2*nf^2*zeta2*lqr*lfr - 
         2560/3*Cf^2*nf^2*zeta2*lqr^2 + 7168/135*Cf^2*nf^2*zeta2^2 + 9200428/
         729*Cf^2*Ca*nf - 2063264/729*Cf^2*Ca*nf*lfr - 176608/81*Cf^2*Ca*nf*
         lfr^2 + 18944/9*Cf^2*Ca*nf*lfr^3 - 7744/27*Cf^2*Ca*nf*lfr^4 - 8284000/
         729*Cf^2*Ca*nf*lqr + 339776/81*Cf^2*Ca*nf*lqr*lfr - 15424/9*Cf^2*Ca*
         nf*lqr*lfr^2 + 5632/27*Cf^2*Ca*nf*lqr*lfr^3 + 117200/81*Cf^2*Ca*nf*
         lqr^2 - 13312/9*Cf^2*Ca*nf*lqr^2*lfr + 1408/9*Cf^2*Ca*nf*lqr^2*lfr^2
          + 1088*Cf^2*Ca*nf*lqr^3 + 5632/27*Cf^2*Ca*nf*lqr^3*lfr - 7744/27*
         Cf^2*Ca*nf*lqr^4 + 512*Cf^2*Ca*nf*zeta5 + 4093952/81*Cf^2*Ca*nf*zeta3
          + 83456/9*Cf^2*Ca*nf*zeta3*lfr - 3712/3*Cf^2*Ca*nf*zeta3*lfr^2 - 
         303488/9*Cf^2*Ca*nf*zeta3*lqr + 4352/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 640/
         3*Cf^2*Ca*nf*zeta3*lqr^2 + 420304/81*Cf^2*Ca*nf*zeta2 + 1344064/81*
         Cf^2*Ca*nf*zeta2*lfr - 960*Cf^2*Ca*nf*zeta2*lfr^2 - 256*Cf^2*Ca*nf*
         zeta2*lfr^3 - 1835968/81*Cf^2*Ca*nf*zeta2*lqr - 21248/3*Cf^2*Ca*nf*
         zeta2*lqr*lfr + 256*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 9920*Cf^2*Ca*nf*
         zeta2*lqr^2 + 256*Cf^2*Ca*nf*zeta2*lqr^2*lfr - 256*Cf^2*Ca*nf*zeta2*
         lqr^3 - 8192*Cf^2*Ca*nf*zeta2*zeta3 - 382784/135*Cf^2*Ca*nf*zeta2^2
          - 7040/3*Cf^2*Ca*nf*zeta2^2*lfr + 57088/15*Cf^2*Ca*nf*zeta2^2*lqr - 
         44425832/729*Cf^2*Ca^2 + 8586376/729*Cf^2*Ca^2*lfr + 745568/81*Cf^2*
         Ca^2*lfr^2 - 57568/9*Cf^2*Ca^2*lfr^3 + 21296/27*Cf^2*Ca^2*lfr^4 + 
         27338420/729*Cf^2*Ca^2*lqr - 1450576/81*Cf^2*Ca^2*lqr*lfr + 47888/9*
         Cf^2*Ca^2*lqr*lfr^2 - 15488/27*Cf^2*Ca^2*lqr*lfr^3 - 131344/81*Cf^2*
         Ca^2*lqr^2 + 42080/9*Cf^2*Ca^2*lqr^2*lfr - 3872/9*Cf^2*Ca^2*lqr^2*
         lfr^2 - 3600*Cf^2*Ca^2*lqr^3 - 15488/27*Cf^2*Ca^2*lqr^3*lfr + 21296/
         27*Cf^2*Ca^2*lqr^4 - 3264*Cf^2*Ca^2*zeta5 + 4864*Cf^2*Ca^2*zeta5*lfr
          - 4864*Cf^2*Ca^2*zeta5*lqr - 9640624/81*Cf^2*Ca^2*zeta3 - 853888/27*
         Cf^2*Ca^2*zeta3*lfr + 3520/3*Cf^2*Ca^2*zeta3*lfr^2 + 2393536/27*Cf^2*
         Ca^2*zeta3*lqr + 9856/3*Cf^2*Ca^2*zeta3*lqr*lfr - 13376/3*Cf^2*Ca^2*
         zeta3*lqr^2 + 3008/3*Cf^2*Ca^2*zeta3^2 - 1472104/81*Cf^2*Ca^2*zeta2
          - 4276000/81*Cf^2*Ca^2*zeta2*lfr - 2720/3*Cf^2*Ca^2*zeta2*lfr^2 + 
         1408*Cf^2*Ca^2*zeta2*lfr^3 + 5664160/81*Cf^2*Ca^2*zeta2*lqr + 76544/3
         *Cf^2*Ca^2*zeta2*lqr*lfr - 1408*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 89312/3*
         Cf^2*Ca^2*zeta2*lqr^2 - 1408*Cf^2*Ca^2*zeta2*lqr^2*lfr + 1408*Cf^2*
         Ca^2*zeta2*lqr^3 + 174656/3*Cf^2*Ca^2*zeta2*zeta3 + 8704/3*Cf^2*Ca^2*
         zeta2*zeta3*lfr - 8704/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 2086768/135*Cf^2
         *Ca^2*zeta2^2 + 32576/3*Cf^2*Ca^2*zeta2^2*lfr + 6912/5*Cf^2*Ca^2*
         zeta2^2*lfr^2 - 283264/15*Cf^2*Ca^2*zeta2^2*lqr - 13824/5*Cf^2*Ca^2*
         zeta2^2*lqr*lfr + 6912/5*Cf^2*Ca^2*zeta2^2*lqr^2 - 1150592/315*Cf^2*
         Ca^2*zeta2^3 - 17240/9*Cf^3*nf - 2144*Cf^3*nf*lfr + 9760/3*Cf^3*nf*
         lfr^2 + 1600/3*Cf^3*nf*lfr^3 - 384*Cf^3*nf*lfr^4 + 5192*Cf^3*nf*lqr
          - 11744/3*Cf^3*nf*lqr*lfr - 2816*Cf^3*nf*lqr*lfr^2 + 768*Cf^3*nf*lqr
         *lfr^3 + 1984/3*Cf^3*nf*lqr^2 + 4032*Cf^3*nf*lqr^2*lfr - 5248/3*Cf^3*
         nf*lqr^3 - 768*Cf^3*nf*lqr^3*lfr + 384*Cf^3*nf*lqr^4 + 1010944/9*Cf^3
         *nf*zeta5 + 33344/27*Cf^3*nf*zeta3 + 268544/9*Cf^3*nf*zeta3*lfr + 
         5120/3*Cf^3*nf*zeta3*lfr^2 - 285824/9*Cf^3*nf*zeta3*lqr - 76288/3*
         Cf^3*nf*zeta3*lqr*lfr + 71168/3*Cf^3*nf*zeta3*lqr^2 - 221312/27*Cf^3*
         nf*zeta2 - 98432/27*Cf^3*nf*zeta2*lfr + 40960/9*Cf^3*nf*zeta2*lfr^2
          - 1024*Cf^3*nf*zeta2*lfr^3 + 245312/27*Cf^3*nf*zeta2*lqr - 61184/9*
         Cf^3*nf*zeta2*lqr*lfr - 1024*Cf^3*nf*zeta2*lqr*lfr^2 + 20224/9*Cf^3*
         nf*zeta2*lqr^2 + 5120*Cf^3*nf*zeta2*lqr^2*lfr - 3072*Cf^3*nf*zeta2*
         lqr^3 - 748544/9*Cf^3*nf*zeta2*zeta3 + 1413632/135*Cf^3*nf*zeta2^2 + 
         5888/15*Cf^3*nf*zeta2^2*lfr - 91136/15*Cf^3*nf*zeta2^2*lqr + 48248*
         Cf^3*Ca + 223504/27*Cf^3*Ca*lfr - 87392/3*Cf^3*Ca*lfr^2 - 10144/3*
         Cf^3*Ca*lfr^3 + 2112*Cf^3*Ca*lfr^4 - 830572/27*Cf^3*Ca*lqr + 125680/3
         *Cf^3*Ca*lqr*lfr + 18240*Cf^3*Ca*lqr*lfr^2 - 4224*Cf^3*Ca*lqr*lfr^3
          - 38288/3*Cf^3*Ca*lqr^2 - 26336*Cf^3*Ca*lqr^2*lfr + 34432/3*Cf^3*Ca*
         lqr^3 + 4224*Cf^3*Ca*lqr^3*lfr - 2112*Cf^3*Ca*lqr^4 - 5765248/9*Cf^3*
         Ca*zeta5 - 3840*Cf^3*Ca*zeta5*lfr + 3840*Cf^3*Ca*zeta5*lqr - 382208/
         27*Cf^3*Ca*zeta3 - 612352/3*Cf^3*Ca*zeta3*lfr + 11776/3*Cf^3*Ca*zeta3
         *lfr^2 + 1536*Cf^3*Ca*zeta3*lfr^3 + 644032/3*Cf^3*Ca*zeta3*lqr + 
         339712/3*Cf^3*Ca*zeta3*lqr*lfr - 4608*Cf^3*Ca*zeta3*lqr*lfr^2 - 
         351488/3*Cf^3*Ca*zeta3*lqr^2 + 4608*Cf^3*Ca*zeta3*lqr^2*lfr - 1536*
         Cf^3*Ca*zeta3*lqr^3 + 224512/3*Cf^3*Ca*zeta3^2 + 1984280/27*Cf^3*Ca*
         zeta2 + 613472/27*Cf^3*Ca*zeta2*lfr - 275008/9*Cf^3*Ca*zeta2*lfr^2 + 
         7168*Cf^3*Ca*zeta2*lfr^3 - 1497344/27*Cf^3*Ca*zeta2*lqr + 435968/9*
         Cf^3*Ca*zeta2*lqr*lfr + 1024*Cf^3*Ca*zeta2*lqr*lfr^2 - 160960/9*Cf^3*
         Ca*zeta2*lqr^2 - 23552*Cf^3*Ca*zeta2*lqr^2*lfr + 15360*Cf^3*Ca*zeta2*
         lqr^3 + 3791744/9*Cf^3*Ca*zeta2*zeta3 + 88064*Cf^3*Ca*zeta2*zeta3*lfr
          - 88064*Cf^3*Ca*zeta2*zeta3*lqr - 10769984/135*Cf^3*Ca*zeta2^2 - 
         101888/15*Cf^3*Ca*zeta2^2*lfr + 65792/5*Cf^3*Ca*zeta2^2*lfr^2 + 
         570752/15*Cf^3*Ca*zeta2^2*lqr - 131584/5*Cf^3*Ca*zeta2^2*lqr*lfr + 
         65792/5*Cf^3*Ca*zeta2^2*lqr^2 + 794624/63*Cf^3*Ca*zeta2^3 - 44792/3*
         Cf^4 - 11960*Cf^4*lfr + 3856*Cf^4*lfr^2 + 5376*Cf^4*lfr^3 + 1152*Cf^4
         *lfr^4 + 11960*Cf^4*lqr - 7712*Cf^4*lqr*lfr - 16128*Cf^4*lqr*lfr^2 - 
         4608*Cf^4*lqr*lfr^3 + 3856*Cf^4*lqr^2 + 16128*Cf^4*lqr^2*lfr + 6912*
         Cf^4*lqr^2*lfr^2 - 5376*Cf^4*lqr^3 - 4608*Cf^4*lqr^3*lfr + 1152*Cf^4*
         lqr^4 + 21248*Cf^4*zeta5 - 680448*Cf^4*zeta5*lfr + 680448*Cf^4*zeta5*
         lqr - 7360*Cf^4*zeta3 + 179712*Cf^4*zeta3*lfr + 62208*Cf^4*zeta3*
         lfr^2 - 91136/3*Cf^4*zeta3*lfr^3 - 179712*Cf^4*zeta3*lqr - 124416*
         Cf^4*zeta3*lqr*lfr + 91136*Cf^4*zeta3*lqr*lfr^2 + 62208*Cf^4*zeta3*
         lqr^2 - 91136*Cf^4*zeta3*lqr^2*lfr + 91136/3*Cf^4*zeta3*lqr^3 + 
         1148416/3*Cf^4*zeta3^2 - 100192/3*Cf^4*zeta2 - 24192*Cf^4*zeta2*lfr
          + 31872*Cf^4*zeta2*lfr^2 + 13824*Cf^4*zeta2*lfr^3 - 2048*Cf^4*zeta2*
         lfr^4 + 24192*Cf^4*zeta2*lqr - 63744*Cf^4*zeta2*lqr*lfr - 41472*Cf^4*
         zeta2*lqr*lfr^2 + 8192*Cf^4*zeta2*lqr*lfr^3 + 31872*Cf^4*zeta2*lqr^2
          + 41472*Cf^4*zeta2*lqr^2*lfr - 12288*Cf^4*zeta2*lqr^2*lfr^2 - 13824*
         Cf^4*zeta2*lqr^3 + 8192*Cf^4*zeta2*lqr^3*lfr - 2048*Cf^4*zeta2*lqr^4
          + 16640*Cf^4*zeta2*zeta3 + 416768*Cf^4*zeta2*zeta3*lfr - 416768*Cf^4
         *zeta2*zeta3*lqr + 161728/5*Cf^4*zeta2^2 + 60672/5*Cf^4*zeta2^2*lfr
          - 118272/5*Cf^4*zeta2^2*lfr^2 - 60672/5*Cf^4*zeta2^2*lqr + 236544/5*
         Cf^4*zeta2^2*lqr*lfr - 118272/5*Cf^4*zeta2^2*lqr^2 - 4450816/63*Cf^4*
         zeta2^3 )

       + D0 * (  - 384*[d4RA/nr] + 4*[B4(d4RA/nc)]*[d4RA/nr] - 6968*zeta7*
         [d4RA/nr] + 3680/9*zeta5*[d4RA/nr] - 7040/3*zeta5*lfr*[d4RA/nr] + 
         7040/3*zeta5*lqr*[d4RA/nr] + 15616/9*zeta3*[d4RA/nr] - 256/3*zeta3*
         lfr*[d4RA/nr] + 256/3*zeta3*lqr*[d4RA/nr] + 6688/3*zeta3^2*[d4RA/nr]
          + 768*zeta3^2*lfr*[d4RA/nr] - 768*zeta3^2*lqr*[d4RA/nr] + 4352/3*
         zeta2*[d4RA/nr] + 256*zeta2*lfr*[d4RA/nr] - 256*zeta2*lqr*[d4RA/nr]
          - 2048*zeta2*zeta5*[d4RA/nr] + 3584*zeta2*zeta3*[d4RA/nr] - 448/15*
         zeta2^2*[d4RA/nr] + 1472/5*zeta2^2*zeta3*[d4RA/nr] - 55616/315*
         zeta2^3*[d4RA/nr] + 15872/35*zeta2^3*lfr*[d4RA/nr] - 15872/35*zeta2^3
         *lqr*[d4RA/nr] + 3200/9*nf*zeta5*[d4RR/nr] + 2560/3*nf*zeta5*lfr*
         [d4RR/nr] - 2560/3*nf*zeta5*lqr*[d4RR/nr] - 1280/9*nf*zeta3*[d4RR/nr]
          + 512/3*nf*zeta3*lfr*[d4RR/nr] - 512/3*nf*zeta3*lqr*[d4RR/nr] + 640/
         3*nf*zeta3^2*[d4RR/nr] - 512*nf*zeta2*[d4RR/nr] - 512*nf*zeta2*lfr*
         [d4RR/nr] + 512*nf*zeta2*lqr*[d4RR/nr] + 128/5*nf*zeta2^2*[d4RR/nr]
          + 2560/21*nf*zeta2^3*[d4RR/nr] - 512*Cf*lfr*[dabc^2/n]*nfv + 512*Cf*
         lqr*[dabc^2/n]*nfv + 10240/3*Cf*zeta5*lfr*[dabc^2/n]*nfv - 10240/3*Cf
         *zeta5*lqr*[dabc^2/n]*nfv - 1792/3*Cf*zeta3*lfr*[dabc^2/n]*nfv + 1792/
         3*Cf*zeta3*lqr*[dabc^2/n]*nfv - 1280*Cf*zeta2*lfr*[dabc^2/n]*nfv + 
         1280*Cf*zeta2*lqr*[dabc^2/n]*nfv + 256/5*Cf*zeta2^2*lfr*[dabc^2/n]*
         nfv - 256/5*Cf*zeta2^2*lqr*[dabc^2/n]*nfv + 10432/2187*Cf*nf^3 + 64/
         81*Cf*nf^3*lfr + 32/27*Cf*nf^3*lfr^2 + 320/81*Cf*nf^3*lfr^3 - 16/27*
         Cf*nf^3*lfr^4 - 8000/729*Cf*nf^3*lqr + 800/81*Cf*nf^3*lqr^2 - 320/81*
         Cf*nf^3*lqr^3 + 16/27*Cf*nf^3*lqr^4 - 3680/81*Cf*nf^3*zeta3 - 128/27*
         Cf*nf^3*zeta3*lfr + 256/9*Cf*nf^3*zeta3*lqr - 3200/81*Cf*nf^3*zeta2
          + 1280/27*Cf*nf^3*zeta2*lqr - 128/9*Cf*nf^3*zeta2*lqr^2 + 224/45*Cf*
         nf^3*zeta2^2 - 898033/2916*Cf*Ca*nf^2 - 1846/81*Cf*Ca*nf^2*lfr + 818/
         9*Cf*Ca*nf^2*lfr^2 - 2288/27*Cf*Ca*nf^2*lfr^3 + 88/9*Cf*Ca*nf^2*lfr^4
          + 116090/243*Cf*Ca*nf^2*lqr - 7894/27*Cf*Ca*nf^2*lqr^2 + 2288/27*Cf*
         Ca*nf^2*lqr^3 - 88/9*Cf*Ca*nf^2*lqr^4 + 608/3*Cf*Ca*nf^2*zeta5 + 
         87280/81*Cf*Ca*nf^2*zeta3 - 4480/27*Cf*Ca*nf^2*zeta3*lfr + 224/3*Cf*
         Ca*nf^2*zeta3*lfr^2 - 4640/9*Cf*Ca*nf^2*zeta3*lqr + 293528/243*Cf*Ca*
         nf^2*zeta2 + 1216/81*Cf*Ca*nf^2*zeta2*lfr - 320/9*Cf*Ca*nf^2*zeta2*
         lfr^2 + 64/9*Cf*Ca*nf^2*zeta2*lfr^3 - 28960/27*Cf*Ca*nf^2*zeta2*lqr
          + 2432/9*Cf*Ca*nf^2*zeta2*lqr^2 - 64/9*Cf*Ca*nf^2*zeta2*lqr^3 - 608/
         9*Cf*Ca*nf^2*zeta2*zeta3 - 3488/15*Cf*Ca*nf^2*zeta2^2 + 448/15*Cf*Ca*
         nf^2*zeta2^2*lfr + 1024/15*Cf*Ca*nf^2*zeta2^2*lqr + 11551831/2916*Cf*
         Ca^2*nf + 48274/81*Cf*Ca^2*nf*lfr - 3214/3*Cf*Ca^2*nf*lfr^2 + 14648/
         27*Cf*Ca^2*nf*lfr^3 - 484/9*Cf*Ca^2*nf*lfr^4 - 1142774/243*Cf*Ca^2*nf
         *lqr + 20554/9*Cf*Ca^2*nf*lqr^2 - 14648/27*Cf*Ca^2*nf*lqr^3 + 484/9*
         Cf*Ca^2*nf*lqr^4 - 7064/27*Cf*Ca^2*nf*zeta5 - 4192/9*Cf*Ca^2*nf*zeta5
         *lfr - 2720/9*Cf*Ca^2*nf*zeta5*lqr - 829304/81*Cf*Ca^2*nf*zeta3 + 
         46208/27*Cf*Ca^2*nf*zeta3*lfr - 1408/3*Cf*Ca^2*nf*zeta3*lfr^2 + 14000/
         3*Cf*Ca^2*nf*zeta3*lqr - 352*Cf*Ca^2*nf*zeta3*lqr^2 - 4552/9*Cf*Ca^2*
         nf*zeta3^2 - 2400868/243*Cf*Ca^2*nf*zeta2 - 40640/81*Cf*Ca^2*nf*zeta2
         *lfr + 4384/9*Cf*Ca^2*nf*zeta2*lfr^2 - 704/9*Cf*Ca^2*nf*zeta2*lfr^3
          + 203888/27*Cf*Ca^2*nf*zeta2*lqr - 16000/9*Cf*Ca^2*nf*zeta2*lqr^2 + 
         704/9*Cf*Ca^2*nf*zeta2*lqr^3 + 23440/9*Cf*Ca^2*nf*zeta2*zeta3 - 896/3
         *Cf*Ca^2*nf*zeta2*zeta3*lfr + 64*Cf*Ca^2*nf*zeta2*zeta3*lqr + 108896/
         45*Cf*Ca^2*nf*zeta2^2 + 704/15*Cf*Ca^2*nf*zeta2^2*lfr - 352/5*Cf*Ca^2
         *nf*zeta2^2*lfr^2 - 4928/5*Cf*Ca^2*nf*zeta2^2*lqr + 352/5*Cf*Ca^2*nf*
         zeta2^2*lqr^2 - 5872/21*Cf*Ca^2*nf*zeta2^3 - 28290079/2187*Cf*Ca^3 - 
         1/6*Cf*Ca^3*[B4(d4RA/nc)] - 168556/81*Cf*Ca^3*lfr + 72448/27*Cf*Ca^3*
         lfr^2 - 87296/81*Cf*Ca^3*lfr^3 + 2662/27*Cf*Ca^3*lfr^4 + 9040634/729*
         Cf*Ca^3*lqr - 412880/81*Cf*Ca^3*lqr^2 + 87296/81*Cf*Ca^3*lqr^3 - 2662/
         27*Cf*Ca^3*lqr^4 + 11071/3*Cf*Ca^3*zeta7 - 149980/27*Cf*Ca^3*zeta5 + 
         7216/9*Cf*Ca^3*zeta5*lfr + 30800/9*Cf*Ca^3*zeta5*lqr + 288544/9*Cf*
         Ca^3*zeta3 - 41888/27*Cf*Ca^3*zeta3*lfr + 968/3*Cf*Ca^3*zeta3*lfr^2
          - 144656/9*Cf*Ca^3*zeta3*lqr + 1936*Cf*Ca^3*zeta3*lqr^2 - 14828/9*Cf
         *Ca^3*zeta3^2 + 32*Cf*Ca^3*zeta3^2*lfr - 32*Cf*Ca^3*zeta3^2*lqr + 
         5746982/243*Cf*Ca^3*zeta2 + 176800/81*Cf*Ca^3*zeta2*lfr - 13424/9*Cf*
         Ca^3*zeta2*lfr^2 + 1936/9*Cf*Ca^3*zeta2*lfr^3 - 151664/9*Cf*Ca^3*
         zeta2*lqr + 34720/9*Cf*Ca^3*zeta2*lqr^2 - 1936/9*Cf*Ca^3*zeta2*lqr^3
          + 2752/3*Cf*Ca^3*zeta2*zeta5 - 120968/9*Cf*Ca^3*zeta2*zeta3 + 704/3*
         Cf*Ca^3*zeta2*zeta3*lfr + 1056*Cf*Ca^3*zeta2*zeta3*lqr - 301208/45*Cf
         *Ca^3*zeta2^2 - 7216/5*Cf*Ca^3*zeta2^2*lfr + 1936/5*Cf*Ca^3*zeta2^2*
         lfr^2 + 10912/3*Cf*Ca^3*zeta2^2*lqr - 1936/5*Cf*Ca^3*zeta2^2*lqr^2 + 
         8456/15*Cf*Ca^3*zeta2^2*zeta3 + 1009888/945*Cf*Ca^3*zeta2^3 + 40064/
         105*Cf*Ca^3*zeta2^3*lfr - 40064/105*Cf*Ca^3*zeta2^3*lqr - 142769/729*
         Cf^2*nf^2 + 92176/243*Cf^2*nf^2*lfr - 2788/27*Cf^2*nf^2*lfr^2 - 1312/
         27*Cf^2*nf^2*lfr^3 + 176/9*Cf^2*nf^2*lfr^4 - 87028/243*Cf^2*nf^2*lqr
          - 8752/27*Cf^2*nf^2*lqr*lfr + 784/9*Cf^2*nf^2*lqr*lfr^2 - 128/9*Cf^2
         *nf^2*lqr*lfr^3 + 11540/27*Cf^2*nf^2*lqr^2 + 1040/9*Cf^2*nf^2*lqr^2*
         lfr - 32/3*Cf^2*nf^2*lqr^2*lfr^2 - 4160/27*Cf^2*nf^2*lqr^3 - 128/9*
         Cf^2*nf^2*lqr^3*lfr + 176/9*Cf^2*nf^2*lqr^4 + 33056/9*Cf^2*nf^2*zeta5
          + 113456/81*Cf^2*nf^2*zeta3 + 67712/81*Cf^2*nf^2*zeta3*lfr - 512/3*
         Cf^2*nf^2*zeta3*lfr^2 - 170816/81*Cf^2*nf^2*zeta3*lqr - 256*Cf^2*nf^2
         *zeta3*lqr*lfr + 768*Cf^2*nf^2*zeta3*lqr^2 - 99184/729*Cf^2*nf^2*
         zeta2 - 11968/81*Cf^2*nf^2*zeta2*lfr + 1472/27*Cf^2*nf^2*zeta2*lfr^2
          - 896/27*Cf^2*nf^2*zeta2*lfr^3 + 20224/81*Cf^2*nf^2*zeta2*lqr - 5632/
         27*Cf^2*nf^2*zeta2*lqr*lfr + 512/9*Cf^2*nf^2*zeta2*lqr*lfr^2 + 4160/
         27*Cf^2*nf^2*zeta2*lqr^2 + 640/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 2560/27*
         Cf^2*nf^2*zeta2*lqr^3 - 79360/27*Cf^2*nf^2*zeta2*zeta3 + 9280/27*Cf^2
         *nf^2*zeta2^2 - 4480/27*Cf^2*nf^2*zeta2^2*lfr - 4096/135*Cf^2*nf^2*
         zeta2^2*lqr - 1792393/1458*Cf^2*Ca*nf - 1775828/243*Cf^2*Ca*nf*lfr + 
         41120/27*Cf^2*Ca*nf*lfr^2 + 19592/27*Cf^2*Ca*nf*lfr^3 - 1936/9*Cf^2*
         Ca*nf*lfr^4 + 2199098/243*Cf^2*Ca*nf*lqr + 143552/27*Cf^2*Ca*nf*lqr*
         lfr - 10784/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/9*Cf^2*Ca*nf*lqr*lfr^3 - 
         184672/27*Cf^2*Ca*nf*lqr^2 - 13600/9*Cf^2*Ca*nf*lqr^2*lfr + 352/3*
         Cf^2*Ca*nf*lqr^2*lfr^2 + 53560/27*Cf^2*Ca*nf*lqr^3 + 1408/9*Cf^2*Ca*
         nf*lqr^3*lfr - 1936/9*Cf^2*Ca*nf*lqr^4 - 368272/9*Cf^2*Ca*nf*zeta5 - 
         256*Cf^2*Ca*nf*zeta5*lfr + 256*Cf^2*Ca*nf*zeta5*lqr - 1407448/81*Cf^2
         *Ca*nf*zeta3 - 612112/81*Cf^2*Ca*nf*zeta3*lfr + 3088/3*Cf^2*Ca*nf*
         zeta3*lfr^2 - 192*Cf^2*Ca*nf*zeta3*lfr^3 + 1807888/81*Cf^2*Ca*nf*
         zeta3*lqr + 1984*Cf^2*Ca*nf*zeta3*lqr*lfr + 192*Cf^2*Ca*nf*zeta3*lqr*
         lfr^2 - 6768*Cf^2*Ca*nf*zeta3*lqr^2 + 192*Cf^2*Ca*nf*zeta3*lqr^2*lfr
          - 192*Cf^2*Ca*nf*zeta3*lqr^3 + 6800/3*Cf^2*Ca*nf*zeta3^2 + 2636774/
         729*Cf^2*Ca*nf*zeta2 + 1736/3*Cf^2*Ca*nf*zeta2*lfr - 16576/27*Cf^2*Ca
         *nf*zeta2*lfr^2 + 7264/27*Cf^2*Ca*nf*zeta2*lfr^3 - 55592/27*Cf^2*Ca*
         nf*zeta2*lqr + 77120/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 4768/9*Cf^2*Ca*nf*
         zeta2*lqr*lfr^2 - 60544/27*Cf^2*Ca*nf*zeta2*lqr^2 - 6176/9*Cf^2*Ca*nf
         *zeta2*lqr^2*lfr + 25568/27*Cf^2*Ca*nf*zeta2*lqr^3 + 35232*Cf^2*Ca*nf
         *zeta2*zeta3 + 896/3*Cf^2*Ca*nf*zeta2*zeta3*lfr - 9728/3*Cf^2*Ca*nf*
         zeta2*zeta3*lqr - 370768/81*Cf^2*Ca*nf*zeta2^2 + 339616/135*Cf^2*Ca*
         nf*zeta2^2*lfr - 992/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 67168/135*Cf^2*Ca*
         nf*zeta2^2*lqr - 1792/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr + 9952/15*Cf^2*Ca*
         nf*zeta2^2*lqr^2 + 32384/105*Cf^2*Ca*nf*zeta2^3 + 15086188/729*Cf^2*
         Ca^2 + 7403584/243*Cf^2*Ca^2*lfr - 140203/27*Cf^2*Ca^2*lfr^2 - 58996/
         27*Cf^2*Ca^2*lfr^3 + 5324/9*Cf^2*Ca^2*lfr^4 - 9963328/243*Cf^2*Ca^2*
         lqr - 491524/27*Cf^2*Ca^2*lqr*lfr + 32572/9*Cf^2*Ca^2*lqr*lfr^2 - 
         3872/9*Cf^2*Ca^2*lqr*lfr^3 + 631727/27*Cf^2*Ca^2*lqr^2 + 40316/9*Cf^2
         *Ca^2*lqr^2*lfr - 968/3*Cf^2*Ca^2*lqr^2*lfr^2 - 159668/27*Cf^2*Ca^2*
         lqr^3 - 3872/9*Cf^2*Ca^2*lqr^3*lfr + 5324/9*Cf^2*Ca^2*lqr^4 + 1046528/
         9*Cf^2*Ca^2*zeta5 + 3936*Cf^2*Ca^2*zeta5*lfr + 640*Cf^2*Ca^2*zeta5*
         lfr^2 - 3936*Cf^2*Ca^2*zeta5*lqr - 1280*Cf^2*Ca^2*zeta5*lqr*lfr + 640
         *Cf^2*Ca^2*zeta5*lqr^2 + 3043898/81*Cf^2*Ca^2*zeta3 + 350288/81*Cf^2*
         Ca^2*zeta3*lfr - 13592/3*Cf^2*Ca^2*zeta3*lfr^2 + 1056*Cf^2*Ca^2*zeta3
         *lfr^3 - 3418064/81*Cf^2*Ca^2*zeta3*lqr + 4896*Cf^2*Ca^2*zeta3*lqr*
         lfr - 1056*Cf^2*Ca^2*zeta3*lqr*lfr^2 + 9960*Cf^2*Ca^2*zeta3*lqr^2 - 
         1056*Cf^2*Ca^2*zeta3*lqr^2*lfr + 1056*Cf^2*Ca^2*zeta3*lqr^3 - 82592/3
         *Cf^2*Ca^2*zeta3^2 + 7232/3*Cf^2*Ca^2*zeta3^2*lfr - 7232/3*Cf^2*Ca^2*
         zeta3^2*lqr - 12535492/729*Cf^2*Ca^2*zeta2 - 33692/81*Cf^2*Ca^2*zeta2
         *lfr + 42752/27*Cf^2*Ca^2*zeta2*lfr^2 - 12848/27*Cf^2*Ca^2*zeta2*
         lfr^3 + 443420/81*Cf^2*Ca^2*zeta2*lqr - 212320/27*Cf^2*Ca^2*zeta2*lqr
         *lfr + 10736/9*Cf^2*Ca^2*zeta2*lqr*lfr^2 + 169568/27*Cf^2*Ca^2*zeta2*
         lqr^2 + 14608/9*Cf^2*Ca^2*zeta2*lqr^2*lfr - 63184/27*Cf^2*Ca^2*zeta2*
         lqr^3 + 3072*Cf^2*Ca^2*zeta2*zeta5 - 2968640/27*Cf^2*Ca^2*zeta2*zeta3
          - 7520*Cf^2*Ca^2*zeta2*zeta3*lfr + 384*Cf^2*Ca^2*zeta2*zeta3*lfr^2
          + 23712*Cf^2*Ca^2*zeta2*zeta3*lqr - 768*Cf^2*Ca^2*zeta2*zeta3*lqr*
         lfr + 384*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 1008832/81*Cf^2*Ca^2*zeta2^2
          - 1346456/135*Cf^2*Ca^2*zeta2^2*lfr + 12368/15*Cf^2*Ca^2*zeta2^2*
         lfr^2 + 649496/135*Cf^2*Ca^2*zeta2^2*lqr + 35456/15*Cf^2*Ca^2*zeta2^2
         *lqr*lfr - 47824/15*Cf^2*Ca^2*zeta2^2*lqr^2 + 121888/15*Cf^2*Ca^2*
         zeta2^2*zeta3 - 34496/15*Cf^2*Ca^2*zeta2^3 + 575296/315*Cf^2*Ca^2*
         zeta2^3*lfr - 575296/315*Cf^2*Ca^2*zeta2^3*lqr - 73309/54*Cf^3*nf + 
         8720/9*Cf^3*nf*lfr + 3182/3*Cf^3*nf*lfr^2 - 200*Cf^3*nf*lfr^3 - 144*
         Cf^3*nf*lfr^4 - 8720/9*Cf^3*nf*lqr - 10936/3*Cf^3*nf*lqr*lfr - 696*
         Cf^3*nf*lqr*lfr^2 + 288*Cf^3*nf*lqr*lfr^3 + 7754/3*Cf^3*nf*lqr^2 + 
         1992*Cf^3*nf*lqr^2*lfr - 1096*Cf^3*nf*lqr^3 - 288*Cf^3*nf*lqr^3*lfr
          + 144*Cf^3*nf*lqr^4 - 119680/3*Cf^3*nf*zeta5 - 284288/9*Cf^3*nf*
         zeta5*lfr + 505472/9*Cf^3*nf*zeta5*lqr + 84848/9*Cf^3*nf*zeta3 - 3616/
         9*Cf^3*nf*zeta3*lfr - 19616/3*Cf^3*nf*zeta3*lfr^2 + 5248/3*Cf^3*nf*
         zeta3*lfr^3 - 60896/9*Cf^3*nf*zeta3*lqr + 32896/3*Cf^3*nf*zeta3*lqr*
         lfr - 384*Cf^3*nf*zeta3*lqr*lfr^2 - 13280/3*Cf^3*nf*zeta3*lqr^2 - 
         4480*Cf^3*nf*zeta3*lqr^2*lfr + 9344/3*Cf^3*nf*zeta3*lqr^3 + 109024/3*
         Cf^3*nf*zeta3^2 - 8248/27*Cf^3*nf*zeta2 + 105184/27*Cf^3*nf*zeta2*lfr
          + 2768/9*Cf^3*nf*zeta2*lfr^2 - 3136/3*Cf^3*nf*zeta2*lfr^3 + 256*Cf^3
         *nf*zeta2*lfr^4 - 105184/27*Cf^3*nf*zeta2*lqr - 30016/9*Cf^3*nf*zeta2
         *lqr*lfr + 1984*Cf^3*nf*zeta2*lqr*lfr^2 - 512*Cf^3*nf*zeta2*lqr*lfr^3
          + 27248/9*Cf^3*nf*zeta2*lqr^2 - 832*Cf^3*nf*zeta2*lqr^2*lfr - 320/3*
         Cf^3*nf*zeta2*lqr^3 + 512*Cf^3*nf*zeta2*lqr^3*lfr - 256*Cf^3*nf*zeta2
         *lqr^4 + 186752/9*Cf^3*nf*zeta2*zeta3 + 256000/9*Cf^3*nf*zeta2*zeta3*
         lfr - 366592/9*Cf^3*nf*zeta2*zeta3*lqr - 37672/45*Cf^3*nf*zeta2^2 - 
         661888/135*Cf^3*nf*zeta2^2*lfr + 21056/15*Cf^3*nf*zeta2^2*lfr^2 + 
         661888/135*Cf^3*nf*zeta2^2*lqr + 512/15*Cf^3*nf*zeta2^2*lqr*lfr - 
         21568/15*Cf^3*nf*zeta2^2*lqr^2 - 497536/105*Cf^3*nf*zeta2^3 - 206444/
         27*Cf^3*Ca - 267212/9*Cf^3*Ca*lfr - 33011/3*Cf^3*Ca*lfr^2 + 1340*Cf^3
         *Ca*lfr^3 + 792*Cf^3*Ca*lfr^4 + 267212/9*Cf^3*Ca*lqr + 99748/3*Cf^3*
         Ca*lqr*lfr + 4164*Cf^3*Ca*lqr*lfr^2 - 1584*Cf^3*Ca*lqr*lfr^3 - 66737/
         3*Cf^3*Ca*lqr^2 - 12348*Cf^3*Ca*lqr^2*lfr + 6844*Cf^3*Ca*lqr^3 + 1584
         *Cf^3*Ca*lqr^3*lfr - 792*Cf^3*Ca*lqr^4 + 274432*Cf^3*Ca*zeta5 + 
         1666112/9*Cf^3*Ca*zeta5*lfr + 1920*Cf^3*Ca*zeta5*lfr^2 - 2882624/9*
         Cf^3*Ca*zeta5*lqr - 3840*Cf^3*Ca*zeta5*lqr*lfr + 1920*Cf^3*Ca*zeta5*
         lqr^2 - 746878/9*Cf^3*Ca*zeta3 + 118936/9*Cf^3*Ca*zeta3*lfr + 164480/
         3*Cf^3*Ca*zeta3*lfr^2 - 25408/3*Cf^3*Ca*zeta3*lfr^3 + 286568/9*Cf^3*
         Ca*zeta3*lqr - 294112/3*Cf^3*Ca*zeta3*lqr*lfr - 1344*Cf^3*Ca*zeta3*
         lqr*lfr^2 + 129632/3*Cf^3*Ca*zeta3*lqr^2 + 28096*Cf^3*Ca*zeta3*lqr^2*
         lfr - 54848/3*Cf^3*Ca*zeta3*lqr^3 - 484192/3*Cf^3*Ca*zeta3^2 - 80384/
         3*Cf^3*Ca*zeta3^2*lfr + 80384/3*Cf^3*Ca*zeta3^2*lqr - 32740/9*Cf^3*Ca
         *zeta2 - 961180/27*Cf^3*Ca*zeta2*lfr - 19208/9*Cf^3*Ca*zeta2*lfr^2 + 
         21184/3*Cf^3*Ca*zeta2*lfr^3 - 1408*Cf^3*Ca*zeta2*lfr^4 + 961180/27*
         Cf^3*Ca*zeta2*lqr + 185728/9*Cf^3*Ca*zeta2*lqr*lfr - 14848*Cf^3*Ca*
         zeta2*lqr*lfr^2 + 2816*Cf^3*Ca*zeta2*lqr*lfr^3 - 166520/9*Cf^3*Ca*
         zeta2*lqr^2 + 8512*Cf^3*Ca*zeta2*lqr^2*lfr - 2176/3*Cf^3*Ca*zeta2*
         lqr^3 - 2816*Cf^3*Ca*zeta2*lqr^3*lfr + 1408*Cf^3*Ca*zeta2*lqr^4 - 
         73728*Cf^3*Ca*zeta2*zeta5 - 1011088/9*Cf^3*Ca*zeta2*zeta3 - 1153792/9
         *Cf^3*Ca*zeta2*zeta3*lfr - 16640*Cf^3*Ca*zeta2*zeta3*lfr^2 + 1762048/
         9*Cf^3*Ca*zeta2*zeta3*lqr + 33280*Cf^3*Ca*zeta2*zeta3*lqr*lfr - 16640
         *Cf^3*Ca*zeta2*zeta3*lqr^2 + 293536/45*Cf^3*Ca*zeta2^2 + 5194912/135*
         Cf^3*Ca*zeta2^2*lfr - 72608/15*Cf^3*Ca*zeta2^2*lfr^2 - 1536*Cf^3*Ca*
         zeta2^2*lfr^3 - 5194912/135*Cf^3*Ca*zeta2^2*lqr - 89216/15*Cf^3*Ca*
         zeta2^2*lqr*lfr + 4608*Cf^3*Ca*zeta2^2*lqr*lfr^2 + 161824/15*Cf^3*Ca*
         zeta2^2*lqr^2 - 4608*Cf^3*Ca*zeta2^2*lqr^2*lfr + 1536*Cf^3*Ca*zeta2^2
         *lqr^3 + 30400*Cf^3*Ca*zeta2^2*zeta3 + 406912/15*Cf^3*Ca*zeta2^3 - 
         397312/63*Cf^3*Ca*zeta2^3*lfr + 397312/63*Cf^3*Ca*zeta2^3*lqr + 22396/
         3*Cf^4*lfr + 5980*Cf^4*lfr^2 + 2160*Cf^4*lfr^3 + 288*Cf^4*lfr^4 - 
         22396/3*Cf^4*lqr - 11960*Cf^4*lqr*lfr - 6480*Cf^4*lqr*lfr^2 - 1152*
         Cf^4*lqr*lfr^3 + 5980*Cf^4*lqr^2 + 6480*Cf^4*lqr^2*lfr + 1728*Cf^4*
         lqr^2*lfr^2 - 2160*Cf^4*lqr^3 - 1152*Cf^4*lqr^3*lfr + 288*Cf^4*lqr^4
          + 983040*Cf^4*zeta7 - 196608*Cf^4*zeta5 - 84352*Cf^4*zeta5*lfr + 
         143616*Cf^4*zeta5*lfr^2 + 84352*Cf^4*zeta5*lqr - 287232*Cf^4*zeta5*
         lqr*lfr + 143616*Cf^4*zeta5*lqr^2 + 32704*Cf^4*zeta3 + 27488*Cf^4*
         zeta3*lfr - 36096*Cf^4*zeta3*lfr^2 - 14592*Cf^4*zeta3*lfr^3 + 4096/3*
         Cf^4*zeta3*lfr^4 - 27488*Cf^4*zeta3*lqr + 72192*Cf^4*zeta3*lqr*lfr + 
         43776*Cf^4*zeta3*lqr*lfr^2 - 16384/3*Cf^4*zeta3*lqr*lfr^3 - 36096*
         Cf^4*zeta3*lqr^2 - 43776*Cf^4*zeta3*lqr^2*lfr + 8192*Cf^4*zeta3*lqr^2
         *lfr^2 + 14592*Cf^4*zeta3*lqr^3 - 16384/3*Cf^4*zeta3*lqr^3*lfr + 4096/
         3*Cf^4*zeta3*lqr^4 - 15360*Cf^4*zeta3^2 - 611072/3*Cf^4*zeta3^2*lfr
          + 611072/3*Cf^4*zeta3^2*lqr + 50096/3*Cf^4*zeta2*lfr + 12096*Cf^4*
         zeta2*lfr^2 - 1792*Cf^4*zeta2*lfr^3 - 1536*Cf^4*zeta2*lfr^4 - 50096/3
         *Cf^4*zeta2*lqr - 24192*Cf^4*zeta2*lqr*lfr + 5376*Cf^4*zeta2*lqr*
         lfr^2 + 6144*Cf^4*zeta2*lqr*lfr^3 + 12096*Cf^4*zeta2*lqr^2 - 5376*
         Cf^4*zeta2*lqr^2*lfr - 9216*Cf^4*zeta2*lqr^2*lfr^2 + 1792*Cf^4*zeta2*
         lqr^3 + 6144*Cf^4*zeta2*lqr^3*lfr - 1536*Cf^4*zeta2*lqr^4 - 491520*
         Cf^4*zeta2*zeta5 + 113152*Cf^4*zeta2*zeta3 + 34688*Cf^4*zeta2*zeta3*
         lfr - 93696*Cf^4*zeta2*zeta3*lfr^2 - 34688*Cf^4*zeta2*zeta3*lqr + 
         187392*Cf^4*zeta2*zeta3*lqr*lfr - 93696*Cf^4*zeta2*zeta3*lqr^2 - 
         80864/5*Cf^4*zeta2^2*lfr - 30336/5*Cf^4*zeta2^2*lfr^2 + 2048*Cf^4*
         zeta2^2*lfr^3 + 80864/5*Cf^4*zeta2^2*lqr + 60672/5*Cf^4*zeta2^2*lqr*
         lfr - 6144*Cf^4*zeta2^2*lqr*lfr^2 - 30336/5*Cf^4*zeta2^2*lqr^2 + 6144
         *Cf^4*zeta2^2*lqr^2*lfr - 2048*Cf^4*zeta2^2*lqr^3 - 391168/5*Cf^4*
         zeta2^2*zeta3 + 2225408/63*Cf^4*zeta2^3*lfr - 2225408/63*Cf^4*zeta2^3
         *lqr )) 
);

** Coefficient function for inclusive H-production through bottom-quark ann.:
** (= [C_S^b])
local [C_{bBH}^b] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 16*Cf )

       + L0 * ( 8*Cf + 8*Cf*lfr - 8*Cf*lqr )

       + D1 * ( 16*Cf )

       + D0 * (  - 8*Cf*lfr + 8*Cf*lqr )

       + [d_(1-z)] * (  - 4*Cf - 6*Cf*lfr + 8*Cf*zeta2 )) 

    + as^2*( + L3 * (  - 128*Cf^2 )

       + L2 * (  - 32/3*Cf*nf + 176/3*Cf*Ca + 248*Cf^2 + 192*Cf^2*lfr - 192*
         Cf^2*lqr )

       + L1 * ( 352/9*Cf*nf - 32/3*Cf*nf*lqr - 1948/9*Cf*Ca + 176/3*Cf*Ca*lqr
          + 32*Cf*Ca*zeta2 + 92*Cf^2 - 128*Cf^2*lfr - 64*Cf^2*lfr^2 + 224*Cf^2
         *lqr + 128*Cf^2*lqr*lfr - 64*Cf^2*lqr^2 + 128*Cf^2*zeta2 )

       + L0 * (  - 656/27*Cf*nf - 128/9*Cf*nf*lfr + 8/3*Cf*nf*lfr^2 + 176/9*Cf
         *nf*lqr - 8/3*Cf*nf*lqr^2 + 32/3*Cf*nf*zeta2 + 2804/27*Cf*Ca + 800/9*
         Cf*Ca*lfr - 44/3*Cf*Ca*lfr^2 - 1064/9*Cf*Ca*lqr + 44/3*Cf*Ca*lqr^2 - 
         56*Cf*Ca*zeta3 - 224/3*Cf*Ca*zeta2 - 16*Cf*Ca*zeta2*lfr + 16*Cf*Ca*
         zeta2*lqr - 32*Cf^2 - 104*Cf^2*lfr - 16*Cf^2*lfr^2 + 56*Cf^2*lqr - 16
         *Cf^2*lqr*lfr + 32*Cf^2*lqr^2 - 256*Cf^2*zeta3 - 128*Cf^2*zeta2 - 64*
         Cf^2*zeta2*lfr + 64*Cf^2*zeta2*lqr )

       + D3 * ( 128*Cf^2 )

       + D2 * ( 32/3*Cf*nf - 176/3*Cf*Ca - 192*Cf^2*lfr + 192*Cf^2*lqr )

       + D1 * (  - 160/9*Cf*nf + 32/3*Cf*nf*lqr + 1072/9*Cf*Ca - 176/3*Cf*Ca*
         lqr - 32*Cf*Ca*zeta2 - 64*Cf^2 - 96*Cf^2*lfr + 64*Cf^2*lfr^2 - 128*
         Cf^2*lqr*lfr + 64*Cf^2*lqr^2 - 128*Cf^2*zeta2 )

       + D0 * ( 224/27*Cf*nf + 80/9*Cf*nf*lfr - 8/3*Cf*nf*lfr^2 - 80/9*Cf*nf*
         lqr + 8/3*Cf*nf*lqr^2 - 32/3*Cf*nf*zeta2 - 1616/27*Cf*Ca - 536/9*Cf*
         Ca*lfr + 44/3*Cf*Ca*lfr^2 + 536/9*Cf*Ca*lqr - 44/3*Cf*Ca*lqr^2 + 56*
         Cf*Ca*zeta3 + 176/3*Cf*Ca*zeta2 + 16*Cf*Ca*zeta2*lfr - 16*Cf*Ca*zeta2
         *lqr + 32*Cf^2*lfr + 48*Cf^2*lfr^2 - 32*Cf^2*lqr - 48*Cf^2*lqr*lfr + 
         256*Cf^2*zeta3 + 64*Cf^2*zeta2*lfr - 64*Cf^2*zeta2*lqr )

       + [d_(1-z)] * ( 8/9*Cf*nf + 2/3*Cf*nf*lfr - 2*Cf*nf*lfr^2 + 8*Cf*nf*
         zeta3 - 40/9*Cf*nf*zeta2 + 16/3*Cf*nf*zeta2*lfr + 166/9*Cf*Ca - 17/3*
         Cf*Ca*lfr + 11*Cf*Ca*lfr^2 - 12*Cf*Ca*lqr - 8*Cf*Ca*zeta3 + 24*Cf*Ca*
         zeta3*lfr - 24*Cf*Ca*zeta3*lqr + 232/9*Cf*Ca*zeta2 - 88/3*Cf*Ca*zeta2
         *lfr - 12/5*Cf*Ca*zeta2^2 + 16*Cf^2 + 21*Cf^2*lfr + 18*Cf^2*lfr^2 - 
         60*Cf^2*zeta3 - 176*Cf^2*zeta3*lfr + 176*Cf^2*zeta3*lqr - 24*Cf^2*
         zeta2*lfr - 32*Cf^2*zeta2*lfr^2 - 24*Cf^2*zeta2*lqr + 64*Cf^2*zeta2*
         lqr*lfr - 32*Cf^2*zeta2*lqr^2 + 8/5*Cf^2*zeta2^2 )) 

    + as^3*( + L5 * (  - 512*Cf^3 )

       + L4 * (  - 1280/9*Cf^2*nf + 7040/9*Cf^2*Ca + 1728*Cf^3 + 1280*Cf^3*lfr
          - 1280*Cf^3*lqr )

       + L3 * (  - 256/27*Cf*nf^2 + 2816/27*Cf*Ca*nf - 7744/27*Cf*Ca^2 + 19456/
         27*Cf^2*nf + 1024/9*Cf^2*nf*lfr - 2560/9*Cf^2*nf*lqr - 111904/27*Cf^2
         *Ca - 5632/9*Cf^2*Ca*lfr + 14080/9*Cf^2*Ca*lqr + 512*Cf^2*Ca*zeta2 + 
         736*Cf^3 - 2496*Cf^3*lfr - 1024*Cf^3*lfr^2 + 3264*Cf^3*lqr + 2048*
         Cf^3*lqr*lfr - 1024*Cf^3*lqr^2 + 3072*Cf^3*zeta2 )

       + L2 * ( 1408/27*Cf*nf^2 - 128/9*Cf*nf^2*lqr - 16436/27*Cf*Ca*nf + 1408/
         9*Cf*Ca*nf*lqr + 128/3*Cf*Ca*nf*zeta2 + 45628/27*Cf*Ca^2 - 3872/9*Cf*
         Ca^2*lqr - 724/3*Cf*Ca^2*zeta2 - 6992/9*Cf^2*nf - 1984/3*Cf^2*nf*lfr
          + 64*Cf^2*nf*lfr^2 + 1056*Cf^2*nf*lqr + 128*Cf^2*nf*lqr*lfr - 192*
         Cf^2*nf*lqr^2 + 2048/3*Cf^2*nf*zeta2 + 41744/9*Cf^2*Ca + 11968/3*Cf^2
         *Ca*lfr - 352*Cf^2*Ca*lfr^2 - 6160*Cf^2*Ca*lqr - 704*Cf^2*Ca*lqr*lfr
          + 1056*Cf^2*Ca*lqr^2 - 1344*Cf^2*Ca*zeta3 - 4744*Cf^2*Ca*zeta2 - 768
         *Cf^2*Ca*zeta2*lfr + 768*Cf^2*Ca*zeta2*lqr - 2944/3*Cf^3 - 2672*Cf^3*
         lfr + 640*Cf^3*lfr^2 + 256*Cf^3*lfr^3 + 1184*Cf^3*lqr - 2432*Cf^3*lqr
         *lfr - 768*Cf^3*lqr*lfr^2 + 1792*Cf^3*lqr^2 + 768*Cf^3*lqr^2*lfr - 
         256*Cf^3*lqr^3 - 10240*Cf^3*zeta3 - 6464*Cf^3*zeta2 - 4608*Cf^3*zeta2
         *lfr + 4608*Cf^3*zeta2*lqr )

       + L1 * (  - 6016/81*Cf*nf^2 + 1408/27*Cf*nf^2*lqr - 64/9*Cf*nf^2*lqr^2
          + 256/9*Cf*nf^2*zeta2 + 77072/81*Cf*Ca*nf - 16976/27*Cf*Ca*nf*lqr + 
         704/9*Cf*Ca*nf*lqr^2 - 4088/9*Cf*Ca*nf*zeta2 + 128/3*Cf*Ca*nf*zeta2*
         lqr - 235360/81*Cf*Ca^2 + 47752/27*Cf*Ca^2*lqr - 1936/9*Cf*Ca^2*lqr^2
          + 752*Cf*Ca^2*zeta3 + 15184/9*Cf*Ca^2*zeta2 - 704/3*Cf*Ca^2*zeta2*
         lqr - 704/5*Cf*Ca^2*zeta2^2 + 22520/81*Cf^2*nf + 11936/27*Cf^2*nf*lfr
          + 1184/9*Cf^2*nf*lfr^2 - 128/3*Cf^2*nf*lfr^3 - 17264/27*Cf^2*nf*lqr
          - 3904/9*Cf^2*nf*lqr*lfr + 128/3*Cf^2*nf*lqr*lfr^2 + 3584/9*Cf^2*nf*
         lqr^2 + 128/3*Cf^2*nf*lqr^2*lfr - 128/3*Cf^2*nf*lqr^3 - 1280*Cf^2*nf*
         zeta3 - 12352/9*Cf^2*nf*zeta2 - 1280/3*Cf^2*nf*zeta2*lfr + 1792/3*
         Cf^2*nf*zeta2*lqr - 76976/81*Cf^2*Ca - 75032/27*Cf^2*Ca*lfr - 8048/9*
         Cf^2*Ca*lfr^2 + 704/3*Cf^2*Ca*lfr^3 + 105848/27*Cf^2*Ca*lqr + 24544/9
         *Cf^2*Ca*lqr*lfr - 704/3*Cf^2*Ca*lqr*lfr^2 - 21248/9*Cf^2*Ca*lqr^2 - 
         704/3*Cf^2*Ca*lqr^2*lfr + 704/3*Cf^2*Ca*lqr^3 + 21824/3*Cf^2*Ca*zeta3
          + 512*Cf^2*Ca*zeta3*lfr - 512*Cf^2*Ca*zeta3*lqr + 69064/9*Cf^2*Ca*
         zeta2 + 9152/3*Cf^2*Ca*zeta2*lfr + 256*Cf^2*Ca*zeta2*lfr^2 - 12544/3*
         Cf^2*Ca*zeta2*lqr - 512*Cf^2*Ca*zeta2*lqr*lfr + 256*Cf^2*Ca*zeta2*
         lqr^2 - 3648/5*Cf^2*Ca*zeta2^2 - 1160/3*Cf^3 + 392*Cf^3*lfr + 1504*
         Cf^3*lfr^2 + 128*Cf^3*lfr^3 - 896*Cf^3*lqr - 2240*Cf^3*lqr*lfr + 448*
         Cf^3*lqr^2 - 384*Cf^3*lqr^2*lfr + 256*Cf^3*lqr^3 + 15040*Cf^3*zeta3
          + 11008*Cf^3*zeta3*lfr - 11008*Cf^3*zeta3*lqr - 4160/3*Cf^3*zeta2 + 
         5120*Cf^3*zeta2*lfr + 2048*Cf^3*zeta2*lfr^2 - 5888*Cf^3*zeta2*lqr - 
         4096*Cf^3*zeta2*lqr*lfr + 2048*Cf^3*zeta2*lqr^2 + 14208/5*Cf^3*
         zeta2^2 )

       + L0 * ( 25312/729*Cf*nf^2 + 128/27*Cf*nf^2*lfr - 256/27*Cf*nf^2*lfr^2
          + 32/27*Cf*nf^2*lfr^3 - 3008/81*Cf*nf^2*lqr + 352/27*Cf*nf^2*lqr^2
          - 32/27*Cf*nf^2*lqr^3 - 320/27*Cf*nf^2*zeta3 - 1408/27*Cf*nf^2*zeta2
          + 128/9*Cf*nf^2*zeta2*lqr - 311804/729*Cf*Ca*nf - 1448/9*Cf*Ca*nf*
         lfr + 3368/27*Cf*Ca*nf*lfr^2 - 352/27*Cf*Ca*nf*lfr^3 + 40840/81*Cf*Ca
         *nf*lqr - 4424/27*Cf*Ca*nf*lqr^2 + 352/27*Cf*Ca*nf*lqr^3 + 2584/9*Cf*
         Ca*nf*zeta3 - 224/3*Cf*Ca*nf*zeta3*lfr + 52624/81*Cf*Ca*nf*zeta2 + 
         416/9*Cf*Ca*nf*zeta2*lfr - 32/3*Cf*Ca*nf*zeta2*lfr^2 - 224*Cf*Ca*nf*
         zeta2*lqr + 32/3*Cf*Ca*nf*zeta2*lqr^2 - 736/15*Cf*Ca*nf*zeta2^2 + 
         1431094/729*Cf*Ca^2 + 17164/27*Cf*Ca^2*lfr - 10024/27*Cf*Ca^2*lfr^2
          + 968/27*Cf*Ca^2*lfr^3 - 120524/81*Cf*Ca^2*lqr + 12928/27*Cf*Ca^2*
         lqr^2 - 968/27*Cf*Ca^2*lqr^3 + 384*Cf*Ca^2*zeta5 - 59752/27*Cf*Ca^2*
         zeta3 + 176/3*Cf*Ca^2*zeta3*lfr + 352*Cf*Ca^2*zeta3*lqr - 165736/81*
         Cf*Ca^2*zeta2 - 2672/9*Cf*Ca^2*zeta2*lfr + 176/3*Cf*Ca^2*zeta2*lfr^2
          + 7600/9*Cf*Ca^2*zeta2*lqr - 176/3*Cf*Ca^2*zeta2*lqr^2 + 352/3*Cf*
         Ca^2*zeta2*zeta3 + 240*Cf*Ca^2*zeta2^2 + 352/5*Cf*Ca^2*zeta2^2*lfr - 
         352/5*Cf*Ca^2*zeta2^2*lqr - 5038/27*Cf^2*nf + 2396/27*Cf^2*nf*lfr - 
         136/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 1540/27*Cf^2*nf*lqr + 176/
         9*Cf^2*nf*lqr*lfr - 16/3*Cf^2*nf*lqr*lfr^2 - 472/9*Cf^2*nf*lqr^2 - 16/
         3*Cf^2*nf*lqr^2*lfr + 64/3*Cf^2*nf*lqr^3 + 14816/9*Cf^2*nf*zeta3 + 
         896/3*Cf^2*nf*zeta3*lfr - 640*Cf^2*nf*zeta3*lqr + 2992/9*Cf^2*nf*
         zeta2 + 3520/9*Cf^2*nf*zeta2*lfr + 64/3*Cf^2*nf*zeta2*lfr^2 - 5632/9*
         Cf^2*nf*zeta2*lqr - 128*Cf^2*nf*zeta2*lqr*lfr + 320/3*Cf^2*nf*zeta2*
         lqr^2 + 1472/15*Cf^2*nf*zeta2^2 - 15790/27*Cf^2*Ca - 16172/27*Cf^2*Ca
         *lfr + 1192/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 - 1300/27*Cf^2*Ca*
         lqr - 2648/9*Cf^2*Ca*lqr*lfr + 88/3*Cf^2*Ca*lqr*lfr^2 + 3832/9*Cf^2*
         Ca*lqr^2 + 88/3*Cf^2*Ca*lqr^2*lfr - 352/3*Cf^2*Ca*lqr^3 - 22712/3*
         Cf^2*Ca*zeta3 - 2480/3*Cf^2*Ca*zeta3*lfr + 192*Cf^2*Ca*zeta3*lfr^2 + 
         3040*Cf^2*Ca*zeta3*lqr - 384*Cf^2*Ca*zeta3*lqr*lfr + 192*Cf^2*Ca*
         zeta3*lqr^2 - 21472/9*Cf^2*Ca*zeta2 - 18256/9*Cf^2*Ca*zeta2*lfr - 448/
         3*Cf^2*Ca*zeta2*lfr^2 + 30736/9*Cf^2*Ca*zeta2*lqr + 864*Cf^2*Ca*zeta2
         *lqr*lfr - 2144/3*Cf^2*Ca*zeta2*lqr^2 + 1472*Cf^2*Ca*zeta2*zeta3 + 
         992/5*Cf^2*Ca*zeta2^2 + 1824/5*Cf^2*Ca*zeta2^2*lfr - 1824/5*Cf^2*Ca*
         zeta2^2*lqr + 174*Cf^3 + 380*Cf^3*lfr + 328*Cf^3*lfr^2 - 48*Cf^3*
         lfr^3 - 212*Cf^3*lqr - 56*Cf^3*lqr*lfr + 240*Cf^3*lqr*lfr^2 - 128*
         Cf^3*lqr^2 - 192*Cf^3*lqr^2*lfr - 12288*Cf^3*zeta5 + 1088*Cf^3*zeta3
          - 6048*Cf^3*zeta3*lfr - 2432*Cf^3*zeta3*lfr^2 + 7584*Cf^3*zeta3*lqr
          + 4864*Cf^3*zeta3*lqr*lfr - 2432*Cf^3*zeta3*lqr^2 + 2240/3*Cf^3*
         zeta2 + 1600*Cf^3*zeta2*lfr - 704*Cf^3*zeta2*lfr^2 - 256*Cf^3*zeta2*
         lfr^3 - 832*Cf^3*zeta2*lqr + 1792*Cf^3*zeta2*lqr*lfr + 768*Cf^3*zeta2
         *lqr*lfr^2 - 1088*Cf^3*zeta2*lqr^2 - 768*Cf^3*zeta2*lqr^2*lfr + 256*
         Cf^3*zeta2*lqr^3 + 6144*Cf^3*zeta2*zeta3 - 32576/15*Cf^3*zeta2^2 - 
         7104/5*Cf^3*zeta2^2*lfr + 7104/5*Cf^3*zeta2^2*lqr )

       + D5 * ( 512*Cf^3 )

       + D4 * ( 1280/9*Cf^2*nf - 7040/9*Cf^2*Ca - 1280*Cf^3*lfr + 1280*Cf^3*
         lqr )

       + D3 * ( 256/27*Cf*nf^2 - 2816/27*Cf*Ca*nf + 7744/27*Cf*Ca^2 - 2560/9*
         Cf^2*nf - 1024/9*Cf^2*nf*lfr + 2560/9*Cf^2*nf*lqr + 17152/9*Cf^2*Ca
          + 5632/9*Cf^2*Ca*lfr - 14080/9*Cf^2*Ca*lqr - 512*Cf^2*Ca*zeta2 - 512
         *Cf^3 - 768*Cf^3*lfr + 1024*Cf^3*lfr^2 - 2048*Cf^3*lqr*lfr + 1024*
         Cf^3*lqr^2 - 3072*Cf^3*zeta2 )

       + D2 * (  - 640/27*Cf*nf^2 + 128/9*Cf*nf^2*lqr + 9248/27*Cf*Ca*nf - 
         1408/9*Cf*Ca*nf*lqr - 128/3*Cf*Ca*nf*zeta2 - 28480/27*Cf*Ca^2 + 3872/
         9*Cf*Ca^2*lqr + 704/3*Cf*Ca^2*zeta2 + 1696/9*Cf^2*nf + 1088/3*Cf^2*nf
         *lfr - 64*Cf^2*nf*lfr^2 - 1280/3*Cf^2*nf*lqr - 128*Cf^2*nf*lqr*lfr + 
         192*Cf^2*nf*lqr^2 - 2048/3*Cf^2*nf*zeta2 - 10816/9*Cf^2*Ca - 7520/3*
         Cf^2*Ca*lfr + 352*Cf^2*Ca*lfr^2 + 8576/3*Cf^2*Ca*lqr + 704*Cf^2*Ca*
         lqr*lfr - 1056*Cf^2*Ca*lqr^2 + 1344*Cf^2*Ca*zeta3 + 11264/3*Cf^2*Ca*
         zeta2 + 768*Cf^2*Ca*zeta2*lfr - 768*Cf^2*Ca*zeta2*lqr + 768*Cf^3*lfr
          + 1152*Cf^3*lfr^2 - 256*Cf^3*lfr^3 - 768*Cf^3*lqr - 1152*Cf^3*lqr*
         lfr + 768*Cf^3*lqr*lfr^2 - 768*Cf^3*lqr^2*lfr + 256*Cf^3*lqr^3 + 
         10240*Cf^3*zeta3 + 4608*Cf^3*zeta2*lfr - 4608*Cf^3*zeta2*lqr )

       + D1 * ( 1600/81*Cf*nf^2 - 640/27*Cf*nf^2*lqr + 64/9*Cf*nf^2*lqr^2 - 
         256/9*Cf*nf^2*zeta2 - 32816/81*Cf*Ca*nf + 9248/27*Cf*Ca*nf*lqr - 704/
         9*Cf*Ca*nf*lqr^2 + 384*Cf*Ca*nf*zeta2 - 128/3*Cf*Ca*nf*zeta2*lqr + 
         124024/81*Cf*Ca^2 - 28480/27*Cf*Ca^2*lqr + 1936/9*Cf*Ca^2*lqr^2 - 704
         *Cf*Ca^2*zeta3 - 12032/9*Cf*Ca^2*zeta2 + 704/3*Cf*Ca^2*zeta2*lqr + 
         704/5*Cf*Ca^2*zeta2^2 - 184/3*Cf^2*nf - 416/27*Cf^2*nf*lfr - 1568/9*
         Cf^2*nf*lfr^2 + 128/3*Cf^2*nf*lfr^3 + 3296/27*Cf^2*nf*lqr + 1984/9*
         Cf^2*nf*lqr*lfr - 128/3*Cf^2*nf*lqr*lfr^2 - 1280/9*Cf^2*nf*lqr^2 - 
         128/3*Cf^2*nf*lqr^2*lfr + 128/3*Cf^2*nf*lqr^3 + 1280*Cf^2*nf*zeta3 + 
         3200/9*Cf^2*nf*zeta2 + 1280/3*Cf^2*nf*zeta2*lfr - 1792/3*Cf^2*nf*
         zeta2*lqr - 544/3*Cf^2*Ca + 4112/27*Cf^2*Ca*lfr + 10160/9*Cf^2*Ca*
         lfr^2 - 704/3*Cf^2*Ca*lfr^3 - 24704/27*Cf^2*Ca*lqr - 13984/9*Cf^2*Ca*
         lqr*lfr + 704/3*Cf^2*Ca*lqr*lfr^2 + 8576/9*Cf^2*Ca*lqr^2 + 704/3*Cf^2
         *Ca*lqr^2*lfr - 704/3*Cf^2*Ca*lqr^3 - 5760*Cf^2*Ca*zeta3 - 512*Cf^2*
         Ca*zeta3*lfr + 512*Cf^2*Ca*zeta3*lqr - 20864/9*Cf^2*Ca*zeta2 - 6464/3
         *Cf^2*Ca*zeta2*lfr - 256*Cf^2*Ca*zeta2*lfr^2 + 9856/3*Cf^2*Ca*zeta2*
         lqr + 512*Cf^2*Ca*zeta2*lqr*lfr - 256*Cf^2*Ca*zeta2*lqr^2 + 3648/5*
         Cf^2*Ca*zeta2^2 + 256*Cf^3 + 336*Cf^3*lfr + 32*Cf^3*lfr^2 - 384*Cf^3*
         lfr^3 + 512*Cf^3*lqr*lfr + 768*Cf^3*lqr*lfr^2 - 256*Cf^3*lqr^2 - 384*
         Cf^3*lqr^2*lfr - 960*Cf^3*zeta3 - 11008*Cf^3*zeta3*lfr + 11008*Cf^3*
         zeta3*lqr + 1024*Cf^3*zeta2 + 1152*Cf^3*zeta2*lfr - 2048*Cf^3*zeta2*
         lfr^2 - 384*Cf^3*zeta2*lqr + 4096*Cf^3*zeta2*lqr*lfr - 2048*Cf^3*
         zeta2*lqr^2 - 14208/5*Cf^3*zeta2^2 )

       + D0 * (  - 3712/729*Cf*nf^2 + 32/27*Cf*nf^2*lfr + 160/27*Cf*nf^2*lfr^2
          - 32/27*Cf*nf^2*lfr^3 + 800/81*Cf*nf^2*lqr - 160/27*Cf*nf^2*lqr^2 + 
         32/27*Cf*nf^2*lqr^3 + 320/27*Cf*nf^2*zeta3 + 640/27*Cf*nf^2*zeta2 - 
         128/9*Cf*nf^2*zeta2*lqr + 125252/729*Cf*Ca*nf + 1672/27*Cf*Ca*nf*lfr
          - 2312/27*Cf*Ca*nf*lfr^2 + 352/27*Cf*Ca*nf*lfr^3 - 16408/81*Cf*Ca*nf
         *lqr + 2312/27*Cf*Ca*nf*lqr^2 - 352/27*Cf*Ca*nf*lqr^3 - 2480/9*Cf*Ca*
         nf*zeta3 + 224/3*Cf*Ca*nf*zeta3*lfr - 29392/81*Cf*Ca*nf*zeta2 - 320/9
         *Cf*Ca*nf*zeta2*lfr + 32/3*Cf*Ca*nf*zeta2*lfr^2 + 192*Cf*Ca*nf*zeta2*
         lqr - 32/3*Cf*Ca*nf*zeta2*lqr^2 + 736/15*Cf*Ca*nf*zeta2^2 - 594058/
         729*Cf*Ca^2 - 980/3*Cf*Ca^2*lfr + 7120/27*Cf*Ca^2*lfr^2 - 968/27*Cf*
         Ca^2*lfr^3 + 62012/81*Cf*Ca^2*lqr - 7120/27*Cf*Ca^2*lqr^2 + 968/27*Cf
         *Ca^2*lqr^3 - 384*Cf*Ca^2*zeta5 + 40144/27*Cf*Ca^2*zeta3 - 176/3*Cf*
         Ca^2*zeta3*lfr - 352*Cf*Ca^2*zeta3*lqr + 98224/81*Cf*Ca^2*zeta2 + 
         2144/9*Cf*Ca^2*zeta2*lfr - 176/3*Cf*Ca^2*zeta2*lfr^2 - 6016/9*Cf*Ca^2
         *zeta2*lqr + 176/3*Cf*Ca^2*zeta2*lqr^2 - 352/3*Cf*Ca^2*zeta2*zeta3 - 
         2992/15*Cf*Ca^2*zeta2^2 - 352/5*Cf*Ca^2*zeta2^2*lfr + 352/5*Cf*Ca^2*
         zeta2^2*lqr + 842/9*Cf^2*nf - 172/9*Cf^2*nf*lfr - 56*Cf^2*nf*lfr^2 + 
         32*Cf^2*nf*lfr^3 - 92/3*Cf^2*nf*lqr + 176/3*Cf^2*nf*lqr*lfr - 16*Cf^2
         *nf*lqr*lfr^2 - 8/3*Cf^2*nf*lqr^2 - 16*Cf^2*nf*lqr^2*lfr - 5728/9*
         Cf^2*nf*zeta3 - 896/3*Cf^2*nf*zeta3*lfr + 640*Cf^2*nf*zeta3*lqr - 
         1504/27*Cf^2*nf*zeta2 - 1024/9*Cf^2*nf*zeta2*lfr - 64/3*Cf^2*nf*zeta2
         *lfr^2 + 1600/9*Cf^2*nf*zeta2*lqr + 128*Cf^2*nf*zeta2*lqr*lfr - 320/3
         *Cf^2*nf*zeta2*lqr^2 - 1472/15*Cf^2*nf*zeta2^2 + 6464/27*Cf^2*Ca + 
         4048/9*Cf^2*Ca*lfr + 344*Cf^2*Ca*lfr^2 - 176*Cf^2*Ca*lfr^3 - 272/3*
         Cf^2*Ca*lqr - 920/3*Cf^2*Ca*lqr*lfr + 88*Cf^2*Ca*lqr*lfr^2 - 112/3*
         Cf^2*Ca*lqr^2 + 88*Cf^2*Ca*lqr^2*lfr + 32288/9*Cf^2*Ca*zeta3 + 2000/3
         *Cf^2*Ca*zeta3*lfr - 192*Cf^2*Ca*zeta3*lfr^2 - 2880*Cf^2*Ca*zeta3*lqr
          + 384*Cf^2*Ca*zeta3*lqr*lfr - 192*Cf^2*Ca*zeta3*lqr^2 + 6592/27*Cf^2
         *Ca*zeta2 + 7264/9*Cf^2*Ca*zeta2*lfr + 64/3*Cf^2*Ca*zeta2*lfr^2 - 
         10432/9*Cf^2*Ca*zeta2*lqr - 608*Cf^2*Ca*zeta2*lqr*lfr + 1760/3*Cf^2*
         Ca*zeta2*lqr^2 - 1472*Cf^2*Ca*zeta2*zeta3 + 1408/3*Cf^2*Ca*zeta2^2 - 
         1824/5*Cf^2*Ca*zeta2^2*lfr + 1824/5*Cf^2*Ca*zeta2^2*lqr - 128*Cf^3*
         lfr - 168*Cf^3*lfr^2 - 144*Cf^3*lfr^3 + 128*Cf^3*lqr + 168*Cf^3*lqr*
         lfr + 144*Cf^3*lqr*lfr^2 + 12288*Cf^3*zeta5 - 1024*Cf^3*zeta3 - 1056*
         Cf^3*zeta3*lfr + 2432*Cf^3*zeta3*lfr^2 - 480*Cf^3*zeta3*lqr - 4864*
         Cf^3*zeta3*lqr*lfr + 2432*Cf^3*zeta3*lqr^2 - 512*Cf^3*zeta2*lfr - 576
         *Cf^3*zeta2*lfr^2 + 256*Cf^3*zeta2*lfr^3 + 512*Cf^3*zeta2*lqr + 768*
         Cf^3*zeta2*lqr*lfr - 768*Cf^3*zeta2*lqr*lfr^2 - 192*Cf^3*zeta2*lqr^2
          + 768*Cf^3*zeta2*lqr^2*lfr - 256*Cf^3*zeta2*lqr^3 - 6144*Cf^3*zeta2*
         zeta3 + 7104/5*Cf^3*zeta2^2*lfr - 7104/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z)] * ( 16/27*Cf*nf^2 + 34/9*Cf*nf^2*lfr + 4/9*Cf*nf^2*lfr^2 - 
         8/9*Cf*nf^2*lfr^3 - 1120/81*Cf*nf^2*zeta3 + 32/9*Cf*nf^2*zeta3*lfr + 
         64/9*Cf*nf^2*zeta3*lqr - 32/81*Cf*nf^2*zeta2 - 160/27*Cf*nf^2*zeta2*
         lfr + 32/9*Cf*nf^2*zeta2*lfr^2 + 128/27*Cf*nf^2*zeta2^2 - 11540/81*Cf
         *Ca*nf - 40*Cf*Ca*nf*lfr - 146/9*Cf*Ca*nf*lfr^2 + 88/9*Cf*Ca*nf*lfr^3
          + 196/3*Cf*Ca*nf*lqr - 8*Cf*Ca*nf*lqr^2 - 8*Cf*Ca*nf*zeta5 + 2552/81
         *Cf*Ca*nf*zeta3 - 400/9*Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*zeta3*lfr^2
          + 208/9*Cf*Ca*nf*zeta3*lqr - 16*Cf*Ca*nf*zeta3*lqr^2 + 3368/81*Cf*Ca
         *nf*zeta2 + 2672/27*Cf*Ca*nf*zeta2*lfr - 352/9*Cf*Ca*nf*zeta2*lfr^2
          - 16/3*Cf*Ca*nf*zeta2*lqr + 208/3*Cf*Ca*nf*zeta2*zeta3 - 6728/135*Cf
         *Ca*nf*zeta2^2 - 8/5*Cf*Ca*nf*zeta2^2*lfr - 8/5*Cf*Ca*nf*zeta2^2*lqr
          + 68990/81*Cf*Ca^2 + 1657/18*Cf*Ca^2*lfr + 493/9*Cf*Ca^2*lfr^2 - 242/
         9*Cf*Ca^2*lfr^3 - 1180/3*Cf*Ca^2*lqr + 44*Cf*Ca^2*lqr^2 - 84*Cf*Ca^2*
         zeta5 - 80*Cf*Ca^2*zeta5*lfr + 80*Cf*Ca^2*zeta5*lqr - 14212/81*Cf*
         Ca^2*zeta3 + 3104/9*Cf*Ca^2*zeta3*lfr - 88*Cf*Ca^2*zeta3*lfr^2 - 2576/
         9*Cf*Ca^2*zeta3*lqr + 88*Cf*Ca^2*zeta3*lqr^2 - 400/3*Cf*Ca^2*zeta3^2
          - 272*Cf*Ca^2*zeta2 - 8992/27*Cf*Ca^2*zeta2*lfr + 968/9*Cf*Ca^2*
         zeta2*lfr^2 + 160/3*Cf*Ca^2*zeta2*lqr - 1064/3*Cf*Ca^2*zeta2*zeta3 + 
         2528/27*Cf*Ca^2*zeta2^2 + 4*Cf*Ca^2*zeta2^2*lfr + 68/5*Cf*Ca^2*
         zeta2^2*lqr + 13264/315*Cf*Ca^2*zeta2^3 - 70/9*Cf^2*nf + 38*Cf^2*nf*
         lfr - 4*Cf^2*nf*lfr^2 + 12*Cf^2*nf*lfr^3 + 8/3*Cf^2*nf*lqr + 5536/9*
         Cf^2*nf*zeta5 + 4088/9*Cf^2*nf*zeta3 + 2944/9*Cf^2*nf*zeta3*lfr - 224/
         3*Cf^2*nf*zeta3*lfr^2 - 4528/9*Cf^2*nf*zeta3*lqr - 256/3*Cf^2*nf*
         zeta3*lqr*lfr + 160*Cf^2*nf*zeta3*lqr^2 - 2600/27*Cf^2*nf*zeta2 + 
         1720/27*Cf^2*nf*zeta2*lfr + 352/9*Cf^2*nf*zeta2*lfr^2 - 64/3*Cf^2*nf*
         zeta2*lfr^3 + 152/27*Cf^2*nf*zeta2*lqr - 1280/9*Cf^2*nf*zeta2*lqr*lfr
          + 64/3*Cf^2*nf*zeta2*lqr*lfr^2 + 496/9*Cf^2*nf*zeta2*lqr^2 + 64/3*
         Cf^2*nf*zeta2*lqr^2*lfr - 64/3*Cf^2*nf*zeta2*lqr^3 - 5504/9*Cf^2*nf*
         zeta2*zeta3 + 12152/135*Cf^2*nf*zeta2^2 - 16/3*Cf^2*nf*zeta2^2*lfr + 
         112/15*Cf^2*nf*zeta2^2*lqr - 982/3*Cf^2*Ca - 327/2*Cf^2*Ca*lfr + Cf^2
         *Ca*lfr^2 - 66*Cf^2*Ca*lfr^3 + 388/3*Cf^2*Ca*lqr + 72*Cf^2*Ca*lqr*lfr
          - 37144/9*Cf^2*Ca*zeta5 - 240*Cf^2*Ca*zeta5*lfr + 240*Cf^2*Ca*zeta5*
         lqr - 10940/9*Cf^2*Ca*zeta3 - 22648/9*Cf^2*Ca*zeta3*lfr + 800/3*Cf^2*
         Ca*zeta3*lfr^2 + 27040/9*Cf^2*Ca*zeta3*lqr + 1840/3*Cf^2*Ca*zeta3*lqr
         *lfr - 880*Cf^2*Ca*zeta3*lqr^2 + 3280/3*Cf^2*Ca*zeta3^2 + 22106/27*
         Cf^2*Ca*zeta2 - 7780/27*Cf^2*Ca*zeta2*lfr - 2704/9*Cf^2*Ca*zeta2*
         lfr^2 + 352/3*Cf^2*Ca*zeta2*lfr^3 - 3380/27*Cf^2*Ca*zeta2*lqr + 8576/
         9*Cf^2*Ca*zeta2*lqr*lfr - 352/3*Cf^2*Ca*zeta2*lqr*lfr^2 - 3496/9*Cf^2
         *Ca*zeta2*lqr^2 - 352/3*Cf^2*Ca*zeta2*lqr^2*lfr + 352/3*Cf^2*Ca*zeta2
         *lqr^3 + 27872/9*Cf^2*Ca*zeta2*zeta3 + 1120*Cf^2*Ca*zeta2*zeta3*lfr
          - 1120*Cf^2*Ca*zeta2*zeta3*lqr - 62468/135*Cf^2*Ca*zeta2^2 + 16/3*
         Cf^2*Ca*zeta2^2*lfr + 128*Cf^2*Ca*zeta2^2*lfr^2 - 8/3*Cf^2*Ca*zeta2^2
         *lqr - 256*Cf^2*Ca*zeta2^2*lqr*lfr + 128*Cf^2*Ca*zeta2^2*lqr^2 - 
         20816/315*Cf^2*Ca*zeta2^3 + 1078/3*Cf^3 - 113*Cf^3*lfr - 54*Cf^3*
         lfr^2 - 36*Cf^3*lfr^3 - 100*Cf^3*lqr + 848*Cf^3*zeta5 - 5664*Cf^3*
         zeta5*lfr + 5664*Cf^3*zeta5*lqr - 1188*Cf^3*zeta3 + 928*Cf^3*zeta3*
         lfr + 1056*Cf^3*zeta3*lfr^2 - 512/3*Cf^3*zeta3*lfr^3 - 568*Cf^3*zeta3
         *lqr - 1056*Cf^3*zeta3*lqr*lfr + 512*Cf^3*zeta3*lqr*lfr^2 - 512*Cf^3*
         zeta3*lqr^2*lfr + 512/3*Cf^3*zeta3*lqr^3 + 10336/3*Cf^3*zeta3^2 - 550/
         3*Cf^3*zeta2 - 156*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 + 192*Cf^3*
         zeta2*lfr^3 + 132*Cf^3*zeta2*lqr - 112*Cf^3*zeta2*lqr*lfr - 384*Cf^3*
         zeta2*lqr*lfr^2 + 128*Cf^3*zeta2*lqr^2 + 192*Cf^3*zeta2*lqr^2*lfr - 
         64*Cf^3*zeta2*zeta3 + 2752*Cf^3*zeta2*zeta3*lfr - 2752*Cf^3*zeta2*
         zeta3*lqr + 152/5*Cf^3*zeta2^2 + 336/5*Cf^3*zeta2^2*lfr - 1792/5*Cf^3
         *zeta2^2*lfr^2 - 384/5*Cf^3*zeta2^2*lqr + 3584/5*Cf^3*zeta2^2*lqr*lfr
          - 1792/5*Cf^3*zeta2^2*lqr^2 - 184736/315*Cf^3*zeta2^3 )) 

    + as^4*( + L7 * (  - 4096/3*Cf^4 )

       + L6 * (  - 7168/9*Cf^3*nf + 39424/9*Cf^3*Ca + 19712/3*Cf^4 + 14336/3*
         Cf^4*lfr - 14336/3*Cf^4*lqr )

       + L5 * (  - 4096/27*Cf^2*nf^2 + 45056/27*Cf^2*Ca*nf - 123904/27*Cf^2*
         Ca^2 + 139520/27*Cf^3*nf + 4096/3*Cf^3*nf*lfr - 7168/3*Cf^3*nf*lqr - 
         805376/27*Cf^3*Ca - 22528/3*Cf^3*Ca*lfr + 39424/3*Cf^3*Ca*lqr + 3072*
         Cf^3*Ca*zeta2 + 2944*Cf^4 - 15872*Cf^4*lfr - 6144*Cf^4*lfr^2 + 18944*
         Cf^4*lqr + 12288*Cf^4*lqr*lfr - 6144*Cf^4*lqr^2 + 20480*Cf^4*zeta2 )

       + L4 * (  - 256/27*Cf*nf^3 + 1408/9*Cf*Ca*nf^2 - 7744/9*Cf*Ca^2*nf + 
         42592/27*Cf*Ca^3 + 29288/27*Cf^2*nf^2 + 2560/27*Cf^2*nf^2*lfr - 10240/
         27*Cf^2*nf^2*lqr - 344728/27*Cf^2*Ca*nf - 28160/27*Cf^2*Ca*nf*lfr + 
         112640/27*Cf^2*Ca*nf*lqr + 2560/3*Cf^2*Ca*nf*zeta2 + 976490/27*Cf^2*
         Ca^2 + 77440/27*Cf^2*Ca^2*lfr - 309760/27*Cf^2*Ca^2*lqr - 14240/3*
         Cf^2*Ca^2*zeta2 - 186752/27*Cf^3*nf - 224768/27*Cf^3*nf*lfr - 1280/9*
         Cf^3*nf*lfr^2 + 341120/27*Cf^3*nf*lqr + 25600/9*Cf^3*nf*lqr*lfr - 
         24320/9*Cf^3*nf*lqr^2 + 87040/9*Cf^3*nf*zeta2 + 1159424/27*Cf^3*Ca + 
         1339904/27*Cf^3*Ca*lfr + 7040/9*Cf^3*Ca*lfr^2 - 1979840/27*Cf^3*Ca*
         lqr - 140800/9*Cf^3*Ca*lqr*lfr + 133760/9*Cf^3*Ca*lqr^2 - 8960*Cf^3*
         Ca*zeta3 - 571840/9*Cf^3*Ca*zeta2 - 7680*Cf^3*Ca*zeta2*lfr + 7680*
         Cf^3*Ca*zeta2*lqr - 20480/3*Cf^4 - 18048*Cf^4*lfr + 11520*Cf^4*lfr^2
          + 10240/3*Cf^4*lfr^3 + 7680*Cf^4*lqr - 30720*Cf^4*lqr*lfr - 10240*
         Cf^4*lqr*lfr^2 + 19200*Cf^4*lqr^2 + 10240*Cf^4*lqr^2*lfr - 10240/3*
         Cf^4*lqr^3 - 286720/3*Cf^4*zeta3 - 71168*Cf^4*zeta2 - 51200*Cf^4*
         zeta2*lfr + 51200*Cf^4*zeta2*lqr )

       + D7 * ( 4096/3*Cf^4 )

       + D6 * ( 7168/9*Cf^3*nf - 39424/9*Cf^3*Ca - 14336/3*Cf^4*lfr + 14336/3*
         Cf^4*lqr )

       + D5 * ( 4096/27*Cf^2*nf^2 - 45056/27*Cf^2*Ca*nf + 123904/27*Cf^2*Ca^2
          - 5120/3*Cf^3*nf - 4096/3*Cf^3*nf*lfr + 7168/3*Cf^3*nf*lqr + 34304/3
         *Cf^3*Ca + 22528/3*Cf^3*Ca*lfr - 39424/3*Cf^3*Ca*lqr - 3072*Cf^3*Ca*
         zeta2 - 2048*Cf^4 - 3072*Cf^4*lfr + 6144*Cf^4*lfr^2 - 12288*Cf^4*lqr*
         lfr + 6144*Cf^4*lqr^2 - 20480*Cf^4*zeta2 )

       + D4 * ( 256/27*Cf*nf^3 - 1408/9*Cf*Ca*nf^2 + 7744/9*Cf*Ca^2*nf - 42592/
         27*Cf*Ca^3 - 12800/27*Cf^2*nf^2 - 2560/27*Cf^2*nf^2*lfr + 10240/27*
         Cf^2*nf^2*lqr + 175360/27*Cf^2*Ca*nf + 28160/27*Cf^2*Ca*nf*lfr - 
         112640/27*Cf^2*Ca*nf*lqr - 2560/3*Cf^2*Ca*nf*zeta2 - 536960/27*Cf^2*
         Ca^2 - 77440/27*Cf^2*Ca^2*lfr + 309760/27*Cf^2*Ca^2*lqr + 14080/3*
         Cf^2*Ca^2*zeta2 + 32000/27*Cf^3*nf + 10240/3*Cf^3*nf*lfr + 1280/9*
         Cf^3*nf*lfr^2 - 12800/3*Cf^3*nf*lqr - 25600/9*Cf^3*nf*lqr*lfr + 24320/
         9*Cf^3*nf*lqr^2 - 87040/9*Cf^3*nf*zeta2 - 174080/27*Cf^3*Ca - 71680/3
         *Cf^3*Ca*lfr - 7040/9*Cf^3*Ca*lfr^2 + 85760/3*Cf^3*Ca*lqr + 140800/9*
         Cf^3*Ca*lqr*lfr - 133760/9*Cf^3*Ca*lqr^2 + 8960*Cf^3*Ca*zeta3 + 
         478720/9*Cf^3*Ca*zeta2 + 7680*Cf^3*Ca*zeta2*lfr - 7680*Cf^3*Ca*zeta2*
         lqr + 5120*Cf^4*lfr + 7680*Cf^4*lfr^2 - 10240/3*Cf^4*lfr^3 - 5120*
         Cf^4*lqr - 7680*Cf^4*lqr*lfr + 10240*Cf^4*lqr*lfr^2 - 10240*Cf^4*
         lqr^2*lfr + 10240/3*Cf^4*lqr^3 + 286720/3*Cf^4*zeta3 + 51200*Cf^4*
         zeta2*lfr - 51200*Cf^4*zeta2*lqr )

       + D3 * (  - 2560/81*Cf*nf^3 + 512/27*Cf*nf^3*lqr + 18304/27*Cf*Ca*nf^2
          - 2816/9*Cf*Ca*nf^2*lqr - 512/9*Cf*Ca*nf^2*zeta2 - 117184/27*Cf*Ca^2
         *nf + 15488/9*Cf*Ca^2*nf*lqr + 5632/9*Cf*Ca^2*nf*zeta2 + 698368/81*Cf
         *Ca^3 - 85184/27*Cf*Ca^3*lqr - 15488/9*Cf*Ca^3*zeta2 + 151936/243*
         Cf^2*nf^2 + 8704/27*Cf^2*nf^2*lfr - 1024/27*Cf^2*nf^2*lfr^2 - 25600/
         27*Cf^2*nf^2*lqr - 4096/27*Cf^2*nf^2*lqr*lfr + 9728/27*Cf^2*nf^2*
         lqr^2 - 4096/3*Cf^2*nf^2*zeta2 - 2447936/243*Cf^2*Ca*nf - 123392/27*
         Cf^2*Ca*nf*lfr + 11264/27*Cf^2*Ca*nf*lfr^2 + 350720/27*Cf^2*Ca*nf*lqr
          + 45056/27*Cf^2*Ca*nf*lqr*lfr - 107008/27*Cf^2*Ca*nf*lqr^2 + 7168/9*
         Cf^2*Ca*nf*zeta3 + 50176/3*Cf^2*Ca*nf*zeta2 + 2048/3*Cf^2*Ca*nf*zeta2
         *lfr - 5120/3*Cf^2*Ca*nf*zeta2*lqr + 8535808/243*Cf^2*Ca^2 + 383104/
         27*Cf^2*Ca^2*lfr - 30976/27*Cf^2*Ca^2*lfr^2 - 1073920/27*Cf^2*Ca^2*
         lqr - 123904/27*Cf^2*Ca^2*lqr*lfr + 294272/27*Cf^2*Ca^2*lqr^2 - 
         140800/9*Cf^2*Ca^2*zeta3 - 52736*Cf^2*Ca^2*zeta2 - 11264/3*Cf^2*Ca^2*
         zeta2*lfr + 28160/3*Cf^2*Ca^2*zeta2*lqr + 13824/5*Cf^2*Ca^2*zeta2^2
          - 9856/9*Cf^3*nf - 5888/27*Cf^3*nf*lfr - 8960/3*Cf^3*nf*lfr^2 + 2048/
         3*Cf^3*nf*lfr^3 + 49664/27*Cf^3*nf*lqr + 5120*Cf^3*nf*lqr*lfr - 10240/
         3*Cf^3*nf*lqr^2 - 2048*Cf^3*nf*lqr^2*lfr + 4096/3*Cf^3*nf*lqr^3 + 
         306176/9*Cf^3*nf*zeta3 + 97280/9*Cf^3*nf*zeta2 + 112640/9*Cf^3*nf*
         zeta2*lfr - 167936/9*Cf^3*nf*zeta2*lqr - 47360/9*Cf^3*Ca + 17792/27*
         Cf^3*Ca*lfr + 61568/3*Cf^3*Ca*lfr^2 - 11264/3*Cf^3*Ca*lfr^3 - 286208/
         27*Cf^3*Ca*lqr - 36352*Cf^3*Ca*lqr*lfr + 68608/3*Cf^3*Ca*lqr^2 + 
         11264*Cf^3*Ca*lqr^2*lfr - 22528/3*Cf^3*Ca*lqr^3 - 1541120/9*Cf^3*Ca*
         zeta3 - 11264*Cf^3*Ca*zeta3*lfr + 11264*Cf^3*Ca*zeta3*lqr - 637952/9*
         Cf^3*Ca*zeta2 - 591872/9*Cf^3*Ca*zeta2*lfr - 6144*Cf^3*Ca*zeta2*lfr^2
          + 923648/9*Cf^3*Ca*zeta2*lqr + 12288*Cf^3*Ca*zeta2*lqr*lfr - 6144*
         Cf^3*Ca*zeta2*lqr^2 + 100864/5*Cf^3*Ca*zeta2^2 + 2048*Cf^4 + 2688*
         Cf^4*lfr - 1792*Cf^4*lfr^2 - 6144*Cf^4*lfr^3 + 2048/3*Cf^4*lfr^4 + 
         8192*Cf^4*lqr*lfr + 12288*Cf^4*lqr*lfr^2 - 8192/3*Cf^4*lqr*lfr^3 - 
         4096*Cf^4*lqr^2 - 6144*Cf^4*lqr^2*lfr + 4096*Cf^4*lqr^2*lfr^2 - 8192/
         3*Cf^4*lqr^3*lfr + 2048/3*Cf^4*lqr^4 - 7680*Cf^4*zeta3 - 591872/3*
         Cf^4*zeta3*lfr + 591872/3*Cf^4*zeta3*lqr + 16384*Cf^4*zeta2 + 21504*
         Cf^4*zeta2*lfr - 45056*Cf^4*zeta2*lfr^2 - 3072*Cf^4*zeta2*lqr + 90112
         *Cf^4*zeta2*lqr*lfr - 45056*Cf^4*zeta2*lqr^2 - 195584/5*Cf^4*zeta2^2
          )

       + D2 * ( 3200/81*Cf*nf^3 - 1280/27*Cf*nf^3*lqr + 128/9*Cf*nf^3*lqr^2 - 
         512/9*Cf*nf^3*zeta2 - 31576/27*Cf*Ca*nf^2 + 9152/9*Cf*Ca*nf^2*lqr - 
         704/3*Cf*Ca*nf^2*lqr^2 + 9728/9*Cf*Ca*nf^2*zeta2 - 256/3*Cf*Ca*nf^2*
         zeta2*lqr + 82216/9*Cf*Ca^2*nf - 58592/9*Cf*Ca^2*nf*lqr + 3872/3*Cf*
         Ca^2*nf*lqr^2 - 1408*Cf*Ca^2*nf*zeta3 - 64000/9*Cf*Ca^2*nf*zeta2 + 
         2816/3*Cf*Ca^2*nf*zeta2*lqr + 1408/5*Cf*Ca^2*nf*zeta2^2 - 1651520/81*
         Cf*Ca^3 + 349184/27*Cf*Ca^3*lqr - 21296/9*Cf*Ca^3*lqr^2 + 7744*Cf*
         Ca^3*zeta3 + 138880/9*Cf*Ca^3*zeta2 - 7744/3*Cf*Ca^3*zeta2*lqr - 7744/
         5*Cf*Ca^3*zeta2^2 - 151424/243*Cf^2*nf^2 - 8000/27*Cf^2*nf^2*lfr + 
         192*Cf^2*nf^2*lfr^2 - 256/9*Cf^2*nf^2*lfr^3 + 24128/27*Cf^2*nf^2*lqr
          + 1024/3*Cf^2*nf^2*lqr*lfr - 128/3*Cf^2*nf^2*lqr*lfr^2 - 640*Cf^2*
         nf^2*lqr^2 - 256/3*Cf^2*nf^2*lqr^2*lfr + 1408/9*Cf^2*nf^2*lqr^3 + 
         28160/9*Cf^2*nf^2*zeta3 + 62720/27*Cf^2*nf^2*zeta2 + 5632/9*Cf^2*nf^2
         *zeta2*lfr - 17920/9*Cf^2*nf^2*zeta2*lqr + 2004352/243*Cf^2*Ca*nf + 
         198976/27*Cf^2*Ca*nf*lfr - 2688*Cf^2*Ca*nf*lfr^2 + 2816/9*Cf^2*Ca*nf*
         lfr^3 - 396256/27*Cf^2*Ca*nf*lqr - 14720/3*Cf^2*Ca*nf*lqr*lfr + 1408/
         3*Cf^2*Ca*nf*lqr*lfr^2 + 8768*Cf^2*Ca*nf*lqr^2 + 2816/3*Cf^2*Ca*nf*
         lqr^2*lfr - 15488/9*Cf^2*Ca*nf*lqr^3 - 338432/9*Cf^2*Ca*nf*zeta3 + 
         2048*Cf^2*Ca*nf*zeta3*lfr + 640*Cf^2*Ca*nf*zeta3*lqr - 32640*Cf^2*Ca*
         nf*zeta2 - 82688/9*Cf^2*Ca*nf*zeta2*lfr + 384*Cf^2*Ca*nf*zeta2*lfr^2
          + 220160/9*Cf^2*Ca*nf*zeta2*lqr + 768*Cf^2*Ca*nf*zeta2*lqr*lfr - 
         1152*Cf^2*Ca*nf*zeta2*lqr^2 + 13184/3*Cf^2*Ca*nf*zeta2^2 - 6588656/
         243*Cf^2*Ca^2 - 815216/27*Cf^2*Ca^2*lfr + 8304*Cf^2*Ca^2*lfr^2 - 7744/
         9*Cf^2*Ca^2*lfr^3 + 1394240/27*Cf^2*Ca^2*lqr + 45952/3*Cf^2*Ca^2*lqr*
         lfr - 3872/3*Cf^2*Ca^2*lqr*lfr^2 - 26848*Cf^2*Ca^2*lqr^2 - 7744/3*
         Cf^2*Ca^2*lqr^2*lfr + 42592/9*Cf^2*Ca^2*lqr^3 - 9216*Cf^2*Ca^2*zeta5
          + 365632/3*Cf^2*Ca^2*zeta3 + 5632*Cf^2*Ca^2*zeta3*lfr - 20416*Cf^2*
         Ca^2*zeta3*lqr + 2785408/27*Cf^2*Ca^2*zeta2 + 312064/9*Cf^2*Ca^2*
         zeta2*lfr - 2112*Cf^2*Ca^2*zeta2*lfr^2 - 696448/9*Cf^2*Ca^2*zeta2*lqr
          - 4224*Cf^2*Ca^2*zeta2*lqr*lfr + 6336*Cf^2*Ca^2*zeta2*lqr^2 - 5504*
         Cf^2*Ca^2*zeta2*zeta3 - 337216/15*Cf^2*Ca^2*zeta2^2 - 20736/5*Cf^2*
         Ca^2*zeta2^2*lfr + 20736/5*Cf^2*Ca^2*zeta2^2*lqr + 2272*Cf^3*nf + 480
         *Cf^3*nf*lfr - 14720/9*Cf^3*nf*lfr^2 + 4864/3*Cf^3*nf*lfr^3 - 256*
         Cf^3*nf*lfr^4 - 4928/3*Cf^3*nf*lqr + 11008/9*Cf^3*nf*lqr*lfr - 2176*
         Cf^3*nf*lqr*lfr^2 + 512*Cf^3*nf*lqr*lfr^3 + 5440/9*Cf^3*nf*lqr^2 + 
         1408*Cf^3*nf*lqr^2*lfr - 2560/3*Cf^3*nf*lqr^3 - 512*Cf^3*nf*lqr^3*lfr
          + 256*Cf^3*nf*lqr^4 - 109184/3*Cf^3*nf*zeta3 - 93184/3*Cf^3*nf*zeta3
         *lfr + 154624/3*Cf^3*nf*zeta3*lqr - 11264/3*Cf^3*nf*zeta2 - 35584/3*
         Cf^3*nf*zeta2*lfr - 8704/3*Cf^3*nf*zeta2*lfr^2 + 47872/3*Cf^3*nf*
         zeta2*lqr + 45056/3*Cf^3*nf*zeta2*lqr*lfr - 36352/3*Cf^3*nf*zeta2*
         lqr^2 - 84224/15*Cf^3*nf*zeta2^2 + 43264/9*Cf^3*Ca + 15280*Cf^3*Ca*
         lfr + 90272/9*Cf^3*Ca*lfr^2 - 29824/3*Cf^3*Ca*lfr^3 + 1408*Cf^3*Ca*
         lfr^4 - 23680/3*Cf^3*Ca*lqr - 65344/9*Cf^3*Ca*lqr*lfr + 15040*Cf^3*Ca
         *lqr*lfr^2 - 2816*Cf^3*Ca*lqr*lfr^3 - 34432/9*Cf^3*Ca*lqr^2 - 10816*
         Cf^3*Ca*lqr^2*lfr + 17152/3*Cf^3*Ca*lqr^3 + 2816*Cf^3*Ca*lqr^3*lfr - 
         1408*Cf^3*Ca*lqr^4 + 680512/3*Cf^3*Ca*zeta3 + 416896/3*Cf^3*Ca*zeta3*
         lfr + 768*Cf^3*Ca*zeta3*lfr^2 - 779008/3*Cf^3*Ca*zeta3*lqr - 1536*
         Cf^3*Ca*zeta3*lqr*lfr + 768*Cf^3*Ca*zeta3*lqr^2 + 52736/3*Cf^3*Ca*
         zeta2 + 247168/3*Cf^3*Ca*zeta2*lfr + 34048/3*Cf^3*Ca*zeta2*lfr^2 + 
         1536*Cf^3*Ca*zeta2*lfr^3 - 314752/3*Cf^3*Ca*zeta2*lqr - 233984/3*Cf^3
         *Ca*zeta2*lqr*lfr - 4608*Cf^3*Ca*zeta2*lqr*lfr^2 + 199936/3*Cf^3*Ca*
         zeta2*lqr^2 + 4608*Cf^3*Ca*zeta2*lqr^2*lfr - 1536*Cf^3*Ca*zeta2*lqr^3
          - 93696*Cf^3*Ca*zeta2*zeta3 + 437888/15*Cf^3*Ca*zeta2^2 - 151296/5*
         Cf^3*Ca*zeta2^2*lfr + 151296/5*Cf^3*Ca*zeta2^2*lqr - 3072*Cf^4*lfr - 
         4032*Cf^4*lfr^2 - 2432*Cf^4*lfr^3 + 1536*Cf^4*lfr^4 + 3072*Cf^4*lqr
          + 4032*Cf^4*lqr*lfr + 384*Cf^4*lqr*lfr^2 - 4608*Cf^4*lqr*lfr^3 + 
         3072*Cf^4*lqr^2*lfr + 4608*Cf^4*lqr^2*lfr^2 - 1024*Cf^4*lqr^3 - 1536*
         Cf^4*lqr^3*lfr + 688128*Cf^4*zeta5 - 40960*Cf^4*zeta3 - 49920*Cf^4*
         zeta3*lfr + 132096*Cf^4*zeta3*lfr^2 - 11520*Cf^4*zeta3*lqr - 264192*
         Cf^4*zeta3*lqr*lfr + 132096*Cf^4*zeta3*lqr^2 - 24576*Cf^4*zeta2*lfr
          - 32256*Cf^4*zeta2*lfr^2 + 16384*Cf^4*zeta2*lfr^3 + 24576*Cf^4*zeta2
         *lqr + 36864*Cf^4*zeta2*lqr*lfr - 49152*Cf^4*zeta2*lqr*lfr^2 - 4608*
         Cf^4*zeta2*lqr^2 + 49152*Cf^4*zeta2*lqr^2*lfr - 16384*Cf^4*zeta2*
         lqr^3 - 409600*Cf^4*zeta2*zeta3 + 293376/5*Cf^4*zeta2^2*lfr - 293376/
         5*Cf^4*zeta2^2*lqr )

       + D1 * ( 14080/3*zeta5*[d4RA/nr] + 512/3*zeta3*[d4RA/nr] - 1536*zeta3^2
         *[d4RA/nr] - 512*zeta2*[d4RA/nr] - 31744/35*zeta2^3*[d4RA/nr] - 5120/
         3*nf*zeta5*[d4RR/nr] - 1024/3*nf*zeta3*[d4RR/nr] + 1024*nf*zeta2*
         [d4RR/nr] - 16000/729*Cf*nf^3 + 3200/81*Cf*nf^3*lqr - 640/27*Cf*nf^3*
         lqr^2 + 128/27*Cf*nf^3*lqr^3 + 512/9*Cf*nf^3*zeta3 + 2560/27*Cf*nf^3*
         zeta2 - 512/9*Cf*nf^3*zeta2*lqr + 232180/243*Cf*Ca*nf^2 - 31576/27*Cf
         *Ca*nf^2*lqr + 4576/9*Cf*Ca*nf^2*lqr^2 - 704/9*Cf*Ca*nf^2*lqr^3 - 
         9280/9*Cf*Ca*nf^2*zeta3 - 57920/27*Cf*Ca*nf^2*zeta2 + 9728/9*Cf*Ca*
         nf^2*zeta2*lqr - 128/3*Cf*Ca*nf^2*zeta2*lqr^2 + 2048/15*Cf*Ca*nf^2*
         zeta2^2 - 2285548/243*Cf*Ca^2*nf + 82216/9*Cf*Ca^2*nf*lqr - 29296/9*
         Cf*Ca^2*nf*lqr^2 + 3872/9*Cf*Ca^2*nf*lqr^3 - 5440/9*Cf*Ca^2*nf*zeta5
          + 28000/3*Cf*Ca^2*nf*zeta3 - 1408*Cf*Ca^2*nf*zeta3*lqr + 407776/27*
         Cf*Ca^2*nf*zeta2 - 64000/9*Cf*Ca^2*nf*zeta2*lqr + 1408/3*Cf*Ca^2*nf*
         zeta2*lqr^2 + 128*Cf*Ca^2*nf*zeta2*zeta3 - 9856/5*Cf*Ca^2*nf*zeta2^2
          + 1408/5*Cf*Ca^2*nf*zeta2^2*lqr + 18081268/729*Cf*Ca^3 - 1651520/81*
         Cf*Ca^3*lqr + 174592/27*Cf*Ca^3*lqr^2 - 21296/27*Cf*Ca^3*lqr^3 + 
         61600/9*Cf*Ca^3*zeta5 - 289312/9*Cf*Ca^3*zeta3 + 7744*Cf*Ca^3*zeta3*
         lqr - 64*Cf*Ca^3*zeta3^2 - 303328/9*Cf*Ca^3*zeta2 + 138880/9*Cf*Ca^3*
         zeta2*lqr - 3872/3*Cf*Ca^3*zeta2*lqr^2 + 2112*Cf*Ca^3*zeta2*zeta3 + 
         21824/3*Cf*Ca^3*zeta2^2 - 7744/5*Cf*Ca^3*zeta2^2*lqr - 80128/105*Cf*
         Ca^3*zeta2^3 + 492040/729*Cf^2*nf^2 + 115936/729*Cf^2*nf^2*lfr + 4736/
         81*Cf^2*nf^2*lfr^2 - 1408/9*Cf^2*nf^2*lfr^3 + 704/27*Cf^2*nf^2*lfr^4
          - 370816/729*Cf^2*nf^2*lqr - 11968/81*Cf^2*nf^2*lqr*lfr + 1088/9*
         Cf^2*nf^2*lqr*lfr^2 - 512/27*Cf^2*nf^2*lqr*lfr^3 + 24800/81*Cf^2*nf^2
         *lqr^2 + 896/9*Cf^2*nf^2*lqr^2*lfr - 128/9*Cf^2*nf^2*lqr^2*lfr^2 - 
         1280/9*Cf^2*nf^2*lqr^3 - 512/27*Cf^2*nf^2*lqr^3*lfr + 704/27*Cf^2*
         nf^2*lqr^4 - 350848/81*Cf^2*nf^2*zeta3 - 15872/27*Cf^2*nf^2*zeta3*lfr
          + 84992/27*Cf^2*nf^2*zeta3*lqr - 31616/27*Cf^2*nf^2*zeta2 - 31232/27
         *Cf^2*nf^2*zeta2*lfr + 512/3*Cf^2*nf^2*zeta2*lfr^2 + 55040/27*Cf^2*
         nf^2*zeta2*lqr + 512*Cf^2*nf^2*zeta2*lqr*lfr - 2560/3*Cf^2*nf^2*zeta2
         *lqr^2 + 7168/135*Cf^2*nf^2*zeta2^2 - 4974308/729*Cf^2*Ca*nf - 
         2063264/729*Cf^2*Ca*nf*lfr - 176608/81*Cf^2*Ca*nf*lfr^2 + 18944/9*
         Cf^2*Ca*nf*lfr^3 - 7744/27*Cf^2*Ca*nf*lfr^4 + 5180576/729*Cf^2*Ca*nf*
         lqr + 339776/81*Cf^2*Ca*nf*lqr*lfr - 15424/9*Cf^2*Ca*nf*lqr*lfr^2 + 
         5632/27*Cf^2*Ca*nf*lqr*lfr^3 - 413008/81*Cf^2*Ca*nf*lqr^2 - 13312/9*
         Cf^2*Ca*nf*lqr^2*lfr + 1408/9*Cf^2*Ca*nf*lqr^2*lfr^2 + 17536/9*Cf^2*
         Ca*nf*lqr^3 + 5632/27*Cf^2*Ca*nf*lqr^3*lfr - 7744/27*Cf^2*Ca*nf*lqr^4
          + 512*Cf^2*Ca*nf*zeta5 + 4282880/81*Cf^2*Ca*nf*zeta3 + 83456/9*Cf^2*
         Ca*nf*zeta3*lfr - 3712/3*Cf^2*Ca*nf*zeta3*lfr^2 - 306944/9*Cf^2*Ca*nf
         *zeta3*lqr + 4352/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 640/3*Cf^2*Ca*nf*zeta3
         *lqr^2 + 1484896/81*Cf^2*Ca*nf*zeta2 + 1344064/81*Cf^2*Ca*nf*zeta2*
         lfr - 960*Cf^2*Ca*nf*zeta2*lfr^2 - 256*Cf^2*Ca*nf*zeta2*lfr^3 - 
         2311168/81*Cf^2*Ca*nf*zeta2*lqr - 21248/3*Cf^2*Ca*nf*zeta2*lqr*lfr + 
         256*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 10240*Cf^2*Ca*nf*zeta2*lqr^2 + 256*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr - 256*Cf^2*Ca*nf*zeta2*lqr^3 - 8192*Cf^2*
         Ca*nf*zeta2*zeta3 - 432896/135*Cf^2*Ca*nf*zeta2^2 - 7040/3*Cf^2*Ca*nf
         *zeta2^2*lfr + 57088/15*Cf^2*Ca*nf*zeta2^2*lqr + 9682720/729*Cf^2*
         Ca^2 + 8586376/729*Cf^2*Ca^2*lfr + 745568/81*Cf^2*Ca^2*lfr^2 - 57568/
         9*Cf^2*Ca^2*lfr^3 + 21296/27*Cf^2*Ca^2*lfr^4 - 18044800/729*Cf^2*Ca^2
         *lqr - 1450576/81*Cf^2*Ca^2*lqr*lfr + 47888/9*Cf^2*Ca^2*lqr*lfr^2 - 
         15488/27*Cf^2*Ca^2*lqr*lfr^3 + 1466048/81*Cf^2*Ca^2*lqr^2 + 42080/9*
         Cf^2*Ca^2*lqr^2*lfr - 3872/9*Cf^2*Ca^2*lqr^2*lfr^2 - 53696/9*Cf^2*
         Ca^2*lqr^3 - 15488/27*Cf^2*Ca^2*lqr^3*lfr + 21296/27*Cf^2*Ca^2*lqr^4
          - 1344*Cf^2*Ca^2*zeta5 + 4864*Cf^2*Ca^2*zeta5*lfr - 4864*Cf^2*Ca^2*
         zeta5*lqr - 12217792/81*Cf^2*Ca^2*zeta3 - 853888/27*Cf^2*Ca^2*zeta3*
         lfr + 3520/3*Cf^2*Ca^2*zeta3*lfr^2 + 2678656/27*Cf^2*Ca^2*zeta3*lqr
          + 9856/3*Cf^2*Ca^2*zeta3*lqr*lfr - 13376/3*Cf^2*Ca^2*zeta3*lqr^2 + 
         3008/3*Cf^2*Ca^2*zeta3^2 - 4981888/81*Cf^2*Ca^2*zeta2 - 4276000/81*
         Cf^2*Ca^2*zeta2*lfr - 2720/3*Cf^2*Ca^2*zeta2*lfr^2 + 1408*Cf^2*Ca^2*
         zeta2*lfr^3 + 7310080/81*Cf^2*Ca^2*zeta2*lqr + 76544/3*Cf^2*Ca^2*
         zeta2*lqr*lfr - 1408*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 94592/3*Cf^2*Ca^2*
         zeta2*lqr^2 - 1408*Cf^2*Ca^2*zeta2*lqr^2*lfr + 1408*Cf^2*Ca^2*zeta2*
         lqr^3 + 175232/3*Cf^2*Ca^2*zeta2*zeta3 + 8704/3*Cf^2*Ca^2*zeta2*zeta3
         *lfr - 8704/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 2456128/135*Cf^2*Ca^2*
         zeta2^2 + 32576/3*Cf^2*Ca^2*zeta2^2*lfr + 6912/5*Cf^2*Ca^2*zeta2^2*
         lfr^2 - 295936/15*Cf^2*Ca^2*zeta2^2*lqr - 13824/5*Cf^2*Ca^2*zeta2^2*
         lqr*lfr + 6912/5*Cf^2*Ca^2*zeta2^2*lqr^2 - 1150592/315*Cf^2*Ca^2*
         zeta2^3 + 432*Cf^3*nf - 3440/9*Cf^3*nf*lfr - 1216/9*Cf^3*nf*lfr^2 + 
         3136/3*Cf^3*nf*lfr^3 - 384*Cf^3*nf*lfr^4 + 14096/9*Cf^3*nf*lqr + 992/
         3*Cf^3*nf*lqr*lfr - 4672/3*Cf^3*nf*lqr*lfr^2 + 512*Cf^3*nf*lqr*lfr^3
          - 4928/9*Cf^3*nf*lqr^2 + 2816/3*Cf^3*nf*lqr^2*lfr + 128*Cf^3*nf*
         lqr^2*lfr^2 - 128/3*Cf^3*nf*lqr^3 - 256*Cf^3*nf*lqr^3*lfr + 1010944/9
         *Cf^3*nf*zeta5 + 434240/27*Cf^3*nf*zeta3 + 268544/9*Cf^3*nf*zeta3*lfr
          + 5120/3*Cf^3*nf*zeta3*lfr^2 - 361856/9*Cf^3*nf*zeta3*lqr - 76288/3*
         Cf^3*nf*zeta3*lqr*lfr + 71168/3*Cf^3*nf*zeta3*lqr^2 - 14144/27*Cf^3*
         nf*zeta2 + 19072/27*Cf^3*nf*zeta2*lfr + 45568/9*Cf^3*nf*zeta2*lfr^2
          - 1024*Cf^3*nf*zeta2*lfr^3 - 46720/27*Cf^3*nf*zeta2*lqr - 93440/9*
         Cf^3*nf*zeta2*lqr*lfr - 1024*Cf^3*nf*zeta2*lqr*lfr^2 + 59392/9*Cf^3*
         nf*zeta2*lqr^2 + 5120*Cf^3*nf*zeta2*lqr^2*lfr - 3072*Cf^3*nf*zeta2*
         lqr^3 - 748544/9*Cf^3*nf*zeta2*zeta3 + 1327232/135*Cf^3*nf*zeta2^2 + 
         5888/15*Cf^3*nf*zeta2^2*lfr - 91136/15*Cf^3*nf*zeta2^2*lqr - 29984/9*
         Cf^3*Ca - 106520/27*Cf^3*Ca*lfr - 55952/9*Cf^3*Ca*lfr^2 - 18592/3*
         Cf^3*Ca*lfr^3 + 2112*Cf^3*Ca*lfr^4 + 133952/27*Cf^3*Ca*lqr + 10928*
         Cf^3*Ca*lqr*lfr + 28192/3*Cf^3*Ca*lqr*lfr^2 - 2816*Cf^3*Ca*lqr*lfr^3
          - 23680/9*Cf^3*Ca*lqr^2 - 16448/3*Cf^3*Ca*lqr^2*lfr - 704*Cf^3*Ca*
         lqr^2*lfr^2 + 512/3*Cf^3*Ca*lqr^3 + 1408*Cf^3*Ca*lqr^3*lfr - 5730688/
         9*Cf^3*Ca*zeta5 - 3840*Cf^3*Ca*zeta5*lfr + 3840*Cf^3*Ca*zeta5*lqr - 
         1764608/27*Cf^3*Ca*zeta3 - 620416/3*Cf^3*Ca*zeta3*lfr + 4864/3*Cf^3*
         Ca*zeta3*lfr^2 + 1536*Cf^3*Ca*zeta3*lfr^3 + 755776/3*Cf^3*Ca*zeta3*
         lqr + 362752/3*Cf^3*Ca*zeta3*lqr*lfr - 4608*Cf^3*Ca*zeta3*lqr*lfr^2
          - 367616/3*Cf^3*Ca*zeta3*lqr^2 + 4608*Cf^3*Ca*zeta3*lqr^2*lfr - 1536
         *Cf^3*Ca*zeta3*lqr^3 + 224512/3*Cf^3*Ca*zeta3^2 + 624032/27*Cf^3*Ca*
         zeta2 + 19040/27*Cf^3*Ca*zeta2*lfr - 325696/9*Cf^3*Ca*zeta2*lfr^2 + 
         7168*Cf^3*Ca*zeta2*lfr^3 + 166720/27*Cf^3*Ca*zeta2*lqr + 653696/9*
         Cf^3*Ca*zeta2*lqr*lfr + 2560*Cf^3*Ca*zeta2*lqr*lfr^2 - 396544/9*Cf^3*
         Ca*zeta2*lqr^2 - 26624*Cf^3*Ca*zeta2*lqr^2*lfr + 16896*Cf^3*Ca*zeta2*
         lqr^3 + 3860864/9*Cf^3*Ca*zeta2*zeta3 + 88064*Cf^3*Ca*zeta2*zeta3*lfr
          - 88064*Cf^3*Ca*zeta2*zeta3*lqr - 9003968/135*Cf^3*Ca*zeta2^2 - 
         101888/15*Cf^3*Ca*zeta2^2*lfr + 65792/5*Cf^3*Ca*zeta2^2*lfr^2 + 
         505088/15*Cf^3*Ca*zeta2^2*lqr - 131584/5*Cf^3*Ca*zeta2^2*lqr*lfr + 
         65792/5*Cf^3*Ca*zeta2^2*lqr^2 + 794624/63*Cf^3*Ca*zeta2^3 + 17248/3*
         Cf^4 - 1808*Cf^4*lfr + 160*Cf^4*lfr^2 + 768*Cf^4*lfr^3 + 1152*Cf^4*
         lfr^4 - 1600*Cf^4*lqr - 2048*Cf^4*lqr*lfr - 2688*Cf^4*lqr*lfr^2 - 
         2304*Cf^4*lqr*lfr^3 + 1024*Cf^4*lqr^2 + 1344*Cf^4*lqr^2*lfr + 1152*
         Cf^4*lqr^2*lfr^2 + 13568*Cf^4*zeta5 - 680448*Cf^4*zeta5*lfr + 680448*
         Cf^4*zeta5*lqr - 19008*Cf^4*zeta3 + 47616*Cf^4*zeta3*lfr + 62208*Cf^4
         *zeta3*lfr^2 - 91136/3*Cf^4*zeta3*lfr^3 - 41856*Cf^4*zeta3*lqr - 
         58368*Cf^4*zeta3*lqr*lfr + 91136*Cf^4*zeta3*lqr*lfr^2 - 3840*Cf^4*
         zeta3*lqr^2 - 91136*Cf^4*zeta3*lqr^2*lfr + 91136/3*Cf^4*zeta3*lqr^3
          + 1148416/3*Cf^4*zeta3^2 - 21088/3*Cf^4*zeta2 - 7872*Cf^4*zeta2*lfr
          + 5632*Cf^4*zeta2*lfr^2 + 13824*Cf^4*zeta2*lfr^3 - 2048*Cf^4*zeta2*
         lfr^4 + 2112*Cf^4*zeta2*lqr - 18176*Cf^4*zeta2*lqr*lfr - 29184*Cf^4*
         zeta2*lqr*lfr^2 + 8192*Cf^4*zeta2*lqr*lfr^3 + 10240*Cf^4*zeta2*lqr^2
          + 16896*Cf^4*zeta2*lqr^2*lfr - 12288*Cf^4*zeta2*lqr^2*lfr^2 - 1536*
         Cf^4*zeta2*lqr^3 + 8192*Cf^4*zeta2*lqr^3*lfr - 2048*Cf^4*zeta2*lqr^4
          + 14336*Cf^4*zeta2*zeta3 + 416768*Cf^4*zeta2*zeta3*lfr - 416768*Cf^4
         *zeta2*zeta3*lqr + 18816/5*Cf^4*zeta2^2 + 60672/5*Cf^4*zeta2^2*lfr - 
         118272/5*Cf^4*zeta2^2*lfr^2 + 24576/5*Cf^4*zeta2^2*lqr + 236544/5*
         Cf^4*zeta2^2*lqr*lfr - 118272/5*Cf^4*zeta2^2*lqr^2 - 4450816/63*Cf^4*
         zeta2^3 )

       + D0 * (  - 384*[d4RA/nr] + 4*[B4(d4RA/nc)]*[d4RA/nr] - 6968*zeta7*
         [d4RA/nr] + 3680/9*zeta5*[d4RA/nr] - 7040/3*zeta5*lfr*[d4RA/nr] + 
         7040/3*zeta5*lqr*[d4RA/nr] + 15616/9*zeta3*[d4RA/nr] - 256/3*zeta3*
         lfr*[d4RA/nr] + 256/3*zeta3*lqr*[d4RA/nr] + 6688/3*zeta3^2*[d4RA/nr]
          + 768*zeta3^2*lfr*[d4RA/nr] - 768*zeta3^2*lqr*[d4RA/nr] + 4352/3*
         zeta2*[d4RA/nr] + 256*zeta2*lfr*[d4RA/nr] - 256*zeta2*lqr*[d4RA/nr]
          - 2048*zeta2*zeta5*[d4RA/nr] + 3584*zeta2*zeta3*[d4RA/nr] - 448/15*
         zeta2^2*[d4RA/nr] + 1472/5*zeta2^2*zeta3*[d4RA/nr] - 55616/315*
         zeta2^3*[d4RA/nr] + 15872/35*zeta2^3*lfr*[d4RA/nr] - 15872/35*zeta2^3
         *lqr*[d4RA/nr] + 3200/9*nf*zeta5*[d4RR/nr] + 2560/3*nf*zeta5*lfr*
         [d4RR/nr] - 2560/3*nf*zeta5*lqr*[d4RR/nr] - 1280/9*nf*zeta3*[d4RR/nr]
          + 512/3*nf*zeta3*lfr*[d4RR/nr] - 512/3*nf*zeta3*lqr*[d4RR/nr] + 640/
         3*nf*zeta3^2*[d4RR/nr] - 512*nf*zeta2*[d4RR/nr] - 512*nf*zeta2*lfr*
         [d4RR/nr] + 512*nf*zeta2*lqr*[d4RR/nr] + 128/5*nf*zeta2^2*[d4RR/nr]
          + 2560/21*nf*zeta2^3*[d4RR/nr] + 10432/2187*Cf*nf^3 + 64/81*Cf*nf^3*
         lfr + 32/27*Cf*nf^3*lfr^2 + 320/81*Cf*nf^3*lfr^3 - 16/27*Cf*nf^3*
         lfr^4 - 8000/729*Cf*nf^3*lqr + 800/81*Cf*nf^3*lqr^2 - 320/81*Cf*nf^3*
         lqr^3 + 16/27*Cf*nf^3*lqr^4 - 3680/81*Cf*nf^3*zeta3 - 128/27*Cf*nf^3*
         zeta3*lfr + 256/9*Cf*nf^3*zeta3*lqr - 3200/81*Cf*nf^3*zeta2 + 1280/27
         *Cf*nf^3*zeta2*lqr - 128/9*Cf*nf^3*zeta2*lqr^2 + 224/45*Cf*nf^3*
         zeta2^2 - 898033/2916*Cf*Ca*nf^2 - 1846/81*Cf*Ca*nf^2*lfr + 818/9*Cf*
         Ca*nf^2*lfr^2 - 2288/27*Cf*Ca*nf^2*lfr^3 + 88/9*Cf*Ca*nf^2*lfr^4 + 
         116090/243*Cf*Ca*nf^2*lqr - 7894/27*Cf*Ca*nf^2*lqr^2 + 2288/27*Cf*Ca*
         nf^2*lqr^3 - 88/9*Cf*Ca*nf^2*lqr^4 + 608/3*Cf*Ca*nf^2*zeta5 + 87280/
         81*Cf*Ca*nf^2*zeta3 - 4480/27*Cf*Ca*nf^2*zeta3*lfr + 224/3*Cf*Ca*nf^2
         *zeta3*lfr^2 - 4640/9*Cf*Ca*nf^2*zeta3*lqr + 293528/243*Cf*Ca*nf^2*
         zeta2 + 1216/81*Cf*Ca*nf^2*zeta2*lfr - 320/9*Cf*Ca*nf^2*zeta2*lfr^2
          + 64/9*Cf*Ca*nf^2*zeta2*lfr^3 - 28960/27*Cf*Ca*nf^2*zeta2*lqr + 2432/
         9*Cf*Ca*nf^2*zeta2*lqr^2 - 64/9*Cf*Ca*nf^2*zeta2*lqr^3 - 608/9*Cf*Ca*
         nf^2*zeta2*zeta3 - 3488/15*Cf*Ca*nf^2*zeta2^2 + 448/15*Cf*Ca*nf^2*
         zeta2^2*lfr + 1024/15*Cf*Ca*nf^2*zeta2^2*lqr + 11551831/2916*Cf*Ca^2*
         nf + 48274/81*Cf*Ca^2*nf*lfr - 3214/3*Cf*Ca^2*nf*lfr^2 + 14648/27*Cf*
         Ca^2*nf*lfr^3 - 484/9*Cf*Ca^2*nf*lfr^4 - 1142774/243*Cf*Ca^2*nf*lqr
          + 20554/9*Cf*Ca^2*nf*lqr^2 - 14648/27*Cf*Ca^2*nf*lqr^3 + 484/9*Cf*
         Ca^2*nf*lqr^4 - 7064/27*Cf*Ca^2*nf*zeta5 - 4192/9*Cf*Ca^2*nf*zeta5*
         lfr - 2720/9*Cf*Ca^2*nf*zeta5*lqr - 829304/81*Cf*Ca^2*nf*zeta3 + 
         46208/27*Cf*Ca^2*nf*zeta3*lfr - 1408/3*Cf*Ca^2*nf*zeta3*lfr^2 + 14000/
         3*Cf*Ca^2*nf*zeta3*lqr - 352*Cf*Ca^2*nf*zeta3*lqr^2 - 4552/9*Cf*Ca^2*
         nf*zeta3^2 - 2400868/243*Cf*Ca^2*nf*zeta2 - 40640/81*Cf*Ca^2*nf*zeta2
         *lfr + 4384/9*Cf*Ca^2*nf*zeta2*lfr^2 - 704/9*Cf*Ca^2*nf*zeta2*lfr^3
          + 203888/27*Cf*Ca^2*nf*zeta2*lqr - 16000/9*Cf*Ca^2*nf*zeta2*lqr^2 + 
         704/9*Cf*Ca^2*nf*zeta2*lqr^3 + 23440/9*Cf*Ca^2*nf*zeta2*zeta3 - 896/3
         *Cf*Ca^2*nf*zeta2*zeta3*lfr + 64*Cf*Ca^2*nf*zeta2*zeta3*lqr + 108896/
         45*Cf*Ca^2*nf*zeta2^2 + 704/15*Cf*Ca^2*nf*zeta2^2*lfr - 352/5*Cf*Ca^2
         *nf*zeta2^2*lfr^2 - 4928/5*Cf*Ca^2*nf*zeta2^2*lqr + 352/5*Cf*Ca^2*nf*
         zeta2^2*lqr^2 - 5872/21*Cf*Ca^2*nf*zeta2^3 - 28290079/2187*Cf*Ca^3 - 
         1/6*Cf*Ca^3*[B4(d4RA/nc)] - 168556/81*Cf*Ca^3*lfr + 72448/27*Cf*Ca^3*
         lfr^2 - 87296/81*Cf*Ca^3*lfr^3 + 2662/27*Cf*Ca^3*lfr^4 + 9040634/729*
         Cf*Ca^3*lqr - 412880/81*Cf*Ca^3*lqr^2 + 87296/81*Cf*Ca^3*lqr^3 - 2662/
         27*Cf*Ca^3*lqr^4 + 11071/3*Cf*Ca^3*zeta7 - 149980/27*Cf*Ca^3*zeta5 + 
         7216/9*Cf*Ca^3*zeta5*lfr + 30800/9*Cf*Ca^3*zeta5*lqr + 288544/9*Cf*
         Ca^3*zeta3 - 41888/27*Cf*Ca^3*zeta3*lfr + 968/3*Cf*Ca^3*zeta3*lfr^2
          - 144656/9*Cf*Ca^3*zeta3*lqr + 1936*Cf*Ca^3*zeta3*lqr^2 - 14828/9*Cf
         *Ca^3*zeta3^2 + 32*Cf*Ca^3*zeta3^2*lfr - 32*Cf*Ca^3*zeta3^2*lqr + 
         5746982/243*Cf*Ca^3*zeta2 + 176800/81*Cf*Ca^3*zeta2*lfr - 13424/9*Cf*
         Ca^3*zeta2*lfr^2 + 1936/9*Cf*Ca^3*zeta2*lfr^3 - 151664/9*Cf*Ca^3*
         zeta2*lqr + 34720/9*Cf*Ca^3*zeta2*lqr^2 - 1936/9*Cf*Ca^3*zeta2*lqr^3
          + 2752/3*Cf*Ca^3*zeta2*zeta5 - 120968/9*Cf*Ca^3*zeta2*zeta3 + 704/3*
         Cf*Ca^3*zeta2*zeta3*lfr + 1056*Cf*Ca^3*zeta2*zeta3*lqr - 301208/45*Cf
         *Ca^3*zeta2^2 - 7216/5*Cf*Ca^3*zeta2^2*lfr + 1936/5*Cf*Ca^3*zeta2^2*
         lfr^2 + 10912/3*Cf*Ca^3*zeta2^2*lqr - 1936/5*Cf*Ca^3*zeta2^2*lqr^2 + 
         8456/15*Cf*Ca^3*zeta2^2*zeta3 + 1009888/945*Cf*Ca^3*zeta2^3 + 40064/
         105*Cf*Ca^3*zeta2^3*lfr - 40064/105*Cf*Ca^3*zeta2^3*lqr - 309953/729*
         Cf^2*nf^2 - 5968/243*Cf^2*nf^2*lfr + 592/27*Cf^2*nf^2*lfr^2 - 1696/27
         *Cf^2*nf^2*lfr^3 + 176/9*Cf^2*nf^2*lfr^4 + 24548/81*Cf^2*nf^2*lqr - 
         944/27*Cf^2*nf^2*lqr*lfr + 64/3*Cf^2*nf^2*lqr*lfr^2 - 64/9*Cf^2*nf^2*
         lqr*lfr^3 - 1888/27*Cf^2*nf^2*lqr^2 + 112/3*Cf^2*nf^2*lqr^2*lfr - 16/
         3*Cf^2*nf^2*lqr^2*lfr^2 + 112/27*Cf^2*nf^2*lqr^3 - 64/9*Cf^2*nf^2*
         lqr^3*lfr + 33056/9*Cf^2*nf^2*zeta5 + 124976/81*Cf^2*nf^2*zeta3 + 
         66560/81*Cf^2*nf^2*zeta3*lfr - 512/3*Cf^2*nf^2*zeta3*lfr^2 - 175424/
         81*Cf^2*nf^2*zeta3*lqr - 256*Cf^2*nf^2*zeta3*lqr*lfr + 768*Cf^2*nf^2*
         zeta3*lqr^2 + 314240/729*Cf^2*nf^2*zeta2 + 13376/81*Cf^2*nf^2*zeta2*
         lfr + 896/27*Cf^2*nf^2*zeta2*lfr^2 - 896/27*Cf^2*nf^2*zeta2*lfr^3 - 
         40256/81*Cf^2*nf^2*zeta2*lqr - 7936/27*Cf^2*nf^2*zeta2*lqr*lfr + 512/
         9*Cf^2*nf^2*zeta2*lqr*lfr^2 + 9920/27*Cf^2*nf^2*zeta2*lqr^2 + 640/9*
         Cf^2*nf^2*zeta2*lqr^2*lfr - 2560/27*Cf^2*nf^2*zeta2*lqr^3 - 79360/27*
         Cf^2*nf^2*zeta2*zeta3 + 6976/27*Cf^2*nf^2*zeta2^2 - 4480/27*Cf^2*nf^2
         *zeta2^2*lfr - 4096/135*Cf^2*nf^2*zeta2^2*lqr + 4753559/1458*Cf^2*Ca*
         nf + 176516/243*Cf^2*Ca*nf*lfr - 5192/27*Cf^2*Ca*nf*lfr^2 + 23816/27*
         Cf^2*Ca*nf*lfr^3 - 1936/9*Cf^2*Ca*nf*lfr^4 - 81398/27*Cf^2*Ca*nf*lqr
          + 9616/27*Cf^2*Ca*nf*lqr*lfr - 944/3*Cf^2*Ca*nf*lqr*lfr^2 + 704/9*
         Cf^2*Ca*nf*lqr*lfr^3 + 24056/27*Cf^2*Ca*nf*lqr^2 - 1424/3*Cf^2*Ca*nf*
         lqr^2*lfr + 176/3*Cf^2*Ca*nf*lqr^2*lfr^2 - 2504/27*Cf^2*Ca*nf*lqr^3
          + 704/9*Cf^2*Ca*nf*lqr^3*lfr - 368272/9*Cf^2*Ca*nf*zeta5 - 256*Cf^2*
         Ca*nf*zeta5*lfr + 256*Cf^2*Ca*nf*zeta5*lqr - 1791460/81*Cf^2*Ca*nf*
         zeta3 - 634000/81*Cf^2*Ca*nf*zeta3*lfr + 3376/3*Cf^2*Ca*nf*zeta3*
         lfr^2 - 192*Cf^2*Ca*nf*zeta3*lfr^3 + 2087680/81*Cf^2*Ca*nf*zeta3*lqr
          + 1536*Cf^2*Ca*nf*zeta3*lqr*lfr + 192*Cf^2*Ca*nf*zeta3*lqr*lfr^2 - 
         6976*Cf^2*Ca*nf*zeta3*lqr^2 + 192*Cf^2*Ca*nf*zeta3*lqr^2*lfr - 192*
         Cf^2*Ca*nf*zeta3*lqr^3 + 6800/3*Cf^2*Ca*nf*zeta3^2 - 3133882/729*Cf^2
         *Ca*nf*zeta2 - 37040/9*Cf^2*Ca*nf*zeta2*lfr - 7072/27*Cf^2*Ca*nf*
         zeta2*lfr^2 + 7264/27*Cf^2*Ca*nf*zeta2*lfr^3 + 73520/9*Cf^2*Ca*nf*
         zeta2*lqr + 111968/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 5344/9*Cf^2*Ca*nf*
         zeta2*lqr*lfr^2 - 136576/27*Cf^2*Ca*nf*zeta2*lqr^2 - 6464/9*Cf^2*Ca*
         nf*zeta2*lqr^2*lfr + 28160/27*Cf^2*Ca*nf*zeta2*lqr^3 + 36064*Cf^2*Ca*
         nf*zeta2*zeta3 + 896/3*Cf^2*Ca*nf*zeta2*zeta3*lfr - 9728/3*Cf^2*Ca*nf
         *zeta2*zeta3*lqr - 1252496/405*Cf^2*Ca*nf*zeta2^2 + 364672/135*Cf^2*
         Ca*nf*zeta2^2*lfr - 992/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 131968/135*Cf^2
         *Ca*nf*zeta2^2*lqr - 1792/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr + 9952/15*Cf^2
         *Ca*nf*zeta2^2*lqr^2 + 32384/105*Cf^2*Ca*nf*zeta2^3 + 1571464/729*
         Cf^2*Ca^2 - 334636/243*Cf^2*Ca^2*lfr + 3196/27*Cf^2*Ca^2*lfr^2 - 
         70612/27*Cf^2*Ca^2*lfr^3 + 5324/9*Cf^2*Ca^2*lfr^4 + 451024/81*Cf^2*
         Ca^2*lqr - 8996/27*Cf^2*Ca^2*lqr*lfr + 2752/3*Cf^2*Ca^2*lqr*lfr^2 - 
         1936/9*Cf^2*Ca^2*lqr*lfr^3 - 83080/27*Cf^2*Ca^2*lqr^2 + 3940/3*Cf^2*
         Ca^2*lqr^2*lfr - 484/3*Cf^2*Ca^2*lqr^2*lfr^2 + 10384/27*Cf^2*Ca^2*
         lqr^3 - 1936/9*Cf^2*Ca^2*lqr^3*lfr + 1005056/9*Cf^2*Ca^2*zeta5 + 2976
         *Cf^2*Ca^2*zeta5*lfr + 640*Cf^2*Ca^2*zeta5*lfr^2 - 672*Cf^2*Ca^2*
         zeta5*lqr - 1280*Cf^2*Ca^2*zeta5*lqr*lfr + 640*Cf^2*Ca^2*zeta5*lqr^2
          + 5327504/81*Cf^2*Ca^2*zeta3 + 1239704/81*Cf^2*Ca^2*zeta3*lfr - 
         15176/3*Cf^2*Ca^2*zeta3*lfr^2 + 1056*Cf^2*Ca^2*zeta3*lfr^3 - 5775488/
         81*Cf^2*Ca^2*zeta3*lqr + 3136*Cf^2*Ca^2*zeta3*lqr*lfr - 1056*Cf^2*
         Ca^2*zeta3*lqr*lfr^2 + 15328*Cf^2*Ca^2*zeta3*lqr^2 - 1056*Cf^2*Ca^2*
         zeta3*lqr^2*lfr + 1056*Cf^2*Ca^2*zeta3*lqr^3 - 88640/3*Cf^2*Ca^2*
         zeta3^2 + 7232/3*Cf^2*Ca^2*zeta3^2*lfr - 7232/3*Cf^2*Ca^2*zeta3^2*lqr
          + 6077552/729*Cf^2*Ca^2*zeta2 + 1303024/81*Cf^2*Ca^2*zeta2*lfr + 
         7904/27*Cf^2*Ca^2*zeta2*lfr^2 - 12848/27*Cf^2*Ca^2*zeta2*lfr^3 - 
         2263552/81*Cf^2*Ca^2*zeta2*lqr - 347248/27*Cf^2*Ca^2*zeta2*lqr*lfr + 
         13904/9*Cf^2*Ca^2*zeta2*lqr*lfr^2 + 426464/27*Cf^2*Ca^2*zeta2*lqr^2
          + 16192/9*Cf^2*Ca^2*zeta2*lqr^2*lfr - 77440/27*Cf^2*Ca^2*zeta2*lqr^3
          + 3072*Cf^2*Ca^2*zeta2*zeta5 - 3124160/27*Cf^2*Ca^2*zeta2*zeta3 - 
         7616*Cf^2*Ca^2*zeta2*zeta3*lfr + 384*Cf^2*Ca^2*zeta2*zeta3*lfr^2 + 
         24512*Cf^2*Ca^2*zeta2*zeta3*lqr - 768*Cf^2*Ca^2*zeta2*zeta3*lqr*lfr
          + 384*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 3124352/405*Cf^2*Ca^2*zeta2^2 - 
         1531136/135*Cf^2*Ca^2*zeta2^2*lfr + 12368/15*Cf^2*Ca^2*zeta2^2*lfr^2
          + 995744/135*Cf^2*Ca^2*zeta2^2*lqr + 41792/15*Cf^2*Ca^2*zeta2^2*lqr*
         lfr - 10832/3*Cf^2*Ca^2*zeta2^2*lqr^2 + 121888/15*Cf^2*Ca^2*zeta2^2*
         zeta3 - 34496/15*Cf^2*Ca^2*zeta2^3 + 575296/315*Cf^2*Ca^2*zeta2^3*lfr
          - 575296/315*Cf^2*Ca^2*zeta2^3*lqr - 41245/54*Cf^3*nf - 7220/9*Cf^3*
         nf*lfr - 1244/3*Cf^3*nf*lfr^2 + 184*Cf^3*nf*lfr^3 - 144*Cf^3*nf*lfr^4
          + 216*Cf^3*nf*lqr + 536*Cf^3*nf*lqr*lfr - 192*Cf^3*nf*lqr*lfr^2 + 96
         *Cf^3*nf*lqr*lfr^3 + 28*Cf^3*nf*lqr^2 + 8*Cf^3*nf*lqr^2*lfr + 48*Cf^3
         *nf*lqr^2*lfr^2 - 119680/3*Cf^3*nf*zeta5 - 284288/9*Cf^3*nf*zeta5*lfr
          + 505472/9*Cf^3*nf*zeta5*lqr - 30608/9*Cf^3*nf*zeta3 - 33568/9*Cf^3*
         nf*zeta3*lfr - 19616/3*Cf^3*nf*zeta3*lfr^2 + 5248/3*Cf^3*nf*zeta3*
         lfr^3 + 66400/9*Cf^3*nf*zeta3*lqr + 39424/3*Cf^3*nf*zeta3*lqr*lfr - 
         384*Cf^3*nf*zeta3*lqr*lfr^2 - 27488/3*Cf^3*nf*zeta3*lqr^2 - 4480*Cf^3
         *nf*zeta3*lqr^2*lfr + 9344/3*Cf^3*nf*zeta3*lqr^3 + 109024/3*Cf^3*nf*
         zeta3^2 - 13760/27*Cf^3*nf*zeta2 + 22336/27*Cf^3*nf*zeta2*lfr + 4544/
         9*Cf^3*nf*zeta2*lfr^2 - 3136/3*Cf^3*nf*zeta2*lfr^3 + 256*Cf^3*nf*
         zeta2*lfr^4 - 12448/27*Cf^3*nf*zeta2*lqr - 7936/9*Cf^3*nf*zeta2*lqr*
         lfr + 2112*Cf^3*nf*zeta2*lqr*lfr^2 - 512*Cf^3*nf*zeta2*lqr*lfr^3 + 
         1664/9*Cf^3*nf*zeta2*lqr^2 - 1728*Cf^3*nf*zeta2*lqr^2*lfr + 1984/3*
         Cf^3*nf*zeta2*lqr^3 + 512*Cf^3*nf*zeta2*lqr^3*lfr - 256*Cf^3*nf*zeta2
         *lqr^4 + 205184/9*Cf^3*nf*zeta2*zeta3 + 256000/9*Cf^3*nf*zeta2*zeta3*
         lfr - 366592/9*Cf^3*nf*zeta2*zeta3*lqr - 78184/45*Cf^3*nf*zeta2^2 - 
         618688/135*Cf^3*nf*zeta2^2*lfr + 21056/15*Cf^3*nf*zeta2^2*lfr^2 + 
         698176/135*Cf^3*nf*zeta2^2*lqr + 512/15*Cf^3*nf*zeta2^2*lqr*lfr - 
         21568/15*Cf^3*nf*zeta2^2*lqr^2 - 497536/105*Cf^3*nf*zeta2^3 - 25856/
         27*Cf^3*Ca + 3680/9*Cf^3*Ca*lfr - 2356/3*Cf^3*Ca*lfr^2 - 772*Cf^3*Ca*
         lfr^3 + 792*Cf^3*Ca*lfr^4 - 14992/9*Cf^3*Ca*lqr - 1092*Cf^3*Ca*lqr*
         lfr + 504*Cf^3*Ca*lqr*lfr^2 - 528*Cf^3*Ca*lqr*lfr^3 + 800*Cf^3*Ca*
         lqr^2 + 268*Cf^3*Ca*lqr^2*lfr - 264*Cf^3*Ca*lqr^2*lfr^2 + 274432*Cf^3
         *Ca*zeta5 + 1648832/9*Cf^3*Ca*zeta5*lfr + 1920*Cf^3*Ca*zeta5*lfr^2 - 
         2865344/9*Cf^3*Ca*zeta5*lqr - 3840*Cf^3*Ca*zeta5*lqr*lfr + 1920*Cf^3*
         Ca*zeta5*lqr^2 - 18112/3*Cf^3*Ca*zeta3 + 110296/9*Cf^3*Ca*zeta3*lfr
          + 152384/3*Cf^3*Ca*zeta3*lfr^2 - 25408/3*Cf^3*Ca*zeta3*lfr^3 - 
         278656/9*Cf^3*Ca*zeta3*lqr - 281920/3*Cf^3*Ca*zeta3*lqr*lfr - 192*
         Cf^3*Ca*zeta3*lqr*lfr^2 + 174800/3*Cf^3*Ca*zeta3*lqr^2 + 25792*Cf^3*
         Ca*zeta3*lqr^2*lfr - 51392/3*Cf^3*Ca*zeta3*lqr^3 - 511840/3*Cf^3*Ca*
         zeta3^2 - 80384/3*Cf^3*Ca*zeta3^2*lfr + 80384/3*Cf^3*Ca*zeta3^2*lqr
          - 78080/27*Cf^3*Ca*zeta2 - 395104/27*Cf^3*Ca*zeta2*lfr - 37616/9*
         Cf^3*Ca*zeta2*lfr^2 + 21184/3*Cf^3*Ca*zeta2*lfr^3 - 1408*Cf^3*Ca*
         zeta2*lfr^4 + 350800/27*Cf^3*Ca*zeta2*lqr + 63280/9*Cf^3*Ca*zeta2*lqr
         *lfr - 14976*Cf^3*Ca*zeta2*lqr*lfr^2 + 2816*Cf^3*Ca*zeta2*lqr*lfr^3
          - 16160/9*Cf^3*Ca*zeta2*lqr^2 + 12576*Cf^3*Ca*zeta2*lqr^2*lfr - 
         13984/3*Cf^3*Ca*zeta2*lqr^3 - 2816*Cf^3*Ca*zeta2*lqr^3*lfr + 1408*
         Cf^3*Ca*zeta2*lqr^4 - 73728*Cf^3*Ca*zeta2*zeta5 - 1275328/9*Cf^3*Ca*
         zeta2*zeta3 - 1188352/9*Cf^3*Ca*zeta2*zeta3*lfr - 16640*Cf^3*Ca*zeta2
         *zeta3*lfr^2 + 1876096/9*Cf^3*Ca*zeta2*zeta3*lqr + 33280*Cf^3*Ca*
         zeta2*zeta3*lqr*lfr - 16640*Cf^3*Ca*zeta2*zeta3*lqr^2 + 478336/45*
         Cf^3*Ca*zeta2^2 + 4311904/135*Cf^3*Ca*zeta2^2*lfr - 72608/15*Cf^3*Ca*
         zeta2^2*lfr^2 - 1536*Cf^3*Ca*zeta2^2*lfr^3 - 4692064/135*Cf^3*Ca*
         zeta2^2*lqr - 56384/15*Cf^3*Ca*zeta2^2*lqr*lfr + 4608*Cf^3*Ca*zeta2^2
         *lqr*lfr^2 + 128992/15*Cf^3*Ca*zeta2^2*lqr^2 - 4608*Cf^3*Ca*zeta2^2*
         lqr^2*lfr + 1536*Cf^3*Ca*zeta2^2*lqr^3 + 30400*Cf^3*Ca*zeta2^2*zeta3
          + 406912/15*Cf^3*Ca*zeta2^3 - 397312/63*Cf^3*Ca*zeta2^3*lfr + 397312/
         63*Cf^3*Ca*zeta2^3*lqr - 8624/3*Cf^4*lfr + 904*Cf^4*lfr^2 + 432*Cf^4*
         lfr^3 + 288*Cf^4*lfr^4 + 8624/3*Cf^4*lqr - 104*Cf^4*lqr*lfr - 432*
         Cf^4*lqr*lfr^2 - 288*Cf^4*lqr*lfr^3 - 800*Cf^4*lqr^2 + 983040*Cf^4*
         zeta7 - 49152*Cf^4*zeta5 - 80512*Cf^4*zeta5*lfr + 143616*Cf^4*zeta5*
         lfr^2 + 6784*Cf^4*zeta5*lqr - 287232*Cf^4*zeta5*lqr*lfr + 143616*Cf^4
         *zeta5*lqr^2 + 4096*Cf^4*zeta3 + 14880*Cf^4*zeta3*lfr - 6912*Cf^4*
         zeta3*lfr^2 - 14592*Cf^4*zeta3*lfr^3 + 4096/3*Cf^4*zeta3*lfr^4 - 9504
         *Cf^4*zeta3*lqr + 20160*Cf^4*zeta3*lqr*lfr + 29184*Cf^4*zeta3*lqr*
         lfr^2 - 16384/3*Cf^4*zeta3*lqr*lfr^3 - 8640*Cf^4*zeta3*lqr^2 - 14592*
         Cf^4*zeta3*lqr^2*lfr + 8192*Cf^4*zeta3*lqr^2*lfr^2 - 16384/3*Cf^4*
         zeta3*lqr^3*lfr + 4096/3*Cf^4*zeta3*lqr^4 - 15360*Cf^4*zeta3^2 - 
         611072/3*Cf^4*zeta3^2*lfr + 611072/3*Cf^4*zeta3^2*lqr + 10544/3*Cf^4*
         zeta2*lfr + 3936*Cf^4*zeta2*lfr^2 + 1280*Cf^4*zeta2*lfr^3 - 1536*Cf^4
         *zeta2*lfr^4 - 10544/3*Cf^4*zeta2*lqr - 4992*Cf^4*zeta2*lqr*lfr - 384
         *Cf^4*zeta2*lqr*lfr^2 + 4608*Cf^4*zeta2*lqr*lfr^3 + 1056*Cf^4*zeta2*
         lqr^2 - 1920*Cf^4*zeta2*lqr^2*lfr - 4608*Cf^4*zeta2*lqr^2*lfr^2 + 
         1024*Cf^4*zeta2*lqr^3 + 1536*Cf^4*zeta2*lqr^3*lfr - 491520*Cf^4*zeta2
         *zeta5 + 32768*Cf^4*zeta2*zeta3 + 35840*Cf^4*zeta2*zeta3*lfr - 93696*
         Cf^4*zeta2*zeta3*lfr^2 + 1024*Cf^4*zeta2*zeta3*lqr + 187392*Cf^4*
         zeta2*zeta3*lqr*lfr - 93696*Cf^4*zeta2*zeta3*lqr^2 - 9408/5*Cf^4*
         zeta2^2*lfr - 30336/5*Cf^4*zeta2^2*lfr^2 + 2048*Cf^4*zeta2^2*lfr^3 + 
         9408/5*Cf^4*zeta2^2*lqr + 18048/5*Cf^4*zeta2^2*lqr*lfr - 6144*Cf^4*
         zeta2^2*lqr*lfr^2 + 12288/5*Cf^4*zeta2^2*lqr^2 + 6144*Cf^4*zeta2^2*
         lqr^2*lfr - 2048*Cf^4*zeta2^2*lqr^3 - 391168/5*Cf^4*zeta2^2*zeta3 + 
         2225408/63*Cf^4*zeta2^3*lfr - 2225408/63*Cf^4*zeta2^3*lqr )) 
);

** Coefficient function for {\cal F}_{T} for SIA with photon-mediated:
local [C_{SIA}^q] = ( + [d_(1-z)] 

    + as*( + L1 * (  - 4*Cf )

       + L0 * (  - 8*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + D1 * ( 4*Cf )

       + D0 * (  - 3*Cf - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z)] * (  - 9*Cf - 3*Cf*lfr + 3*Cf*lqr + 8*Cf*zeta2 )) 

    + as^2*( + L3 * (  - 8*Cf^2 )

       + L2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca - 8*Cf^2 + 24*Cf^2*lfr - 24*Cf^2*lqr
          )

       + L1 * ( 16/9*Cf*nf - 8/3*Cf*nf*lqr - 226/9*Cf*Ca + 44/3*Cf*Ca*lqr + 8*
         Cf*Ca*zeta2 + 58*Cf^2 + 32*Cf^2*lfr - 16*Cf^2*lfr^2 - 32*Cf^2*lqr + 
         32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + L0 * ( 284/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2 + 16/9*Cf*nf*
         lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 - 992/27*Cf*Ca + 400/9*Cf*Ca*
         lfr - 22/3*Cf*Ca*lfr^2 - 136/9*Cf*Ca*lqr + 22/3*Cf*Ca*lqr^2 - 40*Cf*
         Ca*zeta3 - 8/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*Ca*zeta2*lqr + 
         94*Cf^2 + 12*Cf^2*lfr - 4*Cf^2*lfr^2 - 12*Cf^2*lqr + 8*Cf^2*lqr*lfr
          - 4*Cf^2*lqr^2 + 8*Cf^2*zeta3 - 120*Cf^2*zeta2 + 16*Cf^2*zeta2*lfr
          - 16*Cf^2*zeta2*lqr )

       + D3 * ( 8*Cf^2 )

       + D2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 18*Cf^2 - 24*Cf^2*lfr + 24*Cf^2*lqr )

       + D1 * (  - 58/9*Cf*nf + 8/3*Cf*nf*lqr + 367/9*Cf*Ca - 44/3*Cf*Ca*lqr
          - 8*Cf*Ca*zeta2 - 27*Cf^2 + 12*Cf^2*lfr + 16*Cf^2*lfr^2 - 12*Cf^2*
         lqr - 32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + D0 * ( 247/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 58/9*Cf*nf*
         lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 3155/54*Cf*Ca - 268/9*Cf*Ca
         *lfr + 22/3*Cf*Ca*lfr^2 + 367/9*Cf*Ca*lqr - 22/3*Cf*Ca*lqr^2 + 40*Cf*
         Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*Ca*zeta2*lqr
          + 51/2*Cf^2 + 45*Cf^2*lfr + 12*Cf^2*lfr^2 - 45*Cf^2*lqr - 24*Cf^2*
         lqr*lfr + 12*Cf^2*lqr^2 - 8*Cf^2*zeta3 - 16*Cf^2*zeta2*lfr + 16*Cf^2*
         zeta2*lqr )

       + [d_(1-z)] * ( 457/36*Cf*nf + 1/3*Cf*nf*lfr - Cf*nf*lfr^2 - 19/3*Cf*nf
         *lqr + Cf*nf*lqr^2 + 4/3*Cf*nf*zeta3 - 38/3*Cf*nf*zeta2 + 8/3*Cf*nf*
         zeta2*lfr + 8/3*Cf*nf*zeta2*lqr - 5465/72*Cf*Ca - 17/6*Cf*Ca*lfr + 11/
         2*Cf*Ca*lfr^2 + 215/6*Cf*Ca*lqr - 11/2*Cf*Ca*lqr^2 + 140/3*Cf*Ca*
         zeta3 + 12*Cf*Ca*zeta3*lfr - 12*Cf*Ca*zeta3*lqr + 215/3*Cf*Ca*zeta2
          - 44/3*Cf*Ca*zeta2*lfr - 44/3*Cf*Ca*zeta2*lqr - 49/5*Cf*Ca*zeta2^2
          + 331/8*Cf^2 + 51/2*Cf^2*lfr + 9/2*Cf^2*lfr^2 - 51/2*Cf^2*lqr - 9*
         Cf^2*lqr*lfr + 9/2*Cf^2*lqr^2 - 78*Cf^2*zeta3 - 40*Cf^2*zeta3*lfr + 
         40*Cf^2*zeta3*lqr - 39*Cf^2*zeta2 - 24*Cf^2*zeta2*lfr - 8*Cf^2*zeta2*
         lfr^2 + 24*Cf^2*zeta2*lqr + 16*Cf^2*zeta2*lqr*lfr - 8*Cf^2*zeta2*
         lqr^2 + 30*Cf^2*zeta2^2 )) 

    + as^3*( + L5 * (  - 8*Cf^3 )

       + L4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 40*Cf^3*lfr - 40*Cf^3*lqr )

       + L3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2 + 424/27*
         Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 3448/27*Cf^2*Ca - 
         352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2 + 110*Cf^3
          + 32*Cf^3*lfr - 64*Cf^3*lfr^2 - 32*Cf^3*lqr + 128*Cf^3*lqr*lfr - 64*
         Cf^3*lqr^2 )

       + L2 * ( 32/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 898/27*Cf*Ca*nf + 176/9*Cf*
         Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 3170/27*Cf*Ca^2 - 484/9*Cf*Ca^2*lqr
          - 26*Cf*Ca^2*zeta2 + 68/3*Cf^2*nf - 160/3*Cf^2*nf*lfr + 8*Cf^2*nf*
         lfr^2 + 128/3*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*nf*lqr^2 + 
         64/3*Cf^2*nf*zeta2 - 46*Cf^2*Ca + 1192/3*Cf^2*Ca*lfr - 44*Cf^2*Ca*
         lfr^2 - 1016/3*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2*Ca*lqr^2
          - 240*Cf^2*Ca*zeta3 - 212/3*Cf^2*Ca*zeta2 - 96*Cf^2*Ca*zeta2*lfr + 
         96*Cf^2*Ca*zeta2*lqr + 260/3*Cf^3 - 214*Cf^3*lfr - 72*Cf^3*lfr^2 + 32
         *Cf^3*lfr^3 + 214*Cf^3*lqr + 144*Cf^3*lqr*lfr - 96*Cf^3*lqr*lfr^2 - 
         72*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 16*Cf^3*zeta3 - 
         224*Cf^3*zeta2 )

       + L1 * ( 944/81*Cf*nf^2 + 64/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*lqr^2 + 32/9
         *Cf*nf^2*zeta2 - 5824/81*Cf*Ca*nf - 1616/27*Cf*Ca*nf*lqr + 176/9*Cf*
         Ca*nf*lqr^2 - 16*Cf*Ca*nf*zeta3 - 148/9*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*
         nf*zeta2*lqr + 9326/81*Cf*Ca^2 + 6196/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*
         lqr^2 + 256*Cf*Ca^2*zeta3 + 200/9*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*zeta2
         *lqr - 176/5*Cf*Ca^2*zeta2^2 - 5971/81*Cf^2*nf - 496/27*Cf^2*nf*lfr
          + 560/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 2368/27*Cf^2*nf*lqr - 
         736/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 176/9*Cf^2*nf*lqr^2
          + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 112/3*Cf^2*nf*zeta3
          - 272/9*Cf^2*nf*zeta2 - 128/3*Cf^2*nf*zeta2*lfr + 64/3*Cf^2*nf*zeta2
         *lqr + 108509/162*Cf^2*Ca + 1642/27*Cf^2*Ca*lfr - 3464/9*Cf^2*Ca*
         lfr^2 + 176/3*Cf^2*Ca*lfr^3 - 13126/27*Cf^2*Ca*lqr + 4816/9*Cf^2*Ca*
         lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 1352/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2
         *Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 - 368*Cf^2*Ca*zeta3 + 272*Cf^2*Ca
         *zeta3*lfr - 272*Cf^2*Ca*zeta3*lqr + 224/9*Cf^2*Ca*zeta2 + 368/3*Cf^2
         *Ca*zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 16/3*Cf^2*Ca*zeta2*lqr - 128
         *Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 196/5*Cf^2*Ca*
         zeta2^2 - 2413/6*Cf^3 - 514*Cf^3*lfr - 54*Cf^3*lfr^2 + 16*Cf^3*lfr^3
          + 514*Cf^3*lqr + 108*Cf^3*lqr*lfr - 48*Cf^3*lqr*lfr^2 - 54*Cf^3*
         lqr^2 + 48*Cf^3*lqr^2*lfr - 16*Cf^3*lqr^3 + 336*Cf^3*zeta3 + 224*Cf^3
         *zeta3*lfr - 224*Cf^3*zeta3*lqr + 508/3*Cf^3*zeta2 + 416*Cf^3*zeta2*
         lfr + 32*Cf^3*zeta2*lfr^2 - 416*Cf^3*zeta2*lqr - 64*Cf^3*zeta2*lqr*
         lfr + 32*Cf^3*zeta2*lqr^2 + 104/5*Cf^3*zeta2^2 )

       + L0 * (  - 27520/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*nf^2*
         lfr^2 + 16/27*Cf*nf^2*lfr^3 + 944/81*Cf*nf^2*lqr + 32/27*Cf*nf^2*
         lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 64/27*Cf*nf^2*
         zeta2 + 32/9*Cf*nf^2*zeta2*lqr + 337226/729*Cf*Ca*nf - 724/9*Cf*Ca*nf
         *lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*Cf*Ca*nf*lfr^3 - 5860/81*Cf*Ca
         *nf*lqr - 628/27*Cf*Ca*nf*lqr^2 + 176/27*Cf*Ca*nf*lqr^3 - 4/3*Cf*Ca*
         nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr - 16*Cf*Ca*nf*zeta3*lqr + 1088/81
         *Cf*Ca*nf*zeta2 + 208/9*Cf*Ca*nf*zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*
         lfr^2 - 416/9*Cf*Ca*nf*zeta2*lqr + 16/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15
         *Cf*Ca*nf*zeta2^2 - 1050091/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/
         27*Cf*Ca^2*lfr^2 + 484/27*Cf*Ca^2*lfr^3 + 3422/81*Cf*Ca^2*lqr + 2108/
         27*Cf*Ca^2*lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 232*Cf*Ca^2*zeta5 + 2248/27
         *Cf*Ca^2*zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 264*Cf*Ca^2*zeta3*lqr + 
         9448/81*Cf*Ca^2*zeta2 - 1336/9*Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2
         *lfr^2 + 168*Cf*Ca^2*zeta2*lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*
         Ca^2*zeta2*zeta3 - 304/15*Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr
          - 176/5*Cf*Ca^2*zeta2^2*lqr - 12179/27*Cf^2*nf - 775/27*Cf^2*nf*lfr
          + 152/9*Cf^2*nf*lfr^2 - 8/3*Cf^2*nf*lfr^3 + 3727/27*Cf^2*nf*lqr - 88/
         9*Cf^2*nf*lqr*lfr + 8/3*Cf^2*nf*lqr*lfr^2 - 64/9*Cf^2*nf*lqr^2 + 8/3*
         Cf^2*nf*lqr^2*lfr - 8/3*Cf^2*nf*lqr^3 + 1408/9*Cf^2*nf*zeta3 + 48*
         Cf^2*nf*zeta3*lfr - 112/3*Cf^2*nf*zeta3*lqr + 10144/27*Cf^2*nf*zeta2
          - 112*Cf^2*nf*zeta2*lfr + 16*Cf^2*nf*zeta2*lfr^2 - 48*Cf^2*nf*zeta2*
         lqr - 32/3*Cf^2*nf*zeta2*lqr*lfr - 16/3*Cf^2*nf*zeta2*lqr^2 + 16*Cf^2
         *nf*zeta2^2 + 70624/27*Cf^2*Ca - 7939/54*Cf^2*Ca*lfr - 626/9*Cf^2*Ca*
         lfr^2 + 44/3*Cf^2*Ca*lfr^3 - 29285/54*Cf^2*Ca*lqr + 460/9*Cf^2*Ca*lqr
         *lfr - 44/3*Cf^2*Ca*lqr*lfr^2 + 166/9*Cf^2*Ca*lqr^2 - 44/3*Cf^2*Ca*
         lqr^2*lfr + 44/3*Cf^2*Ca*lqr^3 + 120*Cf^2*Ca*zeta5 - 1532*Cf^2*Ca*
         zeta3 - 56*Cf^2*Ca*zeta3*lfr + 48*Cf^2*Ca*zeta3*lfr^2 - 8/3*Cf^2*Ca*
         zeta3*lqr - 96*Cf^2*Ca*zeta3*lqr*lfr + 48*Cf^2*Ca*zeta3*lqr^2 - 60970/
         27*Cf^2*Ca*zeta2 + 572*Cf^2*Ca*zeta2*lfr - 96*Cf^2*Ca*zeta2*lfr^2 + 
         308*Cf^2*Ca*zeta2*lqr + 224/3*Cf^2*Ca*zeta2*lqr*lfr + 64/3*Cf^2*Ca*
         zeta2*lqr^2 - 80*Cf^2*Ca*zeta2*zeta3 + 688/3*Cf^2*Ca*zeta2^2 - 196/5*
         Cf^2*Ca*zeta2^2*lfr + 196/5*Cf^2*Ca*zeta2^2*lqr - 540*Cf^3 - 617/2*
         Cf^3*lfr - 78*Cf^3*lfr^2 - 6*Cf^3*lfr^3 + 617/2*Cf^3*lqr + 156*Cf^3*
         lqr*lfr + 18*Cf^3*lqr*lfr^2 - 78*Cf^3*lqr^2 - 18*Cf^3*lqr^2*lfr + 6*
         Cf^3*lqr^3 - 432*Cf^3*zeta5 + 792*Cf^3*zeta3 + 112*Cf^3*zeta3*lfr - 
         224*Cf^3*zeta3*lfr^2 - 112*Cf^3*zeta3*lqr + 448*Cf^3*zeta3*lqr*lfr - 
         224*Cf^3*zeta3*lqr^2 + 2606/3*Cf^3*zeta2 + 436*Cf^3*zeta2*lfr + 80*
         Cf^3*zeta2*lfr^2 - 32*Cf^3*zeta2*lfr^3 - 436*Cf^3*zeta2*lqr - 160*
         Cf^3*zeta2*lqr*lfr + 96*Cf^3*zeta2*lqr*lfr^2 + 80*Cf^3*zeta2*lqr^2 - 
         96*Cf^3*zeta2*lqr^2*lfr + 32*Cf^3*zeta2*lqr^3 + 64*Cf^3*zeta2*zeta3
          - 7712/15*Cf^3*zeta2^2 - 104/5*Cf^3*zeta2^2*lfr + 104/5*Cf^3*zeta2^2
         *lqr )

       + D5 * ( 8*Cf^3 )

       + D4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 30*Cf^3 - 40*Cf^3*lfr + 40*Cf^3
         *lqr )

       + D3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2 - 280/9*Cf^2*
         nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1732/9*Cf^2*Ca + 352/9*
         Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 36*Cf^3 + 72*
         Cf^3*lfr + 64*Cf^3*lfr^2 - 72*Cf^3*lqr - 128*Cf^3*lqr*lfr + 64*Cf^3*
         lqr^2 )

       + D2 * (  - 116/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1552/27*Cf*Ca*nf - 176/
         9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 4649/27*Cf*Ca^2 + 484/9*Cf*
         Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 683/9*Cf^2*nf + 184/3*Cf^2*nf*lfr - 8
         *Cf^2*nf*lfr^2 - 256/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 24*Cf^2*nf*
         lqr^2 - 64/3*Cf^2*nf*zeta2 - 8425/18*Cf^2*Ca - 1204/3*Cf^2*Ca*lfr + 
         44*Cf^2*Ca*lfr^2 + 1600/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 132*Cf^2
         *Ca*lqr^2 + 240*Cf^2*Ca*zeta3 + 460/3*Cf^2*Ca*zeta2 + 96*Cf^2*Ca*
         zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 279/2*Cf^3 + 216*Cf^3*lfr - 32*
         Cf^3*lfr^3 - 216*Cf^3*lqr + 96*Cf^3*lqr*lfr^2 - 96*Cf^3*lqr^2*lfr + 
         32*Cf^3*lqr^3 + 16*Cf^3*zeta3 + 72*Cf^3*zeta2 )

       + D1 * ( 940/81*Cf*nf^2 - 232/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*lqr^2 - 32/
         9*Cf*nf^2*zeta2 - 15062/81*Cf*Ca*nf + 3104/27*Cf*Ca*nf*lqr - 176/9*Cf
         *Ca*nf*lqr^2 + 16*Cf*Ca*nf*zeta3 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*
         nf*zeta2*lqr + 50689/81*Cf*Ca^2 - 9298/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2
         *lqr^2 - 264*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*
         zeta2*lqr + 176/5*Cf*Ca^2*zeta2^2 + 83/9*Cf^2*nf - 2138/27*Cf^2*nf*
         lfr - 284/9*Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 + 1382/27*Cf^2*nf*lqr
          + 712/9*Cf^2*nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 428/9*Cf^2*nf*
         lqr^2 - 32/3*Cf^2*nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 112/3*Cf^2*nf*
         zeta3 - 32/3*Cf^2*nf*zeta2 + 128/3*Cf^2*nf*zeta2*lfr - 64/3*Cf^2*nf*
         zeta2*lqr - 5563/18*Cf^2*Ca + 13835/27*Cf^2*Ca*lfr + 1946/9*Cf^2*Ca*
         lfr^2 - 176/3*Cf^2*Ca*lfr^3 - 8489/27*Cf^2*Ca*lqr - 4684/9*Cf^2*Ca*
         lqr*lfr + 176/3*Cf^2*Ca*lqr*lfr^2 + 2738/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2
         *Ca*lqr^2*lfr - 176/3*Cf^2*Ca*lqr^3 - 160/3*Cf^2*Ca*zeta3 - 272*Cf^2*
         Ca*zeta3*lfr + 272*Cf^2*Ca*zeta3*lqr + 416/3*Cf^2*Ca*zeta2 - 776/3*
         Cf^2*Ca*zeta2*lfr - 64*Cf^2*Ca*zeta2*lfr^2 + 424/3*Cf^2*Ca*zeta2*lqr
          + 128*Cf^2*Ca*zeta2*lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 - 196/5*Cf^2*Ca
         *zeta2^2 + 187/2*Cf^3 - 129*Cf^3*lfr - 198*Cf^3*lfr^2 - 48*Cf^3*lfr^3
          + 129*Cf^3*lqr + 396*Cf^3*lqr*lfr + 144*Cf^3*lqr*lfr^2 - 198*Cf^3*
         lqr^2 - 144*Cf^3*lqr^2*lfr + 48*Cf^3*lqr^3 - 360*Cf^3*zeta3 - 224*
         Cf^3*zeta3*lfr + 224*Cf^3*zeta3*lqr - 84*Cf^3*zeta2 - 144*Cf^3*zeta2*
         lfr - 32*Cf^3*zeta2*lfr^2 + 144*Cf^3*zeta2*lqr + 64*Cf^3*zeta2*lqr*
         lfr - 32*Cf^3*zeta2*lqr^2 - 104/5*Cf^3*zeta2^2 )

       + D0 * (  - 8714/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf*nf^2*lfr^2
          - 16/27*Cf*nf^2*lfr^3 + 940/81*Cf*nf^2*lqr - 116/27*Cf*nf^2*lqr^2 + 
         16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 232/27*Cf*nf^2*zeta2 - 32/
         9*Cf*nf^2*zeta2*lqr + 160906/729*Cf*Ca*nf + 836/27*Cf*Ca*nf*lfr - 
         1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 15062/81*Cf*Ca*nf*
         lqr + 1552/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 776/9*Cf*Ca*nf
         *zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*zeta3*lqr - 9920/81*
         Cf*Ca*nf*zeta2 - 160/9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2
          + 512/9*Cf*Ca*nf*zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*
         Ca*nf*zeta2^2 - 599375/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*
         Ca^2*lfr^2 - 484/27*Cf*Ca^2*lfr^3 + 50689/81*Cf*Ca^2*lqr - 4649/27*Cf
         *Ca^2*lqr^2 + 484/27*Cf*Ca^2*lqr^3 - 232*Cf*Ca^2*zeta5 + 21032/27*Cf*
         Ca^2*zeta3 - 88/3*Cf*Ca^2*zeta3*lfr - 264*Cf*Ca^2*zeta3*lqr + 32126/
         81*Cf*Ca^2*zeta2 + 1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*
         lfr^2 - 680/3*Cf*Ca^2*zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf
         *Ca^2*zeta2*zeta3 - 652/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*
         lfr + 176/5*Cf*Ca^2*zeta2^2*lqr - 2003/108*Cf^2*nf - 743/9*Cf^2*nf*
         lfr - 11/3*Cf^2*nf*lfr^2 + 8*Cf^2*nf*lfr^3 + 995/9*Cf^2*nf*lqr + 178/
         3*Cf^2*nf*lqr*lfr - 8*Cf^2*nf*lqr*lfr^2 - 167/3*Cf^2*nf*lqr^2 - 8*
         Cf^2*nf*lqr^2*lfr + 8*Cf^2*nf*lqr^3 - 60*Cf^2*nf*zeta3 - 48*Cf^2*nf*
         zeta3*lfr + 112/3*Cf^2*nf*zeta3*lqr + 790/27*Cf^2*nf*zeta2 + 128/3*
         Cf^2*nf*zeta2*lfr - 16*Cf^2*nf*zeta2*lfr^2 - 128/3*Cf^2*nf*zeta2*lqr
          + 32/3*Cf^2*nf*zeta2*lqr*lfr + 16/3*Cf^2*nf*zeta2*lqr^2 - 16*Cf^2*nf
         *zeta2^2 + 16981/24*Cf^2*Ca + 13597/18*Cf^2*Ca*lfr + 109/6*Cf^2*Ca*
         lfr^2 - 44*Cf^2*Ca*lfr^3 - 16963/18*Cf^2*Ca*lqr - 1099/3*Cf^2*Ca*lqr*
         lfr + 44*Cf^2*Ca*lqr*lfr^2 + 2089/6*Cf^2*Ca*lqr^2 + 44*Cf^2*Ca*lqr^2*
         lfr - 44*Cf^2*Ca*lqr^3 - 120*Cf^2*Ca*zeta5 - 3304/9*Cf^2*Ca*zeta3 - 
         284*Cf^2*Ca*zeta3*lfr - 48*Cf^2*Ca*zeta3*lfr^2 + 1028/3*Cf^2*Ca*zeta3
         *lqr + 96*Cf^2*Ca*zeta3*lqr*lfr - 48*Cf^2*Ca*zeta3*lqr^2 - 4627/27*
         Cf^2*Ca*zeta2 - 944/3*Cf^2*Ca*zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 + 
         944/3*Cf^2*Ca*zeta2*lqr - 32/3*Cf^2*Ca*zeta2*lqr*lfr - 160/3*Cf^2*Ca*
         zeta2*lqr^2 + 80*Cf^2*Ca*zeta2*zeta3 + 39*Cf^2*Ca*zeta2^2 + 196/5*
         Cf^2*Ca*zeta2^2*lfr - 196/5*Cf^2*Ca*zeta2^2*lqr - 1001/8*Cf^3 - 475/2
         *Cf^3*lfr - 231/2*Cf^3*lfr^2 - 18*Cf^3*lfr^3 + 475/2*Cf^3*lqr + 231*
         Cf^3*lqr*lfr + 54*Cf^3*lqr*lfr^2 - 231/2*Cf^3*lqr^2 - 54*Cf^3*lqr^2*
         lfr + 18*Cf^3*lqr^3 + 432*Cf^3*zeta5 + 274*Cf^3*zeta3 + 552*Cf^3*
         zeta3*lfr + 224*Cf^3*zeta3*lfr^2 - 552*Cf^3*zeta3*lqr - 448*Cf^3*
         zeta3*lqr*lfr + 224*Cf^3*zeta3*lqr^2 - 123*Cf^3*zeta2 + 12*Cf^3*zeta2
         *lfr + 72*Cf^3*zeta2*lfr^2 + 32*Cf^3*zeta2*lfr^3 - 12*Cf^3*zeta2*lqr
          - 144*Cf^3*zeta2*lqr*lfr - 96*Cf^3*zeta2*lqr*lfr^2 + 72*Cf^3*zeta2*
         lqr^2 + 96*Cf^3*zeta2*lqr^2*lfr - 32*Cf^3*zeta2*lqr^3 - 64*Cf^3*zeta2
         *zeta3 + 6*Cf^3*zeta2^2 + 104/5*Cf^3*zeta2^2*lfr - 104/5*Cf^3*zeta2^2
         *lqr )

       + [d_(1-z)] * ( 64*[dabc^2/n]*nfv - 1280/3*zeta5*[dabc^2/n]*nfv + 224/3
         *zeta3*[dabc^2/n]*nfv + 160*zeta2*[dabc^2/n]*nfv - 32/5*zeta2^2*
         [dabc^2/n]*nfv - 9517/486*Cf*nf^2 + 17/9*Cf*nf^2*lfr + 2/9*Cf*nf^2*
         lfr^2 - 4/9*Cf*nf^2*lfr^3 + 406/27*Cf*nf^2*lqr - 38/9*Cf*nf^2*lqr^2
          + 4/9*Cf*nf^2*lqr^3 - 152/81*Cf*nf^2*zeta3 + 16/9*Cf*nf^2*zeta3*lfr
          + 764/27*Cf*nf^2*zeta2 - 80/27*Cf*nf^2*zeta2*lfr + 16/9*Cf*nf^2*
         zeta2*lfr^2 - 376/27*Cf*nf^2*zeta2*lqr + 16/9*Cf*nf^2*zeta2*lqr^2 + 
         112/27*Cf*nf^2*zeta2^2 + 142883/486*Cf*Ca*nf - 20*Cf*Ca*nf*lfr - 73/9
         *Cf*Ca*nf*lfr^2 + 44/9*Cf*Ca*nf*lfr^3 - 5516/27*Cf*Ca*nf*lqr + 469/9*
         Cf*Ca*nf*lqr^2 - 44/9*Cf*Ca*nf*lqr^3 + 8/3*Cf*Ca*nf*zeta5 - 18314/81*
         Cf*Ca*nf*zeta3 - 200/9*Cf*Ca*nf*zeta3*lfr + 8*Cf*Ca*nf*zeta3*lfr^2 + 
         224/3*Cf*Ca*nf*zeta3*lqr - 8*Cf*Ca*nf*zeta3*lqr^2 - 29650/81*Cf*Ca*nf
         *zeta2 + 1336/27*Cf*Ca*nf*zeta2*lfr - 176/9*Cf*Ca*nf*zeta2*lfr^2 + 
         4472/27*Cf*Ca*nf*zeta2*lqr - 176/9*Cf*Ca*nf*zeta2*lqr^2 + 232/3*Cf*Ca
         *nf*zeta2*zeta3 - 3208/135*Cf*Ca*nf*zeta2^2 - 4/5*Cf*Ca*nf*zeta2^2*
         lfr - 184/15*Cf*Ca*nf*zeta2^2*lqr - 1909753/1944*Cf*Ca^2 + 1657/36*Cf
         *Ca^2*lfr + 493/18*Cf*Ca^2*lfr^2 - 121/9*Cf*Ca^2*lfr^3 + 16540/27*Cf*
         Ca^2*lqr - 2671/18*Cf*Ca^2*lqr^2 + 121/9*Cf*Ca^2*lqr^3 - 416/3*Cf*
         Ca^2*zeta5 - 40*Cf*Ca^2*zeta5*lfr + 40*Cf*Ca^2*zeta5*lqr + 105712/81*
         Cf*Ca^2*zeta3 + 1552/9*Cf*Ca^2*zeta3*lfr - 44*Cf*Ca^2*zeta3*lfr^2 - 
         1544/3*Cf*Ca^2*zeta3*lqr + 44*Cf*Ca^2*zeta3*lqr^2 - 248/3*Cf*Ca^2*
         zeta3^2 + 80929/81*Cf*Ca^2*zeta2 - 4496/27*Cf*Ca^2*zeta2*lfr + 484/9*
         Cf*Ca^2*zeta2*lfr^2 - 12142/27*Cf*Ca^2*zeta2*lqr + 484/9*Cf*Ca^2*
         zeta2*lqr^2 - 516*Cf*Ca^2*zeta2*zeta3 - 1276/135*Cf*Ca^2*zeta2^2 + 2*
         Cf*Ca^2*zeta2^2*lfr + 1048/15*Cf*Ca^2*zeta2^2*lqr + 15704/315*Cf*Ca^2
         *zeta2^3 - 341/36*Cf^2*nf - 217/12*Cf^2*nf*lfr + 4*Cf^2*nf*lfr^2 + 3*
         Cf^2*nf*lfr^3 + 221/4*Cf^2*nf*lqr + 20*Cf^2*nf*lqr*lfr - 3*Cf^2*nf*
         lqr*lfr^2 - 24*Cf^2*nf*lqr^2 - 3*Cf^2*nf*lqr^2*lfr + 3*Cf^2*nf*lqr^3
          - 592/9*Cf^2*nf*zeta5 + 1348/3*Cf^2*nf*zeta3 + 764/9*Cf^2*nf*zeta3*
         lfr - 64/3*Cf^2*nf*zeta3*lfr^2 - 1700/9*Cf^2*nf*zeta3*lqr - 32/3*Cf^2
         *nf*zeta3*lqr*lfr + 32*Cf^2*nf*zeta3*lqr^2 + 512/27*Cf^2*nf*zeta2 + 
         1618/27*Cf^2*nf*zeta2*lfr + 52/9*Cf^2*nf*zeta2*lfr^2 - 16/3*Cf^2*nf*
         zeta2*lfr^3 - 2590/27*Cf^2*nf*zeta2*lqr - 392/9*Cf^2*nf*zeta2*lqr*lfr
          + 16/3*Cf^2*nf*zeta2*lqr*lfr^2 + 340/9*Cf^2*nf*zeta2*lqr^2 + 16/3*
         Cf^2*nf*zeta2*lqr^2*lfr - 16/3*Cf^2*nf*zeta2*lqr^3 - 1072/9*Cf^2*nf*
         zeta2*zeta3 - 10352/135*Cf^2*nf*zeta2^2 - 8/15*Cf^2*nf*zeta2^2*lfr + 
         608/15*Cf^2*nf*zeta2^2*lqr + 9161/12*Cf^2*Ca + 5171/24*Cf^2*Ca*lfr - 
         71/2*Cf^2*Ca*lfr^2 - 33/2*Cf^2*Ca*lfr^3 - 4151/8*Cf^2*Ca*lqr - 116*
         Cf^2*Ca*lqr*lfr + 33/2*Cf^2*Ca*lqr*lfr^2 + 303/2*Cf^2*Ca*lqr^2 + 33/2
         *Cf^2*Ca*lqr^2*lfr - 33/2*Cf^2*Ca*lqr^3 - 4952/9*Cf^2*Ca*zeta5 - 120*
         Cf^2*Ca*zeta5*lfr + 120*Cf^2*Ca*zeta5*lqr - 6419/3*Cf^2*Ca*zeta3 - 
         7304/9*Cf^2*Ca*zeta3*lfr + 244/3*Cf^2*Ca*zeta3*lfr^2 + 12452/9*Cf^2*
         Ca*zeta3*lqr + 392/3*Cf^2*Ca*zeta3*lqr*lfr - 212*Cf^2*Ca*zeta3*lqr^2
          + 1016/3*Cf^2*Ca*zeta3^2 - 8498/27*Cf^2*Ca*zeta2 - 7885/27*Cf^2*Ca*
         zeta2*lfr - 478/9*Cf^2*Ca*zeta2*lfr^2 + 88/3*Cf^2*Ca*zeta2*lfr^3 + 
         15607/27*Cf^2*Ca*zeta2*lqr + 2540/9*Cf^2*Ca*zeta2*lqr*lfr - 88/3*Cf^2
         *Ca*zeta2*lqr*lfr^2 - 2062/9*Cf^2*Ca*zeta2*lqr^2 - 88/3*Cf^2*Ca*zeta2
         *lqr^2*lfr + 88/3*Cf^2*Ca*zeta2*lqr^3 + 7900/9*Cf^2*Ca*zeta2*zeta3 + 
         304*Cf^2*Ca*zeta2*zeta3*lfr - 304*Cf^2*Ca*zeta2*zeta3*lqr + 77732/135
         *Cf^2*Ca*zeta2^2 + 557/15*Cf^2*Ca*zeta2^2*lfr + 32*Cf^2*Ca*zeta2^2*
         lfr^2 - 3857/15*Cf^2*Ca*zeta2^2*lqr - 64*Cf^2*Ca*zeta2^2*lqr*lfr + 32
         *Cf^2*Ca*zeta2^2*lqr^2 - 8072/63*Cf^2*Ca*zeta2^3 - 7255/24*Cf^3 - 
         1001/8*Cf^3*lfr - 36*Cf^3*lfr^2 - 9/2*Cf^3*lfr^3 + 1001/8*Cf^3*lqr + 
         72*Cf^3*lqr*lfr + 27/2*Cf^3*lqr*lfr^2 - 36*Cf^3*lqr^2 - 27/2*Cf^3*
         lqr^2*lfr + 9/2*Cf^3*lqr^3 + 1240*Cf^3*zeta5 + 48*Cf^3*zeta5*lfr - 48
         *Cf^3*zeta5*lqr - 318*Cf^3*zeta3 + 490*Cf^3*zeta3*lfr + 72*Cf^3*zeta3
         *lfr^2 - 64/3*Cf^3*zeta3*lfr^3 - 490*Cf^3*zeta3*lqr - 144*Cf^3*zeta3*
         lqr*lfr + 64*Cf^3*zeta3*lqr*lfr^2 + 72*Cf^3*zeta3*lqr^2 - 64*Cf^3*
         zeta3*lqr^2*lfr + 64/3*Cf^3*zeta3*lqr^3 - 304/3*Cf^3*zeta3^2 - 200/3*
         Cf^3*zeta2 + 81*Cf^3*zeta2*lfr + 108*Cf^3*zeta2*lfr^2 + 24*Cf^3*zeta2
         *lfr^3 - 81*Cf^3*zeta2*lqr - 216*Cf^3*zeta2*lqr*lfr - 72*Cf^3*zeta2*
         lqr*lfr^2 + 108*Cf^3*zeta2*lqr^2 + 72*Cf^3*zeta2*lqr^2*lfr - 24*Cf^3*
         zeta2*lqr^3 - 128*Cf^3*zeta2*zeta3 - 256*Cf^3*zeta2*zeta3*lfr + 256*
         Cf^3*zeta2*zeta3*lqr - 1248/5*Cf^3*zeta2^2 - 546/5*Cf^3*zeta2^2*lfr
          - 352/5*Cf^3*zeta2^2*lfr^2 + 546/5*Cf^3*zeta2^2*lqr + 704/5*Cf^3*
         zeta2^2*lqr*lfr - 352/5*Cf^3*zeta2^2*lqr^2 + 26864/315*Cf^3*zeta2^3 )) 

    + as^4*( + L7 * (  - 16/3*Cf^4 )

       + L6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 16/3*Cf^4 + 112/3*Cf^4*lfr
          - 112/3*Cf^4*lqr )

       + L5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*Cf^2*Ca^2 + 
         848/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 6068/27*Cf^3*
         Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 48*Cf^3*Ca*zeta2 + 104*
         Cf^4 - 96*Cf^4*lfr^2 + 192*Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 32*Cf^4*
         zeta2 )

       + L4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*nf + 1331/27
         *Cf*Ca^3 + 40/3*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/27*Cf^2*nf^2*
         lqr - 1900/9*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/27*Cf^2*Ca*nf*
         lqr + 80/3*Cf^2*Ca*nf*zeta2 + 6118/9*Cf^2*Ca^2 + 2420/27*Cf^2*Ca^2*
         lfr - 9680/27*Cf^2*Ca^2*lqr - 140*Cf^2*Ca^2*zeta2 + 446/27*Cf^3*nf - 
         3808/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*lfr^2 + 3808/27*Cf^3*nf*lqr + 800/
         9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*lqr^2 + 560/9*Cf^3*nf*zeta2 + 439/
         27*Cf^3*Ca + 27424/27*Cf^3*Ca*lfr + 220/9*Cf^3*Ca*lfr^2 - 27424/27*
         Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*Cf^3*Ca*lqr^2 - 400*
         Cf^3*Ca*zeta3 - 2744/9*Cf^3*Ca*zeta2 - 240*Cf^3*Ca*zeta2*lfr + 240*
         Cf^3*Ca*zeta2*lqr - 44/3*Cf^4 - 428*Cf^4*lfr - 72*Cf^4*lfr^2 + 320/3*
         Cf^4*lfr^3 + 428*Cf^4*lqr + 144*Cf^4*lqr*lfr - 320*Cf^4*lqr*lfr^2 - 
         72*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/3*Cf^4*lqr^3 - 400/3*Cf^4*
         zeta3 - 272*Cf^4*zeta2 - 160*Cf^4*zeta2*lfr + 160*Cf^4*zeta2*lqr )

       + D7 * ( 16/3*Cf^4 )

       + D6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 28*Cf^4 - 112/3*Cf^4*lfr + 112/
         3*Cf^4*lqr )

       + D5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*Ca^2 - 164/
         3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 998/3*Cf^3*Ca + 
         352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 18*Cf^4 + 
         120*Cf^4*lfr + 96*Cf^4*lfr^2 - 120*Cf^4*lqr - 192*Cf^4*lqr*lfr + 96*
         Cf^4*lqr^2 - 32*Cf^4*zeta2 )

       + D4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf - 1331/27*Cf
         *Ca^3 - 640/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*Cf^2*nf^2*lqr
          + 8120/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*Cf^2*Ca*nf*
         lqr - 80/3*Cf^2*Ca*nf*zeta2 - 24040/27*Cf^2*Ca^2 - 2420/27*Cf^2*Ca^2*
         lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 + 4630/27*Cf^3*nf
          + 560/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 740/3*Cf^3*nf*lqr - 800/9
         *Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 560/9*Cf^3*nf*zeta2 - 27835/
         27*Cf^3*Ca - 3560/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 4550/3*Cf^3*
         Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 400*Cf^3*Ca*
         zeta3 + 4160/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 240*Cf^3*Ca*
         zeta2*lqr + 210*Cf^4 + 270*Cf^4*lfr - 120*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 270*Cf^4*lqr + 240*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 - 120*
         Cf^4*lqr^2 - 320*Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 400/3*Cf^4*zeta3
          + 240*Cf^4*zeta2 + 160*Cf^4*zeta2*lfr - 160*Cf^4*zeta2*lqr )

       + D3 * (  - 232/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1540/27*Cf*Ca*nf^2 - 
         176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 9502/27*Cf*Ca^2*nf + 
         968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 55627/81*Cf*Ca^3 - 
         5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 24238/243*Cf^2*nf^2 + 784/
         27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 2464/27*Cf^2*nf^2*lqr - 
         256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 736/27*Cf^2*nf^2*
         zeta2 - 339134/243*Cf^2*Ca*nf - 10352/27*Cf^2*Ca*nf*lfr + 704/27*Cf^2
         *Ca*nf*lfr^2 + 31424/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*Ca*nf*lqr*lfr
          - 6688/27*Cf^2*Ca*nf*lqr^2 + 1216/9*Cf^2*Ca*nf*zeta3 + 11984/27*Cf^2
         *Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*Ca*nf*zeta2*
         lqr + 2154563/486*Cf^2*Ca^2 + 31204/27*Cf^2*Ca^2*lfr - 1936/27*Cf^2*
         Ca^2*lfr^2 - 93256/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*lqr*lfr + 
         18392/27*Cf^2*Ca^2*lqr^2 - 13024/9*Cf^2*Ca^2*zeta3 - 47104/27*Cf^2*
         Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*zeta2*lqr
          + 864/5*Cf^2*Ca^2*zeta2^2 - 280/3*Cf^3*nf - 11216/27*Cf^3*nf*lfr - 
         200*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 + 10136/27*Cf^3*nf*lqr + 544*
         Cf^3*nf*lqr*lfr - 344*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2*lfr + 256/3*
         Cf^3*nf*lqr^3 + 1888/9*Cf^3*nf*zeta3 + 2032/9*Cf^3*nf*zeta2 + 1856/9*
         Cf^3*nf*zeta2*lfr - 1856/9*Cf^3*nf*zeta2*lqr - 1534/3*Cf^3*Ca + 70496/
         27*Cf^3*Ca*lfr + 1356*Cf^3*Ca*lfr^2 - 704/3*Cf^3*Ca*lfr^3 - 59804/27*
         Cf^3*Ca*lqr - 3504*Cf^3*Ca*lqr*lfr + 2148*Cf^3*Ca*lqr^2 + 704*Cf^3*Ca
         *lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 8800/9*Cf^3*Ca*zeta3 - 1184*Cf^3*
         Ca*zeta3*lfr + 1184*Cf^3*Ca*zeta3*lqr - 9856/9*Cf^3*Ca*zeta2 - 12800/
         9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*lfr^2 + 12800/9*Cf^3*Ca*zeta2
         *lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*Cf^3*Ca*zeta2*lqr^2 + 248/5*
         Cf^3*Ca*zeta2^2 + 113/2*Cf^4 - 648*Cf^4*lfr - 684*Cf^4*lfr^2 - 64*
         Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 + 648*Cf^4*lqr + 1368*Cf^4*lqr*lfr + 
         192*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3 - 684*Cf^4*lqr^2 - 192*Cf^4
         *lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 + 64*Cf^4*lqr^3 - 512/3*Cf^4*lqr^3*
         lfr + 128/3*Cf^4*lqr^4 - 1072*Cf^4*zeta3 - 2752/3*Cf^4*zeta3*lfr + 
         2752/3*Cf^4*zeta3*lqr - 168*Cf^4*zeta2 - 768*Cf^4*zeta2*lfr - 320*
         Cf^4*zeta2*lfr^2 + 768*Cf^4*zeta2*lqr + 640*Cf^4*zeta2*lqr*lfr - 320*
         Cf^4*zeta2*lqr^2 - 1488/5*Cf^4*zeta2^2 )

       + D2 * ( 940/81*Cf*nf^3 - 232/27*Cf*nf^3*lqr + 16/9*Cf*nf^3*lqr^2 - 32/
         9*Cf*nf^3*zeta2 - 7403/27*Cf*Ca*nf^2 + 1540/9*Cf*Ca*nf^2*lqr - 88/3*
         Cf*Ca*nf^2*lqr^2 + 16*Cf*Ca*nf^2*zeta3 + 688/9*Cf*Ca*nf^2*zeta2 - 32/
         3*Cf*Ca*nf^2*zeta2*lqr + 17189/9*Cf*Ca^2*nf - 9502/9*Cf*Ca^2*nf*lqr
          + 484/3*Cf*Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*
         zeta2 + 352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 
         649589/162*Cf*Ca^3 + 55627/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 
         1452*Cf*Ca^3*zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr
          - 968/5*Cf*Ca^3*zeta2^2 - 52678/243*Cf^2*nf^2 - 2584/27*Cf^2*nf^2*
         lfr + 88/3*Cf^2*nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 6826/27*Cf^2*nf^2
         *lqr + 64*Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 352/3*Cf^2*
         nf^2*lqr^2 - 32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 304/9
         *Cf^2*nf^2*zeta3 + 3800/27*Cf^2*nf^2*zeta2 + 32*Cf^2*nf^2*zeta2*lfr
          - 224/3*Cf^2*nf^2*zeta2*lqr + 713162/243*Cf^2*Ca*nf + 45428/27*Cf^2*
         Ca*nf*lfr - 1184/3*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 97274/
         27*Cf^2*Ca*nf*lqr - 848*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*
         lfr^2 + 4520/3*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9
         *Cf^2*Ca*nf*lqr^3 - 10600/9*Cf^2*Ca*nf*zeta3 + 144*Cf^2*Ca*nf*zeta3*
         lfr + 336*Cf^2*Ca*nf*zeta3*lqr - 52772/27*Cf^2*Ca*nf*zeta2 - 680*Cf^2
         *Ca*nf*zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 3664/3*Cf^2*Ca*nf*
         zeta2*lqr + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2
          + 2332/15*Cf^2*Ca*nf*zeta2^2 - 2254339/243*Cf^2*Ca^2 - 162508/27*
         Cf^2*Ca^2*lfr + 3598/3*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 
         625073/54*Cf^2*Ca^2*lqr + 2560*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*
         lqr*lfr^2 - 13456/3*Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 
         5324/9*Cf^2*Ca^2*lqr^3 - 1392*Cf^2*Ca^2*zeta5 + 24544/3*Cf^2*Ca^2*
         zeta3 + 1320*Cf^2*Ca^2*zeta3*lfr - 3960*Cf^2*Ca^2*zeta3*lqr + 57956/9
         *Cf^2*Ca^2*zeta2 + 3156*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*
         lfr^2 - 14528/3*Cf^2*Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 
         792*Cf^2*Ca^2*zeta2*lqr^2 - 832*Cf^2*Ca^2*zeta2*zeta3 - 2450/3*Cf^2*
         Ca^2*zeta2^2 - 2592/5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*
         zeta2^2*lqr - 145/9*Cf^3*nf - 251*Cf^3*nf*lfr + 2066/9*Cf^3*nf*lfr^2
          + 320/3*Cf^3*nf*lfr^3 - 32*Cf^3*nf*lfr^4 + 458*Cf^3*nf*lqr - 1108/9*
         Cf^3*nf*lqr*lfr - 320*Cf^3*nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 - 958/
         9*Cf^3*nf*lqr^2 + 320*Cf^3*nf*lqr^2*lfr - 320/3*Cf^3*nf*lqr^3 - 64*
         Cf^3*nf*lqr^3*lfr + 32*Cf^3*nf*lqr^4 - 936*Cf^3*nf*zeta3 - 1984/3*
         Cf^3*nf*zeta3*lfr + 2080/3*Cf^3*nf*zeta3*lqr - 344*Cf^3*nf*zeta2 - 
         832/3*Cf^3*nf*zeta2*lfr - 608/3*Cf^3*nf*zeta2*lfr^2 + 1264/3*Cf^3*nf*
         zeta2*lqr + 1216/3*Cf^3*nf*zeta2*lqr*lfr - 608/3*Cf^3*nf*zeta2*lqr^2
          - 728/5*Cf^3*nf*zeta2^2 + 13990/3*Cf^3*Ca + 9053/2*Cf^3*Ca*lfr - 
         14087/9*Cf^3*Ca*lfr^2 - 2144/3*Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4 - 
         6061*Cf^3*Ca*lqr + 6790/9*Cf^3*Ca*lqr*lfr + 2144*Cf^3*Ca*lqr*lfr^2 - 
         352*Cf^3*Ca*lqr*lfr^3 + 7297/9*Cf^3*Ca*lqr^2 - 2144*Cf^3*Ca*lqr^2*lfr
          + 2144/3*Cf^3*Ca*lqr^3 + 352*Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*lqr^4
          - 720*Cf^3*Ca*zeta5 + 2716/3*Cf^3*Ca*zeta3 + 2200/3*Cf^3*Ca*zeta3*
         lfr + 672*Cf^3*Ca*zeta3*lfr^2 - 2728/3*Cf^3*Ca*zeta3*lqr - 1344*Cf^3*
         Ca*zeta3*lqr*lfr + 672*Cf^3*Ca*zeta3*lqr^2 + 1822*Cf^3*Ca*zeta2 + 
         2608/3*Cf^3*Ca*zeta2*lfr + 3344/3*Cf^3*Ca*zeta2*lfr^2 + 192*Cf^3*Ca*
         zeta2*lfr^3 - 4984/3*Cf^3*Ca*zeta2*lqr - 6688/3*Cf^3*Ca*zeta2*lqr*lfr
          - 576*Cf^3*Ca*zeta2*lqr*lfr^2 + 3344/3*Cf^3*Ca*zeta2*lqr^2 + 576*
         Cf^3*Ca*zeta2*lqr^2*lfr - 192*Cf^3*Ca*zeta2*lqr^3 - 768*Cf^3*Ca*zeta2
         *zeta3 + 1094/5*Cf^3*Ca*zeta2^2 - 744/5*Cf^3*Ca*zeta2^2*lfr + 744/5*
         Cf^3*Ca*zeta2^2*lqr - 1299/2*Cf^4 - 1905/2*Cf^4*lfr + 81*Cf^4*lfr^2
          + 396*Cf^4*lfr^3 + 96*Cf^4*lfr^4 + 1905/2*Cf^4*lqr - 162*Cf^4*lqr*
         lfr - 1188*Cf^4*lqr*lfr^2 - 384*Cf^4*lqr*lfr^3 + 81*Cf^4*lqr^2 + 1188
         *Cf^4*lqr^2*lfr + 576*Cf^4*lqr^2*lfr^2 - 396*Cf^4*lqr^3 - 384*Cf^4*
         lqr^3*lfr + 96*Cf^4*lqr^4 + 4128*Cf^4*zeta5 + 1392*Cf^4*zeta3 + 3984*
         Cf^4*zeta3*lfr + 1920*Cf^4*zeta3*lfr^2 - 3984*Cf^4*zeta3*lqr - 3840*
         Cf^4*zeta3*lqr*lfr + 1920*Cf^4*zeta3*lqr^2 - 1134*Cf^4*zeta2 - 360*
         Cf^4*zeta2*lfr + 720*Cf^4*zeta2*lfr^2 + 320*Cf^4*zeta2*lfr^3 + 360*
         Cf^4*zeta2*lqr - 1440*Cf^4*zeta2*lqr*lfr - 960*Cf^4*zeta2*lqr*lfr^2
          + 720*Cf^4*zeta2*lqr^2 + 960*Cf^4*zeta2*lqr^2*lfr - 320*Cf^4*zeta2*
         lqr^3 - 448*Cf^4*zeta2*zeta3 + 324*Cf^4*zeta2^2 + 4464/5*Cf^4*zeta2^2
         *lfr - 4464/5*Cf^4*zeta2^2*lqr )

       + D1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*zeta3^2*
         [d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr] - 1280/3*
         nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*zeta2*
         [d4RR/nr] + 256*Cf*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*[dabc^2/n]*nfv + 
         896/3*Cf*zeta3*[dabc^2/n]*nfv + 640*Cf*zeta2*[dabc^2/n]*nfv - 128/5*
         Cf*zeta2^2*[dabc^2/n]*nfv - 17716/729*Cf*nf^3 + 1880/81*Cf*nf^3*lqr
          - 232/27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 464/27*Cf*nf^3*zeta2
          - 64/9*Cf*nf^3*zeta2*lqr + 315755/486*Cf*Ca*nf^2 - 14806/27*Cf*Ca*
         nf^2*lqr + 1540/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 688/9*
         Cf*Ca*nf^2*zeta3 + 32*Cf*Ca*nf^2*zeta3*lqr - 9848/27*Cf*Ca*nf^2*zeta2
          + 1376/9*Cf*Ca*nf^2*zeta2*lqr - 32/3*Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*
         Cf*Ca*nf^2*zeta2^2 - 2452247/486*Cf*Ca^2*nf + 34378/9*Cf*Ca^2*nf*lqr
          - 9502/9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf*Ca^2*nf*lqr^3 - 2080/9*Cf*Ca^2*
         nf*zeta5 + 5752/3*Cf*Ca^2*nf*zeta3 - 704*Cf*Ca^2*nf*zeta3*lqr + 68836/
         27*Cf*Ca^2*nf*zeta2 - 10192/9*Cf*Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf
         *zeta2*lqr^2 + 32*Cf*Ca^2*nf*zeta2*zeta3 - 3944/15*Cf*Ca^2*nf*zeta2^2
          + 352/5*Cf*Ca^2*nf*zeta2^2*lqr + 16865531/1458*Cf*Ca^3 - 649589/81*
         Cf*Ca^3*lqr + 55627/27*Cf*Ca^3*lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 19360/
         9*Cf*Ca^3*zeta5 - 78296/9*Cf*Ca^3*zeta3 + 2904*Cf*Ca^3*zeta3*lqr - 16
         *Cf*Ca^3*zeta3^2 - 156238/27*Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr
          - 968/3*Cf*Ca^3*zeta2*lqr^2 + 528*Cf*Ca^3*zeta2*zeta3 + 17996/15*Cf*
         Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3
          + 239633/1458*Cf^2*nf^2 + 104962/729*Cf^2*nf^2*lfr - 1606/81*Cf^2*
         nf^2*lfr^2 - 304/9*Cf^2*nf^2*lfr^3 + 176/27*Cf^2*nf^2*lfr^4 - 113872/
         729*Cf^2*nf^2*lqr - 9616/81*Cf^2*nf^2*lqr*lfr + 344/9*Cf^2*nf^2*lqr*
         lfr^2 - 128/27*Cf^2*nf^2*lqr*lfr^3 + 9386/81*Cf^2*nf^2*lqr^2 + 368/9*
         Cf^2*nf^2*lqr^2*lfr - 32/9*Cf^2*nf^2*lqr^2*lfr^2 - 136/3*Cf^2*nf^2*
         lqr^3 - 128/27*Cf^2*nf^2*lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 19304/
         81*Cf^2*nf^2*zeta3 + 64/27*Cf^2*nf^2*zeta3*lfr + 1952/27*Cf^2*nf^2*
         zeta3*lqr - 6148/81*Cf^2*nf^2*zeta2 - 4240/27*Cf^2*nf^2*zeta2*lfr + 
         160/9*Cf^2*nf^2*zeta2*lfr^2 + 3664/27*Cf^2*nf^2*zeta2*lqr + 448/9*
         Cf^2*nf^2*zeta2*lqr*lfr - 416/9*Cf^2*nf^2*zeta2*lqr^2 + 736/27*Cf^2*
         nf^2*zeta2^2 - 326570/729*Cf^2*Ca*nf - 1826882/729*Cf^2*Ca*nf*lfr - 
         6010/81*Cf^2*Ca*nf*lfr^2 + 4208/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*
         nf*lfr^4 + 1323224/729*Cf^2*Ca*nf*lqr + 172064/81*Cf^2*Ca*nf*lqr*lfr
          - 4648/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 - 
         139918/81*Cf^2*Ca*nf*lqr^2 - 4912/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2
         *Ca*nf*lqr^2*lfr^2 + 1784/3*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*
         lqr^3*lfr - 1936/27*Cf^2*Ca*nf*lqr^4 - 208/3*Cf^2*Ca*nf*zeta5 + 
         158740/81*Cf^2*Ca*nf*zeta3 + 6872/9*Cf^2*Ca*nf*zeta3*lfr - 1120/3*
         Cf^2*Ca*nf*zeta3*lfr^2 - 11528/9*Cf^2*Ca*nf*zeta3*lqr + 608/3*Cf^2*Ca
         *nf*zeta3*lqr*lfr + 512/3*Cf^2*Ca*nf*zeta3*lqr^2 + 67102/81*Cf^2*Ca*
         nf*zeta2 + 190696/81*Cf^2*Ca*nf*zeta2*lfr - 56/9*Cf^2*Ca*nf*zeta2*
         lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 152680/81*Cf^2*Ca*nf*zeta2*lqr - 
         8768/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 
         6712/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*
         Cf^2*Ca*nf*zeta2*lqr^3 - 1120/3*Cf^2*Ca*nf*zeta2*zeta3 - 41122/135*
         Cf^2*Ca*nf*zeta2^2 - 3632/15*Cf^2*Ca*nf*zeta2^2*lfr + 2456/15*Cf^2*Ca
         *nf*zeta2^2*lqr - 21987073/5832*Cf^2*Ca^2 + 13454855/1458*Cf^2*Ca^2*
         lfr + 142429/162*Cf^2*Ca^2*lfr^2 - 12940/9*Cf^2*Ca^2*lfr^3 + 5324/27*
         Cf^2*Ca^2*lfr^4 - 3802963/729*Cf^2*Ca^2*lqr - 621016/81*Cf^2*Ca^2*lqr
         *lfr + 14150/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/27*Cf^2*Ca^2*lqr*lfr^3 + 
         923185/162*Cf^2*Ca^2*lqr^2 + 14876/9*Cf^2*Ca^2*lqr^2*lfr - 968/9*Cf^2
         *Ca^2*lqr^2*lfr^2 - 5362/3*Cf^2*Ca^2*lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*
         lfr + 5324/27*Cf^2*Ca^2*lqr^4 + 6472/3*Cf^2*Ca^2*zeta5 + 1696*Cf^2*
         Ca^2*zeta5*lfr - 1696*Cf^2*Ca^2*zeta5*lqr - 238400/81*Cf^2*Ca^2*zeta3
          - 186220/27*Cf^2*Ca^2*zeta3*lfr + 1936/3*Cf^2*Ca^2*zeta3*lfr^2 + 
         202060/27*Cf^2*Ca^2*zeta3*lqr + 5104/3*Cf^2*Ca^2*zeta3*lqr*lfr - 7040/
         3*Cf^2*Ca^2*zeta3*lqr^2 + 3808/3*Cf^2*Ca^2*zeta3^2 - 40750/27*Cf^2*
         Ca^2*zeta2 - 653800/81*Cf^2*Ca^2*zeta2*lfr - 6836/9*Cf^2*Ca^2*zeta2*
         lfr^2 + 352*Cf^2*Ca^2*zeta2*lfr^3 + 500872/81*Cf^2*Ca^2*zeta2*lqr + 
         39280/9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 
         26636/9*Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*zeta2*lqr^2*lfr + 352*
         Cf^2*Ca^2*zeta2*lqr^3 + 2720/3*Cf^2*Ca^2*zeta2*zeta3 + 3040/3*Cf^2*
         Ca^2*zeta2*zeta3*lfr - 3040/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 39899/135*
         Cf^2*Ca^2*zeta2^2 + 3496/3*Cf^2*Ca^2*zeta2^2*lfr + 1728/5*Cf^2*Ca^2*
         zeta2^2*lfr^2 - 11012/15*Cf^2*Ca^2*zeta2^2*lqr - 3456/5*Cf^2*Ca^2*
         zeta2^2*lqr*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2 + 67352/315*Cf^2*
         Ca^2*zeta2^3 + 1775/18*Cf^3*nf + 5941/27*Cf^3*nf*lfr + 1414/3*Cf^3*nf
         *lfr^2 + 12*Cf^3*nf*lfr^3 - 48*Cf^3*nf*lfr^4 - 3916/27*Cf^3*nf*lqr - 
         3458/3*Cf^3*nf*lqr*lfr - 368*Cf^3*nf*lqr*lfr^2 + 96*Cf^3*nf*lqr*lfr^3
          + 2044/3*Cf^3*nf*lqr^2 + 700*Cf^3*nf*lqr^2*lfr - 344*Cf^3*nf*lqr^3
          - 96*Cf^3*nf*lqr^3*lfr + 48*Cf^3*nf*lqr^4 + 6368/9*Cf^3*nf*zeta5 + 
         78328/27*Cf^3*nf*zeta3 + 16064/9*Cf^3*nf*zeta3*lfr + 896/3*Cf^3*nf*
         zeta3*lfr^2 - 22544/9*Cf^3*nf*zeta3*lqr - 3136/3*Cf^3*nf*zeta3*lqr*
         lfr + 2240/3*Cf^3*nf*zeta3*lqr^2 - 3520/27*Cf^3*nf*zeta2 + 10648/27*
         Cf^3*nf*zeta2*lfr + 272/9*Cf^3*nf*zeta2*lfr^2 + 64/3*Cf^3*nf*zeta2*
         lfr^3 - 13456/27*Cf^3*nf*zeta2*lqr - 3136/9*Cf^3*nf*zeta2*lqr*lfr - 
         128*Cf^3*nf*zeta2*lqr*lfr^2 + 2864/9*Cf^3*nf*zeta2*lqr^2 + 192*Cf^3*
         nf*zeta2*lqr^2*lfr - 256/3*Cf^3*nf*zeta2*lqr^3 - 6016/9*Cf^3*nf*zeta2
         *zeta3 + 10924/135*Cf^3*nf*zeta2^2 + 544/5*Cf^3*nf*zeta2^2*lfr - 752/
         5*Cf^3*nf*zeta2^2*lqr + 2829/2*Cf^3*Ca - 12775/2*Cf^3*Ca*lfr - 14699/
         3*Cf^3*Ca*lfr^2 - 34*Cf^3*Ca*lfr^3 + 264*Cf^3*Ca*lfr^4 + 5359*Cf^3*Ca
         *lqr + 33655/3*Cf^3*Ca*lqr*lfr + 2280*Cf^3*Ca*lqr*lfr^2 - 528*Cf^3*Ca
         *lqr*lfr^3 - 18956/3*Cf^3*Ca*lqr^2 - 4458*Cf^3*Ca*lqr^2*lfr + 2212*
         Cf^3*Ca*lqr^3 + 528*Cf^3*Ca*lqr^3*lfr - 264*Cf^3*Ca*lqr^4 - 77216/9*
         Cf^3*Ca*zeta5 + 480*Cf^3*Ca*zeta5*lfr - 480*Cf^3*Ca*zeta5*lqr - 
         333526/27*Cf^3*Ca*zeta3 - 14708/3*Cf^3*Ca*zeta3*lfr + 5200/3*Cf^3*Ca*
         zeta3*lfr^2 + 192*Cf^3*Ca*zeta3*lfr^3 + 26588/3*Cf^3*Ca*zeta3*lqr - 
         3008/3*Cf^3*Ca*zeta3*lqr*lfr - 576*Cf^3*Ca*zeta3*lqr*lfr^2 - 2192/3*
         Cf^3*Ca*zeta3*lqr^2 + 576*Cf^3*Ca*zeta3*lqr^2*lfr - 192*Cf^3*Ca*zeta3
         *lqr^3 + 5984/3*Cf^3*Ca*zeta3^2 - 3539/27*Cf^3*Ca*zeta2 - 55480/27*
         Cf^3*Ca*zeta2*lfr + 2260/9*Cf^3*Ca*zeta2*lfr^2 + 224/3*Cf^3*Ca*zeta2*
         lfr^3 + 80428/27*Cf^3*Ca*zeta2*lqr + 9736/9*Cf^3*Ca*zeta2*lqr*lfr + 
         128*Cf^3*Ca*zeta2*lqr*lfr^2 - 11996/9*Cf^3*Ca*zeta2*lqr^2 - 480*Cf^3*
         Ca*zeta2*lqr^2*lfr + 832/3*Cf^3*Ca*zeta2*lqr^3 + 55360/9*Cf^3*Ca*
         zeta2*zeta3 + 2624*Cf^3*Ca*zeta2*zeta3*lfr - 2624*Cf^3*Ca*zeta2*zeta3
         *lqr + 3347/135*Cf^3*Ca*zeta2^2 + 1572/5*Cf^3*Ca*zeta2^2*lfr + 1456/5
         *Cf^3*Ca*zeta2^2*lfr^2 - 428/5*Cf^3*Ca*zeta2^2*lqr - 2912/5*Cf^3*Ca*
         zeta2^2*lqr*lfr + 1456/5*Cf^3*Ca*zeta2^2*lqr^2 - 2176/315*Cf^3*Ca*
         zeta2^3 - 19885/24*Cf^4 + 703*Cf^4*lfr + 2269/2*Cf^4*lfr^2 + 498*Cf^4
         *lfr^3 + 72*Cf^4*lfr^4 - 703*Cf^4*lqr - 2269*Cf^4*lqr*lfr - 1494*Cf^4
         *lqr*lfr^2 - 288*Cf^4*lqr*lfr^3 + 2269/2*Cf^4*lqr^2 + 1494*Cf^4*lqr^2
         *lfr + 432*Cf^4*lqr^2*lfr^2 - 498*Cf^4*lqr^3 - 288*Cf^4*lqr^3*lfr + 
         72*Cf^4*lqr^4 + 64*Cf^4*zeta5 - 6336*Cf^4*zeta5*lfr + 6336*Cf^4*zeta5
         *lqr - 1374*Cf^4*zeta3 + 128*Cf^4*zeta3*lfr - 2880*Cf^4*zeta3*lfr^2
          - 3712/3*Cf^4*zeta3*lfr^3 - 128*Cf^4*zeta3*lqr + 5760*Cf^4*zeta3*lqr
         *lfr + 3712*Cf^4*zeta3*lqr*lfr^2 - 2880*Cf^4*zeta3*lqr^2 - 3712*Cf^4*
         zeta3*lqr^2*lfr + 3712/3*Cf^4*zeta3*lqr^3 - 256/3*Cf^4*zeta3^2 + 265/
         3*Cf^4*zeta2 + 1932*Cf^4*zeta2*lfr + 1104*Cf^4*zeta2*lfr^2 - 96*Cf^4*
         zeta2*lfr^3 - 128*Cf^4*zeta2*lfr^4 - 1932*Cf^4*zeta2*lqr - 2208*Cf^4*
         zeta2*lqr*lfr + 288*Cf^4*zeta2*lqr*lfr^2 + 512*Cf^4*zeta2*lqr*lfr^3
          + 1104*Cf^4*zeta2*lqr^2 - 288*Cf^4*zeta2*lqr^2*lfr - 768*Cf^4*zeta2*
         lqr^2*lfr^2 + 96*Cf^4*zeta2*lqr^3 + 512*Cf^4*zeta2*lqr^3*lfr - 128*
         Cf^4*zeta2*lqr^4 + 1504*Cf^4*zeta2*zeta3 + 384*Cf^4*zeta2*zeta3*lfr
          - 384*Cf^4*zeta2*zeta3*lqr - 162*Cf^4*zeta2^2 - 600*Cf^4*zeta2^2*lfr
          - 4256/5*Cf^4*zeta2^2*lfr^2 + 600*Cf^4*zeta2^2*lqr + 8512/5*Cf^4*
         zeta2^2*lqr*lfr - 4256/5*Cf^4*zeta2^2*lqr^2 - 142816/315*Cf^4*zeta2^3
          )

       + D0 * (  - 192*[d4RA/nr] + [B4(d4RA/nc)]*[d4RA/nr] - 3484*zeta7*
         [d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*[d4RA/nr] + 
         3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/3*zeta3*lfr
         *[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*[d4RA/nr] + 
         384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 2176/3*zeta2*
         [d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*[d4RA/nr] - 1024*
         zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr] - 224/15*zeta2^2*
         [d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/315*zeta2^3*
         [d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*zeta2^3*lqr*
         [d4RA/nr] + 192*nf*[d4RR/nr] + 11680/9*nf*zeta5*[d4RR/nr] + 1280/3*nf
         *zeta5*lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] + 2336/9*nf*
         zeta3*[d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] - 448/3*nf*zeta3^2*[d4RR/nr] - 2656/3*nf*zeta2*[d4RR/nr] - 
         256*nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] - 64*nf*zeta2
         *zeta3*[d4RR/nr] + 896/15*nf*zeta2^2*[d4RR/nr] + 4864/315*nf*zeta2^3*
         [d4RR/nr] - 192*Cf*[dabc^2/n]*nfv - 256*Cf*lfr*[dabc^2/n]*nfv + 256*
         Cf*lqr*[dabc^2/n]*nfv + 1280*Cf*zeta5*[dabc^2/n]*nfv + 5120/3*Cf*
         zeta5*lfr*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*lqr*[dabc^2/n]*nfv - 224*
         Cf*zeta3*[dabc^2/n]*nfv - 896/3*Cf*zeta3*lfr*[dabc^2/n]*nfv + 896/3*
         Cf*zeta3*lqr*[dabc^2/n]*nfv - 480*Cf*zeta2*[dabc^2/n]*nfv - 640*Cf*
         zeta2*lfr*[dabc^2/n]*nfv + 640*Cf*zeta2*lqr*[dabc^2/n]*nfv + 96/5*Cf*
         zeta2^2*[dabc^2/n]*nfv + 128/5*Cf*zeta2^2*lfr*[dabc^2/n]*nfv - 128/5*
         Cf*zeta2^2*lqr*[dabc^2/n]*nfv + 50558/2187*Cf*nf^3 + 32/81*Cf*nf^3*
         lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*Cf*nf^3*lfr^3 - 8/27*Cf*nf^3*lfr^4
          - 17716/729*Cf*nf^3*lqr + 940/81*Cf*nf^3*lqr^2 - 232/81*Cf*nf^3*
         lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*nf^3*zeta3 - 64/27*Cf*nf^3*
         zeta3*lfr - 1880/81*Cf*nf^3*zeta2 + 464/27*Cf*nf^3*zeta2*lqr - 32/9*
         Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2 - 3761509/5832*Cf*Ca*nf^2
          - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*lfr^2 - 1144/27*Cf*Ca*
         nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 315755/486*Cf*Ca*nf^2*lqr - 7403/
         27*Cf*Ca*nf^2*lqr^2 + 1540/27*Cf*Ca*nf^2*lqr^3 - 44/9*Cf*Ca*nf^2*
         lqr^4 + 1192/9*Cf*Ca*nf^2*zeta5 + 6092/81*Cf*Ca*nf^2*zeta3 - 2240/27*
         Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*lfr^2 - 688/9*Cf*Ca*
         nf^2*zeta3*lqr + 16*Cf*Ca*nf^2*zeta3*lqr^2 + 131878/243*Cf*Ca*nf^2*
         zeta2 + 608/81*Cf*Ca*nf^2*zeta2*lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 
         32/9*Cf*Ca*nf^2*zeta2*lfr^3 - 9848/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf
         *Ca*nf^2*zeta2*lqr^2 - 32/9*Cf*Ca*nf^2*zeta2*lqr^3 - 400/9*Cf*Ca*nf^2
         *zeta2*zeta3 - 616/9*Cf*Ca*nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*
         lfr + 64/5*Cf*Ca*nf^2*zeta2^2*lqr + 31645735/5832*Cf*Ca^2*nf + 24137/
         81*Cf*Ca^2*nf*lfr - 1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*
         lfr^3 - 242/9*Cf*Ca^2*nf*lfr^4 - 2452247/486*Cf*Ca^2*nf*lqr + 17189/9
         *Cf*Ca^2*nf*lqr^2 - 9502/27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4
          - 6562/27*Cf*Ca^2*nf*zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 2080/9*Cf
         *Ca^2*nf*zeta5*lqr - 239062/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf
         *zeta3*lfr - 704/3*Cf*Ca^2*nf*zeta3*lfr^2 + 5752/3*Cf*Ca^2*nf*zeta3*
         lqr - 352*Cf*Ca^2*nf*zeta3*lqr^2 - 2612/9*Cf*Ca^2*nf*zeta3^2 - 940424/
         243*Cf*Ca^2*nf*zeta2 - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2
         *nf*zeta2*lfr^2 - 352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 68836/27*Cf*Ca^2*nf*
         zeta2*lqr - 5096/9*Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*
         lqr^3 + 8684/9*Cf*Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 32*Cf*Ca^2*nf*zeta2*zeta3*lqr + 3314/5*Cf*Ca^2*nf*zeta2^2 + 352/
         15*Cf*Ca^2*nf*zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3944/15*
         Cf*Ca^2*nf*zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 86176/945*
         Cf*Ca^2*nf*zeta2^3 - 59835979/4374*Cf*Ca^3 - 1/24*Cf*Ca^3*
         [B4(d4RA/nc)] - 84278/81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/
         81*Cf*Ca^3*lfr^3 + 1331/27*Cf*Ca^3*lfr^4 + 16865531/1458*Cf*Ca^3*lqr
          - 649589/162*Cf*Ca^3*lqr^2 + 55627/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*
         Ca^3*lqr^4 + 28291/6*Cf*Ca^3*zeta7 - 128510/27*Cf*Ca^3*zeta5 + 3608/9
         *Cf*Ca^3*zeta5*lfr + 19360/9*Cf*Ca^3*zeta5*lqr + 387083/27*Cf*Ca^3*
         zeta3 - 20944/27*Cf*Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 
         78296/9*Cf*Ca^3*zeta3*lqr + 1452*Cf*Ca^3*zeta3*lqr^2 - 17182/9*Cf*
         Ca^3*zeta3^2 + 16*Cf*Ca^3*zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 
         2052595/243*Cf*Ca^3*zeta2 + 88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*
         Ca^3*zeta2*lfr^2 + 968/9*Cf*Ca^3*zeta2*lfr^3 - 156238/27*Cf*Ca^3*
         zeta2*lqr + 4012/3*Cf*Ca^3*zeta2*lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 - 
         136/3*Cf*Ca^3*zeta2*zeta5 - 39988/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*
         Ca^3*zeta2*zeta3*lfr + 528*Cf*Ca^3*zeta2*zeta3*lqr - 77341/45*Cf*Ca^3
         *zeta2^2 - 3608/5*Cf*Ca^3*zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2
          + 17996/15*Cf*Ca^3*zeta2^2*lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 836/3
         *Cf*Ca^3*zeta2^2*zeta3 + 55864/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*
         Ca^3*zeta2^3*lfr - 20032/105*Cf*Ca^3*zeta2^3*lqr - 161929/972*Cf^2*
         nf^2 + 32350/243*Cf^2*nf^2*lfr - 358/27*Cf^2*nf^2*lfr^2 - 112/9*Cf^2*
         nf^2*lfr^3 + 44/9*Cf^2*nf^2*lfr^4 - 63161/486*Cf^2*nf^2*lqr - 3130/27
         *Cf^2*nf^2*lqr*lfr + 74/3*Cf^2*nf^2*lqr*lfr^2 - 32/9*Cf^2*nf^2*lqr*
         lfr^3 + 4136/27*Cf^2*nf^2*lqr^2 + 104/3*Cf^2*nf^2*lqr^2*lfr - 8/3*
         Cf^2*nf^2*lqr^2*lfr^2 - 422/9*Cf^2*nf^2*lqr^3 - 32/9*Cf^2*nf^2*lqr^3*
         lfr + 44/9*Cf^2*nf^2*lqr^4 - 64/9*Cf^2*nf^2*zeta5 + 3812/9*Cf^2*nf^2*
         zeta3 + 10448/81*Cf^2*nf^2*zeta3*lfr - 400/9*Cf^2*nf^2*zeta3*lfr^2 - 
         20168/81*Cf^2*nf^2*zeta3*lqr - 64/9*Cf^2*nf^2*zeta3*lqr*lfr + 368/9*
         Cf^2*nf^2*zeta3*lqr^2 - 19760/729*Cf^2*nf^2*zeta2 - 6920/81*Cf^2*nf^2
         *zeta2*lfr + 1112/27*Cf^2*nf^2*zeta2*lfr^2 - 352/27*Cf^2*nf^2*zeta2*
         lfr^3 + 10796/81*Cf^2*nf^2*zeta2*lqr + 80/27*Cf^2*nf^2*zeta2*lqr*lfr
          + 64/9*Cf^2*nf^2*zeta2*lqr*lfr^2 - 1192/27*Cf^2*nf^2*zeta2*lqr^2 + 
         32/9*Cf^2*nf^2*zeta2*lqr^2*lfr + 64/27*Cf^2*nf^2*zeta2*lqr^3 - 1760/
         27*Cf^2*nf^2*zeta2*zeta3 + 976/135*Cf^2*nf^2*zeta2^2 - 1216/27*Cf^2*
         nf^2*zeta2^2*lfr + 352/27*Cf^2*nf^2*zeta2^2*lqr - 255235/324*Cf^2*Ca*
         nf - 582473/243*Cf^2*Ca*nf*lfr + 10619/27*Cf^2*Ca*nf*lfr^2 + 1552/9*
         Cf^2*Ca*nf*lfr^3 - 484/9*Cf^2*Ca*nf*lfr^4 + 952130/243*Cf^2*Ca*nf*lqr
          + 47726/27*Cf^2*Ca*nf*lqr*lfr - 994/3*Cf^2*Ca*nf*lqr*lfr^2 + 352/9*
         Cf^2*Ca*nf*lqr*lfr^3 - 66958/27*Cf^2*Ca*nf*lqr^2 - 1324/3*Cf^2*Ca*nf*
         lqr^2*lfr + 88/3*Cf^2*Ca*nf*lqr^2*lfr^2 + 5402/9*Cf^2*Ca*nf*lqr^3 + 
         352/9*Cf^2*Ca*nf*lqr^3*lfr - 484/9*Cf^2*Ca*nf*lqr^4 + 2984/9*Cf^2*Ca*
         nf*zeta5 - 512/3*Cf^2*Ca*nf*zeta5*lfr - 208/3*Cf^2*Ca*nf*zeta5*lqr - 
         71482/27*Cf^2*Ca*nf*zeta3 + 13580/81*Cf^2*Ca*nf*zeta3*lfr + 1160/9*
         Cf^2*Ca*nf*zeta3*lfr^2 - 48*Cf^2*Ca*nf*zeta3*lfr^3 - 10952/81*Cf^2*Ca
         *nf*zeta3*lqr - 2680/9*Cf^2*Ca*nf*zeta3*lqr*lfr + 48*Cf^2*Ca*nf*zeta3
         *lqr*lfr^2 + 2576/9*Cf^2*Ca*nf*zeta3*lqr^2 + 48*Cf^2*Ca*nf*zeta3*
         lqr^2*lfr - 48*Cf^2*Ca*nf*zeta3*lqr^3 + 2920/3*Cf^2*Ca*nf*zeta3^2 + 
         580447/729*Cf^2*Ca*nf*zeta2 + 99074/81*Cf^2*Ca*nf*zeta2*lfr - 14776/
         27*Cf^2*Ca*nf*zeta2*lfr^2 + 3224/27*Cf^2*Ca*nf*zeta2*lfr^3 - 148154/
         81*Cf^2*Ca*nf*zeta2*lqr - 2128/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 488/9*
         Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 16904/27*Cf^2*Ca*nf*zeta2*lqr^2 - 136/9*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr - 1352/27*Cf^2*Ca*nf*zeta2*lqr^3 + 928/9*
         Cf^2*Ca*nf*zeta2*zeta3 + 544/3*Cf^2*Ca*nf*zeta2*zeta3*lfr - 64/3*Cf^2
         *Ca*nf*zeta2*zeta3*lqr - 80503/405*Cf^2*Ca*nf*zeta2^2 + 32476/135*
         Cf^2*Ca*nf*zeta2^2*lfr + 724/15*Cf^2*Ca*nf*zeta2^2*lfr^2 + 1814/135*
         Cf^2*Ca*nf*zeta2^2*lqr - 272/15*Cf^2*Ca*nf*zeta2^2*lqr*lfr - 452/15*
         Cf^2*Ca*nf*zeta2^2*lqr^2 + 31088/315*Cf^2*Ca*nf*zeta2^3 + 51498031/
         3888*Cf^2*Ca^2 + 2467366/243*Cf^2*Ca^2*lfr - 94853/54*Cf^2*Ca^2*lfr^2
          - 488*Cf^2*Ca^2*lfr^3 + 1331/9*Cf^2*Ca^2*lfr^4 - 35992631/1944*Cf^2*
         Ca^2*lqr - 314075/54*Cf^2*Ca^2*lqr*lfr + 5953/6*Cf^2*Ca^2*lqr*lfr^2
          - 968/9*Cf^2*Ca^2*lqr*lfr^3 + 464467/54*Cf^2*Ca^2*lqr^2 + 3884/3*
         Cf^2*Ca^2*lqr^2*lfr - 242/3*Cf^2*Ca^2*lqr^2*lfr^2 - 10793/6*Cf^2*Ca^2
         *lqr^3 - 968/9*Cf^2*Ca^2*lqr^3*lfr + 1331/9*Cf^2*Ca^2*lqr^4 - 8610*
         Cf^2*Ca^2*zeta7 + 14894/9*Cf^2*Ca^2*zeta5 + 4112/3*Cf^2*Ca^2*zeta5*
         lfr + 160*Cf^2*Ca^2*zeta5*lfr^2 - 152/3*Cf^2*Ca^2*zeta5*lqr - 320*
         Cf^2*Ca^2*zeta5*lqr*lfr + 160*Cf^2*Ca^2*zeta5*lqr^2 - 188162/27*Cf^2*
         Ca^2*zeta3 - 664234/81*Cf^2*Ca^2*zeta3*lfr - 3352/9*Cf^2*Ca^2*zeta3*
         lfr^2 + 264*Cf^2*Ca^2*zeta3*lfr^3 + 1006018/81*Cf^2*Ca^2*zeta3*lqr + 
         34820/9*Cf^2*Ca^2*zeta3*lqr*lfr - 264*Cf^2*Ca^2*zeta3*lqr*lfr^2 - 
         34372/9*Cf^2*Ca^2*zeta3*lqr^2 - 264*Cf^2*Ca^2*zeta3*lqr^2*lfr + 264*
         Cf^2*Ca^2*zeta3*lqr^3 + 5966/3*Cf^2*Ca^2*zeta3^2 + 2432/3*Cf^2*Ca^2*
         zeta3^2*lfr - 2432/3*Cf^2*Ca^2*zeta3^2*lqr - 2535611/729*Cf^2*Ca^2*
         zeta2 - 124757/27*Cf^2*Ca^2*zeta2*lfr + 44822/27*Cf^2*Ca^2*zeta2*
         lfr^2 - 7084/27*Cf^2*Ca^2*zeta2*lfr^3 + 175654/27*Cf^2*Ca^2*zeta2*lqr
          + 13604/27*Cf^2*Ca^2*zeta2*lqr*lfr + 748/9*Cf^2*Ca^2*zeta2*lqr*lfr^2
          - 58426/27*Cf^2*Ca^2*zeta2*lqr^2 - 220/9*Cf^2*Ca^2*zeta2*lqr^2*lfr
          + 5500/27*Cf^2*Ca^2*zeta2*lqr^3 + 1176*Cf^2*Ca^2*zeta2*zeta5 + 42992/
         27*Cf^2*Ca^2*zeta2*zeta3 + 2032/3*Cf^2*Ca^2*zeta2*zeta3*lfr + 96*Cf^2
         *Ca^2*zeta2*zeta3*lfr^2 - 4672/3*Cf^2*Ca^2*zeta2*zeta3*lqr - 192*Cf^2
         *Ca^2*zeta2*zeta3*lqr*lfr + 96*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 271247/
         810*Cf^2*Ca^2*zeta2^2 + 41374/135*Cf^2*Ca^2*zeta2^2*lfr - 2254/15*
         Cf^2*Ca^2*zeta2^2*lfr^2 - 99289/135*Cf^2*Ca^2*zeta2^2*lqr - 392/3*
         Cf^2*Ca^2*zeta2^2*lqr*lfr + 4214/15*Cf^2*Ca^2*zeta2^2*lqr^2 + 776/15*
         Cf^2*Ca^2*zeta2^2*zeta3 - 12992/45*Cf^2*Ca^2*zeta2^3 - 67352/315*Cf^2
         *Ca^2*zeta2^3*lfr + 67352/315*Cf^2*Ca^2*zeta2^3*lqr - 16067/27*Cf^3*
         nf - 6853/36*Cf^3*nf*lfr + 535/6*Cf^3*nf*lfr^2 - 27*Cf^3*nf*lfr^3 - 
         18*Cf^3*nf*lfr^4 + 406/9*Cf^3*nf*lqr - 1408/3*Cf^3*nf*lqr*lfr - 102*
         Cf^3*nf*lqr*lfr^2 + 36*Cf^3*nf*lqr*lfr^3 + 2281/6*Cf^3*nf*lqr^2 + 285
         *Cf^3*nf*lqr^2*lfr - 156*Cf^3*nf*lqr^3 - 36*Cf^3*nf*lqr^3*lfr + 18*
         Cf^3*nf*lqr^4 - 3952/3*Cf^3*nf*zeta5 + 1408/9*Cf^3*nf*zeta5*lfr + 
         6368/9*Cf^3*nf*zeta5*lqr - 15314/9*Cf^3*nf*zeta3 - 8996/3*Cf^3*nf*
         zeta3*lfr - 1280/3*Cf^3*nf*zeta3*lfr^2 + 544/3*Cf^3*nf*zeta3*lfr^3 + 
         10544/3*Cf^3*nf*zeta3*lqr + 5872/3*Cf^3*nf*zeta3*lqr*lfr - 96*Cf^3*nf
         *zeta3*lqr*lfr^2 - 4592/3*Cf^3*nf*zeta3*lqr^2 - 352*Cf^3*nf*zeta3*
         lqr^2*lfr + 800/3*Cf^3*nf*zeta3*lqr^3 - 496/3*Cf^3*nf*zeta3^2 + 23305/
         27*Cf^3*nf*zeta2 + 4546/27*Cf^3*nf*zeta2*lfr - 3140/9*Cf^3*nf*zeta2*
         lfr^2 - 128/3*Cf^3*nf*zeta2*lfr^3 + 32*Cf^3*nf*zeta2*lfr^4 - 11188/27
         *Cf^3*nf*zeta2*lqr + 5920/9*Cf^3*nf*zeta2*lqr*lfr + 272*Cf^3*nf*zeta2
         *lqr*lfr^2 - 64*Cf^3*nf*zeta2*lqr*lfr^3 - 2780/9*Cf^3*nf*zeta2*lqr^2
          - 416*Cf^3*nf*zeta2*lqr^2*lfr + 560/3*Cf^3*nf*zeta2*lqr^3 + 64*Cf^3*
         nf*zeta2*lqr^3*lfr - 32*Cf^3*nf*zeta2*lqr^4 + 8368/9*Cf^3*nf*zeta2*
         zeta3 + 6400/9*Cf^3*nf*zeta2*zeta3*lfr - 7552/9*Cf^3*nf*zeta2*zeta3*
         lqr - 1798/27*Cf^3*nf*zeta2^2 + 632/135*Cf^3*nf*zeta2^2*lfr + 344/5*
         Cf^3*nf*zeta2^2*lfr^2 + 988/135*Cf^3*nf*zeta2^2*lqr - 96*Cf^3*nf*
         zeta2^2*lqr*lfr + 136/5*Cf^3*nf*zeta2^2*lqr^2 - 608/7*Cf^3*nf*zeta2^3
          - 492041/108*Cf^3*Ca - 150713/24*Cf^3*Ca*lfr - 17789/12*Cf^3*Ca*
         lfr^2 + 489/2*Cf^3*Ca*lfr^3 + 99*Cf^3*Ca*lfr^4 + 91873/12*Cf^3*Ca*lqr
          + 16732/3*Cf^3*Ca*lqr*lfr + 537*Cf^3*Ca*lqr*lfr^2 - 198*Cf^3*Ca*lqr*
         lfr^3 - 49139/12*Cf^3*Ca*lqr^2 - 3615/2*Cf^3*Ca*lqr^2*lfr + 1026*Cf^3
         *Ca*lqr^3 + 198*Cf^3*Ca*lqr^3*lfr - 99*Cf^3*Ca*lqr^4 + 10920*Cf^3*Ca*
         zeta7 + 32168/3*Cf^3*Ca*zeta5 + 47408/9*Cf^3*Ca*zeta5*lfr + 480*Cf^3*
         Ca*zeta5*lfr^2 - 90176/9*Cf^3*Ca*zeta5*lqr - 960*Cf^3*Ca*zeta5*lqr*
         lfr + 480*Cf^3*Ca*zeta5*lqr^2 + 37640/3*Cf^3*Ca*zeta3 + 19314*Cf^3*Ca
         *zeta3*lfr + 15032/3*Cf^3*Ca*zeta3*lfr^2 - 2560/3*Cf^3*Ca*zeta3*lfr^3
          - 22328*Cf^3*Ca*zeta3*lqr - 48280/3*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*
         Ca*zeta3*lqr*lfr^2 + 33248/3*Cf^3*Ca*zeta3*lqr^2 + 2368*Cf^3*Ca*zeta3
         *lqr^2*lfr - 4832/3*Cf^3*Ca*zeta3*lqr^3 - 21668/3*Cf^3*Ca*zeta3^2 - 
         12992/3*Cf^3*Ca*zeta3^2*lfr + 12992/3*Cf^3*Ca*zeta3^2*lqr - 11193/2*
         Cf^3*Ca*zeta2 - 7612/27*Cf^3*Ca*zeta2*lfr + 17978/9*Cf^3*Ca*zeta2*
         lfr^2 + 1196/3*Cf^3*Ca*zeta2*lfr^3 - 176*Cf^3*Ca*zeta2*lfr^4 + 44143/
         27*Cf^3*Ca*zeta2*lqr - 37144/9*Cf^3*Ca*zeta2*lqr*lfr - 1988*Cf^3*Ca*
         zeta2*lqr*lfr^2 + 352*Cf^3*Ca*zeta2*lqr*lfr^3 + 19166/9*Cf^3*Ca*zeta2
         *lqr^2 + 2780*Cf^3*Ca*zeta2*lqr^2*lfr - 3572/3*Cf^3*Ca*zeta2*lqr^3 - 
         352*Cf^3*Ca*zeta2*lqr^3*lfr + 176*Cf^3*Ca*zeta2*lqr^4 - 3696*Cf^3*Ca*
         zeta2*zeta5 - 29048/9*Cf^3*Ca*zeta2*zeta3 - 52288/9*Cf^3*Ca*zeta2*
         zeta3*lfr - 2048*Cf^3*Ca*zeta2*zeta3*lfr^2 + 58624/9*Cf^3*Ca*zeta2*
         zeta3*lqr + 4096*Cf^3*Ca*zeta2*zeta3*lqr*lfr - 2048*Cf^3*Ca*zeta2*
         zeta3*lqr^2 + 28739/54*Cf^3*Ca*zeta2^2 + 2593/135*Cf^3*Ca*zeta2^2*lfr
          - 3056/5*Cf^3*Ca*zeta2^2*lfr^2 - 192*Cf^3*Ca*zeta2^2*lfr^3 - 11503/
         135*Cf^3*Ca*zeta2^2*lqr + 4968/5*Cf^3*Ca*zeta2^2*lqr*lfr + 576*Cf^3*
         Ca*zeta2^2*lqr*lfr^2 - 1912/5*Cf^3*Ca*zeta2^2*lqr^2 - 576*Cf^3*Ca*
         zeta2^2*lqr^2*lfr + 192*Cf^3*Ca*zeta2^2*lqr^3 - 904/5*Cf^3*Ca*zeta2^2
         *zeta3 + 8780/21*Cf^3*Ca*zeta2^3 + 2176/315*Cf^3*Ca*zeta2^3*lfr - 
         2176/315*Cf^3*Ca*zeta2^3*lqr + 37069/48*Cf^4 + 38155/24*Cf^4*lfr + 
         2407/4*Cf^4*lfr^2 + 315/2*Cf^4*lfr^3 + 18*Cf^4*lfr^4 - 38155/24*Cf^4*
         lqr - 2407/2*Cf^4*lqr*lfr - 945/2*Cf^4*lqr*lfr^2 - 72*Cf^4*lqr*lfr^3
          + 2407/4*Cf^4*lqr^2 + 945/2*Cf^4*lqr^2*lfr + 108*Cf^4*lqr^2*lfr^2 - 
         315/2*Cf^4*lqr^3 - 72*Cf^4*lqr^3*lfr + 18*Cf^4*lqr^4 - 2040*Cf^4*
         zeta7 - 4224*Cf^4*zeta5 - 4096*Cf^4*zeta5*lfr + 1344*Cf^4*zeta5*lfr^2
          + 4096*Cf^4*zeta5*lqr - 2688*Cf^4*zeta5*lqr*lfr + 1344*Cf^4*zeta5*
         lqr^2 - 940*Cf^4*zeta3 - 1062*Cf^4*zeta3*lfr - 3076*Cf^4*zeta3*lfr^2
          - 416*Cf^4*zeta3*lfr^3 + 256/3*Cf^4*zeta3*lfr^4 + 1062*Cf^4*zeta3*
         lqr + 6152*Cf^4*zeta3*lqr*lfr + 1248*Cf^4*zeta3*lqr*lfr^2 - 1024/3*
         Cf^4*zeta3*lqr*lfr^3 - 3076*Cf^4*zeta3*lqr^2 - 1248*Cf^4*zeta3*lqr^2*
         lfr + 512*Cf^4*zeta3*lqr^2*lfr^2 + 416*Cf^4*zeta3*lqr^3 - 1024/3*Cf^4
         *zeta3*lqr^3*lfr + 256/3*Cf^4*zeta3*lqr^4 + 1888*Cf^4*zeta3^2 + 1408/
         3*Cf^4*zeta3^2*lfr - 1408/3*Cf^4*zeta3^2*lqr + 3503/2*Cf^4*zeta2 + 
         4109/3*Cf^4*zeta2*lfr - 120*Cf^4*zeta2*lfr^2 - 432*Cf^4*zeta2*lfr^3
          - 96*Cf^4*zeta2*lfr^4 - 4109/3*Cf^4*zeta2*lqr + 240*Cf^4*zeta2*lqr*
         lfr + 1296*Cf^4*zeta2*lqr*lfr^2 + 384*Cf^4*zeta2*lqr*lfr^3 - 120*Cf^4
         *zeta2*lqr^2 - 1296*Cf^4*zeta2*lqr^2*lfr - 576*Cf^4*zeta2*lqr^2*lfr^2
          + 432*Cf^4*zeta2*lqr^3 + 384*Cf^4*zeta2*lqr^3*lfr - 96*Cf^4*zeta2*
         lqr^4 + 576*Cf^4*zeta2*zeta5 - 1760*Cf^4*zeta2*zeta3 - 1504*Cf^4*
         zeta2*zeta3*lfr + 192*Cf^4*zeta2*zeta3*lfr^2 + 1504*Cf^4*zeta2*zeta3*
         lqr - 384*Cf^4*zeta2*zeta3*lqr*lfr + 192*Cf^4*zeta2*zeta3*lqr^2 + 
         3963/5*Cf^4*zeta2^2 + 2358/5*Cf^4*zeta2^2*lfr + 264*Cf^4*zeta2^2*
         lfr^2 + 256*Cf^4*zeta2^2*lfr^3 - 2358/5*Cf^4*zeta2^2*lqr - 528*Cf^4*
         zeta2^2*lqr*lfr - 768*Cf^4*zeta2^2*lqr*lfr^2 + 264*Cf^4*zeta2^2*lqr^2
          + 768*Cf^4*zeta2^2*lqr^2*lfr - 256*Cf^4*zeta2^2*lqr^3 - 368*Cf^4*
         zeta2^2*zeta3 + 55624/105*Cf^4*zeta2^3 + 142816/315*Cf^4*zeta2^3*lfr
          - 142816/315*Cf^4*zeta2^3*lqr )) 
);
*************************************************************************


==> anc/Coeff_rap.list <==
*                                                                        
*************************************************************************
*                                                                        
* Paper: Soft and Jet functions for SCET at four loops in QCD            
* Authors: Saurav Goyal, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran 
* Date: December, 2025                                                   
*                                                                        
*************************************************************************
*                                                                        
* This file contains the results of                                      
* Rapidity Cross Sections (Coefficient functions) for different processes
* in threshold limit i.e. SV + NSV limit upto 4th order in pQCD.         
*                                                                        
* Processes:                                                             
* 1) Rapidity Higgs-production through gluon-Fusion: [C_{d,ggF}^g],         
* 2) Rapidity DY-production: [C_{d,DY}^q],                                  
* 3) Rapidity Higgs-production through bottom-quark annihilation: [C_{d,bBH}^b]
.
*                                                                        
*                                                                        
* Notations:                                                             
* as is the strong coupling constant at muR scale,                       
* muR is the renormalization scale, muF is the factorization scale.      
*                                                                        
* lqr = Log(Q^2/muR^2), lfr = Log(muF^2/muR^2),                          
* L0,...,L7 are Logarithm, L'i' = Log(1-z1)^i,                      
* LL0,...,LL7 are Logarithm, LL'i' = Log(1-z2)^i,                   
* D0,...,D7 are Plus-Distributions, D'i' = (Log(1-z1)^i/(1-z1))_+,  
* DD0,...,DD7 are Plus-Distributions, DD'i' = (Log(1-z2)^i/(1-z2))_+,
* [d_(1-z1)],[d_(1-z2)] are the Dirac Delta function,                    
* zeta2 = Zeta(2),...,zeta7 = Zeta(7) are Riemann zeta-values.        
*                                                                        
* One unknown [B4(d4RA/nc)] (=-998.02 ± 0.02),                           
* See: arXiv:2310.05744, arXiv:2505.09381                                
*                                                                        
* Color factors (see Appendix in the paper):                             
* Ca = Nc and Cf =(Nc^2 - 1)/(2*Nc) in SU(Nc) gauge theory, Nc=3 for QCD,
* nf = number of flavors,                                                
* nfv = charge weighted sum of quark flavors,                            
* [dabc^2/n] = (Nc^2 - 1)*(Nc^2 - 4)/(16*Nc^2),                          
* [d4AA/na]  =  Nc^2*(Nc^2 + 36)/24,                                     
* [d4RA/na]  =  Nc*(Nc^2 + 6)/48,                                        
* [d4RR/na]  = (Nc^4 - 6*Nc^2 + 18)/(96*Nc^2),                           
* [d4RA/nr]  = (Nc^2 - 1)*(Nc^2 + 6)/48,                                 
* [d4RR/nr]  = (Nc^2 - 1)*(Nc^4 - 6*Nc^2 + 18)/(96*Nc^3);                
*                                                                        
*************************************************************************
                                                                         
                                                                         
*************************************************************************
S as,lqr,lfr;                  
S [d_(1-z1)],[d_(1-z2)],       
  D0,...,D7,                
  DD0,...,DD7,              
  L0,...,L7,                
  LL0,...,LL7;              
S zeta2,...,zeta7;          
S [B4(d4RA/nc)];               
S Ca,nf,Cf,                    
 [d4AA/na],[d4RA/na],[d4RR/na],
 [dabc^2/n],nfv,               
 [d4RA/nr],[d4RR/nr];          
*************************************************************************

** Coefficient function for rapidity Higgs-production through gluon-Fusion:
** (= [C_{d,S}^g])
local [C_{d,ggF}^g] = ( + [d_(1-z1)]*[d_(1-z2)] 

    + as*( + DD0*L0 * (  - 4*Ca )

       + D0*LL0 * (  - 4*Ca )

       + D0*DD0 * ( 4*Ca )

       + [d_(1-z2)]*L1 * (  - 4*Ca )

       + [d_(1-z2)]*L0 * ( 2*Ca + 4*Ca*lfr - 4*Ca*lqr )

       + [d_(1-z2)]*D1 * ( 4*Ca )

       + [d_(1-z2)]*D0 * (  - 4*Ca*lfr + 4*Ca*lqr )

       + [d_(1-z1)]*LL1 * (  - 4*Ca )

       + [d_(1-z1)]*LL0 * ( 2*Ca + 4*Ca*lfr - 4*Ca*lqr )

       + [d_(1-z1)]*DD1 * ( 4*Ca )

       + [d_(1-z1)]*DD0 * (  - 4*Ca*lfr + 4*Ca*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 4/3*nf*lfr - 22/3*Ca*lfr + 12*Ca*zeta2 )) 

    + as^2*( + DD2*L0 * (  - 24*Ca^2 )

       + DD1*L1 * (  - 48*Ca^2 )

       + DD1*L0 * (  - 8/3*Ca*nf + 116/3*Ca^2 + 48*Ca^2*lfr - 48*Ca^2*lqr )

       + DD0*L2 * (  - 24*Ca^2 )

       + DD0*L1 * (  - 8/3*Ca*nf + 164/3*Ca^2 + 48*Ca^2*lfr - 48*Ca^2*lqr )

       + DD0*L0 * ( 52/9*Ca*nf - 16/3*Ca*nf*lfr - 8/3*Ca*nf*lqr - 334/9*Ca^2
          + 16/3*Ca^2*lfr - 16*Ca^2*lfr^2 + 116/3*Ca^2*lqr + 32*Ca^2*lqr*lfr
          - 16*Ca^2*lqr^2 - 8*Ca^2*zeta2 )

       + D2*LL0 * (  - 24*Ca^2 )

       + D2*DD0 * ( 24*Ca^2 )

       + D1*LL1 * (  - 48*Ca^2 )

       + D1*LL0 * (  - 8/3*Ca*nf + 116/3*Ca^2 + 48*Ca^2*lfr - 48*Ca^2*lqr )

       + D1*DD1 * ( 48*Ca^2 )

       + D1*DD0 * ( 8/3*Ca*nf - 44/3*Ca^2 - 48*Ca^2*lfr + 48*Ca^2*lqr )

       + D0*LL2 * (  - 24*Ca^2 )

       + D0*LL1 * (  - 8/3*Ca*nf + 164/3*Ca^2 + 48*Ca^2*lfr - 48*Ca^2*lqr )

       + D0*LL0 * ( 52/9*Ca*nf - 16/3*Ca*nf*lfr - 8/3*Ca*nf*lqr - 334/9*Ca^2
          + 16/3*Ca^2*lfr - 16*Ca^2*lfr^2 + 116/3*Ca^2*lqr + 32*Ca^2*lqr*lfr
          - 16*Ca^2*lqr^2 - 8*Ca^2*zeta2 )

       + D0*DD2 * ( 24*Ca^2 )

       + D0*DD1 * ( 8/3*Ca*nf - 44/3*Ca^2 - 48*Ca^2*lfr + 48*Ca^2*lqr )

       + D0*DD0 * (  - 40/9*Ca*nf + 16/3*Ca*nf*lfr + 8/3*Ca*nf*lqr + 268/9*
         Ca^2 - 88/3*Ca^2*lfr + 16*Ca^2*lfr^2 - 44/3*Ca^2*lqr - 32*Ca^2*lqr*
         lfr + 16*Ca^2*lqr^2 + 8*Ca^2*zeta2 )

       + [d_(1-z2)]*L3 * (  - 8*Ca^2 )

       + [d_(1-z2)]*L2 * (  - 4/3*Ca*nf + 94/3*Ca^2 + 24*Ca^2*lfr - 24*Ca^2*
         lqr )

       + [d_(1-z2)]*L1 * ( 46/9*Ca*nf - 16/3*Ca*nf*lfr - 8/3*Ca*nf*lqr - 328/9
         *Ca^2 - 32/3*Ca^2*lfr - 16*Ca^2*lfr^2 + 164/3*Ca^2*lqr + 32*Ca^2*lqr*
         lfr - 16*Ca^2*lqr^2 - 8*Ca^2*zeta2 )

       + [d_(1-z2)]*L0 * (  - 136/27*Ca*nf - 16/9*Ca*nf*lfr + 20/3*Ca*nf*lfr^2
          + 52/9*Ca*nf*lqr - 16/3*Ca*nf*lqr*lfr - 4/3*Ca*nf*lqr^2 + 8/3*Ca*nf*
         zeta2 + 904/27*Ca^2 + 136/9*Ca^2*lfr - 86/3*Ca^2*lfr^2 - 334/9*Ca^2*
         lqr + 40/3*Ca^2*lqr*lfr + 46/3*Ca^2*lqr^2 - 60*Ca^2*zeta3 - 80/3*Ca^2
         *zeta2 + 8*Ca^2*zeta2*lfr - 8*Ca^2*zeta2*lqr )

       + [d_(1-z2)]*D3 * ( 8*Ca^2 )

       + [d_(1-z2)]*D2 * ( 4/3*Ca*nf - 22/3*Ca^2 - 24*Ca^2*lfr + 24*Ca^2*lqr )

       + [d_(1-z2)]*D1 * (  - 40/9*Ca*nf + 16/3*Ca*nf*lfr + 8/3*Ca*nf*lqr + 
         268/9*Ca^2 - 88/3*Ca^2*lfr + 16*Ca^2*lfr^2 - 44/3*Ca^2*lqr - 32*Ca^2*
         lqr*lfr + 16*Ca^2*lqr^2 + 8*Ca^2*zeta2 )

       + [d_(1-z2)]*D0 * ( 112/27*Ca*nf + 40/9*Ca*nf*lfr - 20/3*Ca*nf*lfr^2 - 
         40/9*Ca*nf*lqr + 16/3*Ca*nf*lqr*lfr + 4/3*Ca*nf*lqr^2 - 8/3*Ca*nf*
         zeta2 - 808/27*Ca^2 - 268/9*Ca^2*lfr + 110/3*Ca^2*lfr^2 + 268/9*Ca^2*
         lqr - 88/3*Ca^2*lqr*lfr - 22/3*Ca^2*lqr^2 + 60*Ca^2*zeta3 + 44/3*Ca^2
         *zeta2 - 8*Ca^2*zeta2*lfr + 8*Ca^2*zeta2*lqr )

       + [d_(1-z1)]*LL3 * (  - 8*Ca^2 )

       + [d_(1-z1)]*LL2 * (  - 4/3*Ca*nf + 94/3*Ca^2 + 24*Ca^2*lfr - 24*Ca^2*
         lqr )

       + [d_(1-z1)]*LL1 * ( 46/9*Ca*nf - 16/3*Ca*nf*lfr - 8/3*Ca*nf*lqr - 328/
         9*Ca^2 - 32/3*Ca^2*lfr - 16*Ca^2*lfr^2 + 164/3*Ca^2*lqr + 32*Ca^2*lqr
         *lfr - 16*Ca^2*lqr^2 - 8*Ca^2*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 136/27*Ca*nf - 16/9*Ca*nf*lfr + 20/3*Ca*nf*
         lfr^2 + 52/9*Ca*nf*lqr - 16/3*Ca*nf*lqr*lfr - 4/3*Ca*nf*lqr^2 + 8/3*
         Ca*nf*zeta2 + 904/27*Ca^2 + 136/9*Ca^2*lfr - 86/3*Ca^2*lfr^2 - 334/9*
         Ca^2*lqr + 40/3*Ca^2*lqr*lfr + 46/3*Ca^2*lqr^2 - 60*Ca^2*zeta3 - 80/3
         *Ca^2*zeta2 + 8*Ca^2*zeta2*lfr - 8*Ca^2*zeta2*lqr )

       + [d_(1-z1)]*DD3 * ( 8*Ca^2 )

       + [d_(1-z1)]*DD2 * ( 4/3*Ca*nf - 22/3*Ca^2 - 24*Ca^2*lfr + 24*Ca^2*lqr
          )

       + [d_(1-z1)]*DD1 * (  - 40/9*Ca*nf + 16/3*Ca*nf*lfr + 8/3*Ca*nf*lqr + 
         268/9*Ca^2 - 88/3*Ca^2*lfr + 16*Ca^2*lfr^2 - 44/3*Ca^2*lqr - 32*Ca^2*
         lqr*lfr + 16*Ca^2*lqr^2 + 8*Ca^2*zeta2 )

       + [d_(1-z1)]*DD0 * ( 112/27*Ca*nf + 40/9*Ca*nf*lfr - 20/3*Ca*nf*lfr^2
          - 40/9*Ca*nf*lqr + 16/3*Ca*nf*lqr*lfr + 4/3*Ca*nf*lqr^2 - 8/3*Ca*nf*
         zeta2 - 808/27*Ca^2 - 268/9*Ca^2*lfr + 110/3*Ca^2*lfr^2 + 268/9*Ca^2*
         lqr - 88/3*Ca^2*lqr*lfr - 22/3*Ca^2*lqr^2 + 60*Ca^2*zeta3 + 44/3*Ca^2
         *zeta2 - 8*Ca^2*zeta2*lfr + 8*Ca^2*zeta2*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 4/3*nf^2*lfr^2 - 80/3*Ca*nf + 16/3*Ca*nf*
         lfr - 44/3*Ca*nf*lfr^2 + 8*Ca*nf*lqr - 8*Ca*nf*zeta3 - 40/3*Ca*nf*
         zeta2 + 16*Ca*nf*zeta2*lfr + 8*Ca*nf*zeta2*lqr + 93*Ca^2 - 64/3*Ca^2*
         lfr + 121/3*Ca^2*lfr^2 - 24*Ca^2*lqr - 44*Ca^2*zeta3 - 56*Ca^2*zeta3*
         lfr + 56*Ca^2*zeta3*lqr + 268/3*Ca^2*zeta2 - 88*Ca^2*zeta2*lfr - 16*
         Ca^2*zeta2*lfr^2 - 44*Ca^2*zeta2*lqr + 32*Ca^2*zeta2*lqr*lfr - 16*
         Ca^2*zeta2*lqr^2 + 252/5*Ca^2*zeta2^2 - 67/3*Cf*nf + 4*Cf*nf*lfr + 4*
         Cf*nf*lqr + 16*Cf*nf*zeta3 )) 

    + as^3*( + DD4*L0 * (  - 40*Ca^3 )

       + DD3*L1 * (  - 160*Ca^3 )

       + DD3*L0 * (  - 160/9*Ca^2*nf + 1600/9*Ca^3 + 160*Ca^3*lfr - 160*Ca^3*
         lqr )

       + DD2*L2 * (  - 240*Ca^3 )

       + DD2*L1 * (  - 160/3*Ca^2*nf + 1888/3*Ca^3 + 480*Ca^3*lfr - 480*Ca^3*
         lqr )

       + DD2*L0 * (  - 16/9*Ca*nf^2 + 896/9*Ca^2*nf - 32/3*Ca^2*nf*lfr - 160/3
         *Ca^2*nf*lqr - 5020/9*Ca^3 - 544/3*Ca^3*lfr - 192*Ca^3*lfr^2 + 1600/3
         *Ca^3*lqr + 384*Ca^3*lqr*lfr - 192*Ca^3*lqr^2 + 192*Ca^3*zeta2 )

       + DD1*L3 * (  - 160*Ca^3 )

       + DD1*L2 * (  - 160/3*Ca^2*nf + 2128/3*Ca^3 + 480*Ca^3*lfr - 480*Ca^3*
         lqr )

       + DD1*L1 * (  - 32/9*Ca*nf^2 + 1960/9*Ca^2*nf - 64/3*Ca^2*nf*lfr - 320/
         3*Ca^2*nf*lqr - 11072/9*Ca^3 - 1664/3*Ca^3*lfr - 384*Ca^3*lfr^2 + 
         3776/3*Ca^3*lqr + 768*Ca^3*lqr*lfr - 384*Ca^3*lqr^2 + 384*Ca^3*zeta2
          )

       + DD1*L0 * ( 208/27*Ca*nf^2 - 32/9*Ca*nf^2*lfr - 32/9*Ca*nf^2*lqr - 
         5480/27*Ca^2*nf - 512/9*Ca^2*nf*lfr + 80*Ca^2*nf*lfr^2 + 1792/9*Ca^2*
         nf*lqr - 32*Ca^2*nf*lqr*lfr - 48*Ca^2*nf*lqr^2 + 224/3*Ca^2*nf*zeta2
          + 26692/27*Ca^3 + 4936/9*Ca^3*lfr - 248*Ca^3*lfr^2 + 64*Ca^3*lfr^3
          - 10040/9*Ca^3*lqr - 208*Ca^3*lqr*lfr - 192*Ca^3*lqr*lfr^2 + 456*
         Ca^3*lqr^2 + 192*Ca^3*lqr^2*lfr - 64*Ca^3*lqr^3 - 976*Ca^3*zeta3 - 
         2384/3*Ca^3*zeta2 - 384*Ca^3*zeta2*lfr + 384*Ca^3*zeta2*lqr - 8*Cf*Ca
         *nf )

       + DD0*L4 * (  - 40*Ca^3 )

       + DD0*L3 * (  - 160/9*Ca^2*nf + 2320/9*Ca^3 + 160*Ca^3*lfr - 160*Ca^3*
         lqr )

       + DD0*L2 * (  - 16/9*Ca*nf^2 + 1016/9*Ca^2*nf - 32/3*Ca^2*nf*lfr - 160/
         3*Ca^2*nf*lqr - 5788/9*Ca^3 - 1072/3*Ca^3*lfr - 192*Ca^3*lfr^2 + 2128/
         3*Ca^3*lqr + 384*Ca^3*lqr*lfr - 192*Ca^3*lqr^2 + 192*Ca^3*zeta2 )

       + DD0*L1 * ( 184/27*Ca*nf^2 - 32/9*Ca*nf^2*lfr - 32/9*Ca*nf^2*lqr - 
         6284/27*Ca^2*nf - 296/9*Ca^2*nf*lfr + 80*Ca^2*nf*lfr^2 + 1960/9*Ca^2*
         nf*lqr - 32*Ca^2*nf*lqr*lfr - 48*Ca^2*nf*lqr^2 + 224/3*Ca^2*nf*zeta2
          + 32992/27*Ca^3 + 3856/9*Ca^3*lfr - 184*Ca^3*lfr^2 + 64*Ca^3*lfr^3
          - 11072/9*Ca^3*lqr - 336*Ca^3*lqr*lfr - 192*Ca^3*lqr*lfr^2 + 520*
         Ca^3*lqr^2 + 192*Ca^3*lqr^2*lfr - 64*Ca^3*lqr^3 - 976*Ca^3*zeta3 - 
         2288/3*Ca^3*zeta2 - 384*Ca^3*zeta2*lfr + 384*Ca^3*zeta2*lqr - 8*Cf*Ca
         *nf )

       + DD0*L0 * (  - 496/81*Ca*nf^2 + 208/27*Ca*nf^2*lfr - 16/3*Ca*nf^2*
         lfr^2 + 208/27*Ca*nf^2*lqr - 32/9*Ca*nf^2*lqr*lfr - 16/9*Ca*nf^2*
         lqr^2 + 32/9*Ca*nf^2*zeta2 + 20528/81*Ca^2*nf - 32*Ca^2*nf*lfr + 488/
         9*Ca^2*nf*lfr^2 - 32*Ca^2*nf*lfr^3 - 5896/27*Ca^2*nf*lqr - 16*Ca^2*nf
         *lqr*lfr + 160/3*Ca^2*nf*lqr*lfr^2 + 712/9*Ca^2*nf*lqr^2 - 32/3*Ca^2*
         nf*lqr^2*lfr - 32/3*Ca^2*nf*lqr^3 - 32*Ca^2*nf*zeta3 - 232/3*Ca^2*nf*
         zeta2 - 160/3*Ca^2*nf*zeta2*lfr + 32*Ca^2*nf*zeta2*lqr - 79846/81*
         Ca^3 - 5236/27*Ca^3*lfr - 1616/9*Ca^3*lfr^2 + 144*Ca^3*lfr^3 + 8684/9
         *Ca^3*lqr + 2528/9*Ca^3*lqr*lfr - 592/3*Ca^3*lqr*lfr^2 - 424*Ca^3*
         lqr^2 - 112/3*Ca^3*lqr^2*lfr + 272/3*Ca^3*lqr^3 + 1400*Ca^3*zeta3 + 
         960*Ca^3*zeta3*lfr - 960*Ca^3*zeta3*lqr + 2776/9*Ca^3*zeta2 + 2032/3*
         Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lfr^2 - 560*Ca^3*zeta2*lqr - 384*Ca^3
         *zeta2*lqr*lfr + 192*Ca^3*zeta2*lqr^2 + 64/5*Ca^3*zeta2^2 + 130*Cf*Ca
         *nf - 16*Cf*Ca*nf*lfr - 24*Cf*Ca*nf*lqr - 96*Cf*Ca*nf*zeta3 )

       + D4*LL0 * (  - 40*Ca^3 )

       + D4*DD0 * ( 40*Ca^3 )

       + D3*LL1 * (  - 160*Ca^3 )

       + D3*LL0 * (  - 160/9*Ca^2*nf + 1600/9*Ca^3 + 160*Ca^3*lfr - 160*Ca^3*
         lqr )

       + D3*DD1 * ( 160*Ca^3 )

       + D3*DD0 * ( 160/9*Ca^2*nf - 880/9*Ca^3 - 160*Ca^3*lfr + 160*Ca^3*lqr )

       + D2*LL2 * (  - 240*Ca^3 )

       + D2*LL1 * (  - 160/3*Ca^2*nf + 1888/3*Ca^3 + 480*Ca^3*lfr - 480*Ca^3*
         lqr )

       + D2*LL0 * (  - 16/9*Ca*nf^2 + 896/9*Ca^2*nf - 32/3*Ca^2*nf*lfr - 160/3
         *Ca^2*nf*lqr - 5020/9*Ca^3 - 544/3*Ca^3*lfr - 192*Ca^3*lfr^2 + 1600/3
         *Ca^3*lqr + 384*Ca^3*lqr*lfr - 192*Ca^3*lqr^2 + 192*Ca^3*zeta2 )

       + D2*DD2 * ( 240*Ca^3 )

       + D2*DD1 * ( 160/3*Ca^2*nf - 880/3*Ca^3 - 480*Ca^3*lfr + 480*Ca^3*lqr )

       + D2*DD0 * ( 16/9*Ca*nf^2 - 656/9*Ca^2*nf + 32/3*Ca^2*nf*lfr + 160/3*
         Ca^2*nf*lqr + 3700/9*Ca^3 - 176/3*Ca^3*lfr + 192*Ca^3*lfr^2 - 880/3*
         Ca^3*lqr - 384*Ca^3*lqr*lfr + 192*Ca^3*lqr^2 - 192*Ca^3*zeta2 )

       + D1*LL3 * (  - 160*Ca^3 )

       + D1*LL2 * (  - 160/3*Ca^2*nf + 2128/3*Ca^3 + 480*Ca^3*lfr - 480*Ca^3*
         lqr )

       + D1*LL1 * (  - 32/9*Ca*nf^2 + 1960/9*Ca^2*nf - 64/3*Ca^2*nf*lfr - 320/
         3*Ca^2*nf*lqr - 11072/9*Ca^3 - 1664/3*Ca^3*lfr - 384*Ca^3*lfr^2 + 
         3776/3*Ca^3*lqr + 768*Ca^3*lqr*lfr - 384*Ca^3*lqr^2 + 384*Ca^3*zeta2
          )

       + D1*LL0 * ( 208/27*Ca*nf^2 - 32/9*Ca*nf^2*lfr - 32/9*Ca*nf^2*lqr - 
         5480/27*Ca^2*nf - 512/9*Ca^2*nf*lfr + 80*Ca^2*nf*lfr^2 + 1792/9*Ca^2*
         nf*lqr - 32*Ca^2*nf*lqr*lfr - 48*Ca^2*nf*lqr^2 + 224/3*Ca^2*nf*zeta2
          + 26692/27*Ca^3 + 4936/9*Ca^3*lfr - 248*Ca^3*lfr^2 + 64*Ca^3*lfr^3
          - 10040/9*Ca^3*lqr - 208*Ca^3*lqr*lfr - 192*Ca^3*lqr*lfr^2 + 456*
         Ca^3*lqr^2 + 192*Ca^3*lqr^2*lfr - 64*Ca^3*lqr^3 - 976*Ca^3*zeta3 - 
         2384/3*Ca^3*zeta2 - 384*Ca^3*zeta2*lfr + 384*Ca^3*zeta2*lqr - 8*Cf*Ca
         *nf )

       + D1*DD3 * ( 160*Ca^3 )

       + D1*DD2 * ( 160/3*Ca^2*nf - 880/3*Ca^3 - 480*Ca^3*lfr + 480*Ca^3*lqr )

       + D1*DD1 * ( 32/9*Ca*nf^2 - 1312/9*Ca^2*nf + 64/3*Ca^2*nf*lfr + 320/3*
         Ca^2*nf*lqr + 7400/9*Ca^3 - 352/3*Ca^3*lfr + 384*Ca^3*lfr^2 - 1760/3*
         Ca^3*lqr - 768*Ca^3*lqr*lfr + 384*Ca^3*lqr^2 - 384*Ca^3*zeta2 )

       + D1*DD0 * (  - 160/27*Ca*nf^2 + 32/9*Ca*nf^2*lfr + 32/9*Ca*nf^2*lqr + 
         3656/27*Ca^2*nf + 608/9*Ca^2*nf*lfr - 80*Ca^2*nf*lfr^2 - 1312/9*Ca^2*
         nf*lqr + 32*Ca^2*nf*lqr*lfr + 48*Ca^2*nf*lqr^2 - 224/3*Ca^2*nf*zeta2
          - 16816/27*Ca^3 - 5464/9*Ca^3*lfr + 440*Ca^3*lfr^2 - 64*Ca^3*lfr^3
          + 7400/9*Ca^3*lqr - 176*Ca^3*lqr*lfr + 192*Ca^3*lqr*lfr^2 - 264*Ca^3
         *lqr^2 - 192*Ca^3*lqr^2*lfr + 64*Ca^3*lqr^3 + 976*Ca^3*zeta3 + 1232/3
         *Ca^3*zeta2 + 384*Ca^3*zeta2*lfr - 384*Ca^3*zeta2*lqr + 8*Cf*Ca*nf )

       + D0*LL4 * (  - 40*Ca^3 )

       + D0*LL3 * (  - 160/9*Ca^2*nf + 2320/9*Ca^3 + 160*Ca^3*lfr - 160*Ca^3*
         lqr )

       + D0*LL2 * (  - 16/9*Ca*nf^2 + 1016/9*Ca^2*nf - 32/3*Ca^2*nf*lfr - 160/
         3*Ca^2*nf*lqr - 5788/9*Ca^3 - 1072/3*Ca^3*lfr - 192*Ca^3*lfr^2 + 2128/
         3*Ca^3*lqr + 384*Ca^3*lqr*lfr - 192*Ca^3*lqr^2 + 192*Ca^3*zeta2 )

       + D0*LL1 * ( 184/27*Ca*nf^2 - 32/9*Ca*nf^2*lfr - 32/9*Ca*nf^2*lqr - 
         6284/27*Ca^2*nf - 296/9*Ca^2*nf*lfr + 80*Ca^2*nf*lfr^2 + 1960/9*Ca^2*
         nf*lqr - 32*Ca^2*nf*lqr*lfr - 48*Ca^2*nf*lqr^2 + 224/3*Ca^2*nf*zeta2
          + 32992/27*Ca^3 + 3856/9*Ca^3*lfr - 184*Ca^3*lfr^2 + 64*Ca^3*lfr^3
          - 11072/9*Ca^3*lqr - 336*Ca^3*lqr*lfr - 192*Ca^3*lqr*lfr^2 + 520*
         Ca^3*lqr^2 + 192*Ca^3*lqr^2*lfr - 64*Ca^3*lqr^3 - 976*Ca^3*zeta3 - 
         2288/3*Ca^3*zeta2 - 384*Ca^3*zeta2*lfr + 384*Ca^3*zeta2*lqr - 8*Cf*Ca
         *nf )

       + D0*LL0 * (  - 496/81*Ca*nf^2 + 208/27*Ca*nf^2*lfr - 16/3*Ca*nf^2*
         lfr^2 + 208/27*Ca*nf^2*lqr - 32/9*Ca*nf^2*lqr*lfr - 16/9*Ca*nf^2*
         lqr^2 + 32/9*Ca*nf^2*zeta2 + 20528/81*Ca^2*nf - 32*Ca^2*nf*lfr + 488/
         9*Ca^2*nf*lfr^2 - 32*Ca^2*nf*lfr^3 - 5896/27*Ca^2*nf*lqr - 16*Ca^2*nf
         *lqr*lfr + 160/3*Ca^2*nf*lqr*lfr^2 + 712/9*Ca^2*nf*lqr^2 - 32/3*Ca^2*
         nf*lqr^2*lfr - 32/3*Ca^2*nf*lqr^3 - 32*Ca^2*nf*zeta3 - 232/3*Ca^2*nf*
         zeta2 - 160/3*Ca^2*nf*zeta2*lfr + 32*Ca^2*nf*zeta2*lqr - 79846/81*
         Ca^3 - 5236/27*Ca^3*lfr - 1616/9*Ca^3*lfr^2 + 144*Ca^3*lfr^3 + 8684/9
         *Ca^3*lqr + 2528/9*Ca^3*lqr*lfr - 592/3*Ca^3*lqr*lfr^2 - 424*Ca^3*
         lqr^2 - 112/3*Ca^3*lqr^2*lfr + 272/3*Ca^3*lqr^3 + 1400*Ca^3*zeta3 + 
         960*Ca^3*zeta3*lfr - 960*Ca^3*zeta3*lqr + 2776/9*Ca^3*zeta2 + 2032/3*
         Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lfr^2 - 560*Ca^3*zeta2*lqr - 384*Ca^3
         *zeta2*lqr*lfr + 192*Ca^3*zeta2*lqr^2 + 64/5*Ca^3*zeta2^2 + 130*Cf*Ca
         *nf - 16*Cf*Ca*nf*lfr - 24*Cf*Ca*nf*lqr - 96*Cf*Ca*nf*zeta3 )

       + D0*DD4 * ( 40*Ca^3 )

       + D0*DD3 * ( 160/9*Ca^2*nf - 880/9*Ca^3 - 160*Ca^3*lfr + 160*Ca^3*lqr )

       + D0*DD2 * ( 16/9*Ca*nf^2 - 656/9*Ca^2*nf + 32/3*Ca^2*nf*lfr + 160/3*
         Ca^2*nf*lqr + 3700/9*Ca^3 - 176/3*Ca^3*lfr + 192*Ca^3*lfr^2 - 880/3*
         Ca^3*lqr - 384*Ca^3*lqr*lfr + 192*Ca^3*lqr^2 - 192*Ca^3*zeta2 )

       + D0*DD1 * (  - 160/27*Ca*nf^2 + 32/9*Ca*nf^2*lfr + 32/9*Ca*nf^2*lqr + 
         3656/27*Ca^2*nf + 608/9*Ca^2*nf*lfr - 80*Ca^2*nf*lfr^2 - 1312/9*Ca^2*
         nf*lqr + 32*Ca^2*nf*lqr*lfr + 48*Ca^2*nf*lqr^2 - 224/3*Ca^2*nf*zeta2
          - 16816/27*Ca^3 - 5464/9*Ca^3*lfr + 440*Ca^3*lfr^2 - 64*Ca^3*lfr^3
          + 7400/9*Ca^3*lqr - 176*Ca^3*lqr*lfr + 192*Ca^3*lqr*lfr^2 - 264*Ca^3
         *lqr^2 - 192*Ca^3*lqr^2*lfr + 64*Ca^3*lqr^3 + 976*Ca^3*zeta3 + 1232/3
         *Ca^3*zeta2 + 384*Ca^3*zeta2*lfr - 384*Ca^3*zeta2*lqr + 8*Cf*Ca*nf )

       + D0*DD0 * ( 400/81*Ca*nf^2 - 160/27*Ca*nf^2*lfr + 16/3*Ca*nf^2*lfr^2
          - 160/27*Ca*nf^2*lqr + 32/9*Ca*nf^2*lqr*lfr + 16/9*Ca*nf^2*lqr^2 - 
         32/9*Ca*nf^2*zeta2 - 16844/81*Ca^2*nf + 544/9*Ca^2*nf*lfr - 848/9*
         Ca^2*nf*lfr^2 + 32*Ca^2*nf*lfr^3 + 4072/27*Ca^2*nf*lqr + 32*Ca^2*nf*
         lqr*lfr - 160/3*Ca^2*nf*lqr*lfr^2 - 496/9*Ca^2*nf*lqr^2 + 32/3*Ca^2*
         nf*lqr^2*lfr + 32/3*Ca^2*nf*lqr^3 + 32*Ca^2*nf*zeta3 + 64/3*Ca^2*nf*
         zeta2 + 160/3*Ca^2*nf*zeta2*lfr - 32*Ca^2*nf*zeta2*lqr + 61138/81*
         Ca^3 - 1736/27*Ca^3*lfr + 3596/9*Ca^3*lfr^2 - 176*Ca^3*lfr^3 - 5392/9
         *Ca^3*lqr - 3320/9*Ca^3*lqr*lfr + 880/3*Ca^3*lqr*lfr^2 + 292*Ca^3*
         lqr^2 - 176/3*Ca^3*lqr^2*lfr - 176/3*Ca^3*lqr^3 - 704*Ca^3*zeta3 - 
         960*Ca^3*zeta3*lfr + 960*Ca^3*zeta3*lqr + 104/9*Ca^3*zeta2 - 880/3*
         Ca^3*zeta2*lfr - 192*Ca^3*zeta2*lfr^2 + 176*Ca^3*zeta2*lqr + 384*Ca^3
         *zeta2*lqr*lfr - 192*Ca^3*zeta2*lqr^2 - 64/5*Ca^3*zeta2^2 - 126*Cf*Ca
         *nf + 16*Cf*Ca*nf*lfr + 24*Cf*Ca*nf*lqr + 96*Cf*Ca*nf*zeta3 )

       + [d_(1-z2)]*L5 * (  - 8*Ca^3 )

       + [d_(1-z2)]*L4 * (  - 40/9*Ca^2*nf + 616/9*Ca^3 + 40*Ca^3*lfr - 40*
         Ca^3*lqr )

       + [d_(1-z2)]*L3 * (  - 16/27*Ca*nf^2 + 1036/27*Ca^2*nf - 32/9*Ca^2*nf*
         lfr - 160/9*Ca^2*nf*lqr - 1984/9*Ca^3 - 1264/9*Ca^3*lfr - 64*Ca^3*
         lfr^2 + 2320/9*Ca^3*lqr + 128*Ca^3*lqr*lfr - 64*Ca^3*lqr^2 + 64*Ca^3*
         zeta2 )

       + [d_(1-z2)]*L2 * ( 88/27*Ca*nf^2 - 16/9*Ca*nf^2*lfr - 16/9*Ca*nf^2*lqr
          - 3380/27*Ca^2*nf - 88/9*Ca^2*nf*lfr + 40*Ca^2*nf*lfr^2 + 1016/9*
         Ca^2*nf*lqr - 16*Ca^2*nf*lqr*lfr - 24*Ca^2*nf*lqr^2 + 38*Ca^2*nf*
         zeta2 + 18214/27*Ca^3 + 1652/9*Ca^3*lfr - 60*Ca^3*lfr^2 + 32*Ca^3*
         lfr^3 - 5788/9*Ca^3*lqr - 232*Ca^3*lqr*lfr - 96*Ca^3*lqr*lfr^2 + 292*
         Ca^3*lqr^2 + 96*Ca^3*lqr^2*lfr - 32*Ca^3*lqr^3 - 488*Ca^3*zeta3 - 400
         *Ca^3*zeta2 - 192*Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lqr - 4*Cf*Ca*nf )

       + [d_(1-z2)]*L1 * (  - 328/81*Ca*nf^2 + 184/27*Ca*nf^2*lfr - 16/3*Ca*
         nf^2*lfr^2 + 184/27*Ca*nf^2*lqr - 32/9*Ca*nf^2*lqr*lfr - 16/9*Ca*nf^2
         *lqr^2 + 32/9*Ca*nf^2*zeta2 + 7352/27*Ca^2*nf + 28/3*Ca^2*nf*lfr + 
         200/9*Ca^2*nf*lfr^2 - 32*Ca^2*nf*lfr^3 - 6700/27*Ca^2*nf*lqr + 16/3*
         Ca^2*nf*lqr*lfr + 160/3*Ca^2*nf*lqr*lfr^2 + 808/9*Ca^2*nf*lqr^2 - 32/
         3*Ca^2*nf*lqr^2*lfr - 32/3*Ca^2*nf*lqr^3 - 40*Ca^2*nf*zeta3 - 920/9*
         Ca^2*nf*zeta2 - 160/3*Ca^2*nf*zeta2*lfr + 32*Ca^2*nf*zeta2*lqr - 
         98834/81*Ca^3 - 11800/27*Ca^3*lfr - 32/9*Ca^3*lfr^2 + 144*Ca^3*lfr^3
          + 10784/9*Ca^3*lqr + 1472/9*Ca^3*lqr*lfr - 592/3*Ca^3*lqr*lfr^2 - 
         1448/3*Ca^3*lqr^2 - 112/3*Ca^3*lqr^2*lfr + 272/3*Ca^3*lqr^3 + 4936/3*
         Ca^3*zeta3 + 960*Ca^3*zeta3*lfr - 960*Ca^3*zeta3*lqr + 400*Ca^3*zeta2
          + 1936/3*Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lfr^2 - 528*Ca^3*zeta2*lqr
          - 384*Ca^3*zeta2*lqr*lfr + 192*Ca^3*zeta2*lqr^2 + 64/5*Ca^3*zeta2^2
          + 134*Cf*Ca*nf - 16*Cf*Ca*nf*lfr - 24*Cf*Ca*nf*lqr - 96*Cf*Ca*nf*
         zeta3 - 8/3*Cf*Ca*nf*zeta2 )

       + [d_(1-z2)]*L0 * (  - 232/729*Ca*nf^2 - 592/81*Ca*nf^2*lfr - 56/9*Ca*
         nf^2*lfr^2 + 208/27*Ca*nf^2*lfr^3 - 496/81*Ca*nf^2*lqr + 208/27*Ca*
         nf^2*lqr*lfr - 16/3*Ca*nf^2*lqr*lfr^2 + 104/27*Ca*nf^2*lqr^2 - 16/9*
         Ca*nf^2*lqr^2*lfr - 16/27*Ca*nf^2*lqr^3 + 32/27*Ca*nf^2*zeta3 - 176/
         27*Ca*nf^2*zeta2 + 32/9*Ca*nf^2*zeta2*lfr + 32/9*Ca*nf^2*zeta2*lqr - 
         119740/729*Ca^2*nf - 5236/81*Ca^2*nf*lfr + 268/3*Ca^2*nf*lfr^2 - 1856/
         27*Ca^2*nf*lfr^3 + 21152/81*Ca^2*nf*lqr - 1232/27*Ca^2*nf*lqr*lfr + 
         32*Ca^2*nf*lqr*lfr^2 - 2764/27*Ca^2*nf*lqr^2 + 224/9*Ca^2*nf*lqr^2*
         lfr + 320/27*Ca^2*nf*lqr^3 + 488/3*Ca^2*nf*zeta3 - 128*Ca^2*nf*zeta3*
         lfr - 32*Ca^2*nf*zeta3*lqr + 10472/81*Ca^2*nf*zeta2 - 488/9*Ca^2*nf*
         zeta2*lfr + 32/3*Ca^2*nf*zeta2*lfr^2 - 56*Ca^2*nf*zeta2*lqr - 32/3*
         Ca^2*nf*zeta2*lqr^2 + 88/15*Ca^2*nf*zeta2^2 + 559298/729*Ca^3 + 29930/
         81*Ca^3*lfr - 2122/9*Ca^3*lfr^2 + 3916/27*Ca^3*lfr^3 - 78886/81*Ca^3*
         lqr + 628/27*Ca^3*lqr*lfr - 44/3*Ca^3*lqr*lfr^2 + 10094/27*Ca^3*lqr^2
          - 748/9*Ca^3*lqr^2*lfr - 1276/27*Ca^3*lqr^3 - 192*Ca^3*zeta5 - 38108/
         27*Ca^3*zeta3 - 512*Ca^3*zeta3*lfr - 352*Ca^3*zeta3*lfr^2 + 1392*Ca^3
         *zeta3*lqr + 704*Ca^3*zeta3*lqr*lfr - 352*Ca^3*zeta3*lqr^2 - 47120/81
         *Ca^3*zeta2 + 200*Ca^3*zeta2*lfr - 656/3*Ca^3*zeta2*lfr^2 - 64*Ca^3*
         zeta2*lfr^3 + 1720/9*Ca^3*zeta2*lqr + 320*Ca^3*zeta2*lqr*lfr + 192*
         Ca^3*zeta2*lqr*lfr^2 - 304/3*Ca^3*zeta2*lqr^2 - 192*Ca^3*zeta2*lqr^2*
         lfr + 64*Ca^3*zeta2*lqr^3 + 608/3*Ca^3*zeta2*zeta3 - 128*Ca^3*zeta2^2
          - 64/5*Ca^3*zeta2^2*lfr + 64/5*Ca^3*zeta2^2*lqr - 3364/27*Cf*Ca*nf
          - 118*Cf*Ca*nf*lfr + 20*Cf*Ca*nf*lfr^2 + 138*Cf*Ca*nf*lqr - 20*Cf*Ca
         *nf*lqr^2 + 760/9*Cf*Ca*nf*zeta3 + 96*Cf*Ca*nf*zeta3*lfr - 96*Cf*Ca*
         nf*zeta3*lqr + 16/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z2)]*D5 * ( 8*Ca^3 )

       + [d_(1-z2)]*D4 * ( 40/9*Ca^2*nf - 220/9*Ca^3 - 40*Ca^3*lfr + 40*Ca^3*
         lqr )

       + [d_(1-z2)]*D3 * ( 16/27*Ca*nf^2 - 656/27*Ca^2*nf + 32/9*Ca^2*nf*lfr
          + 160/9*Ca^2*nf*lqr + 3700/27*Ca^3 - 176/9*Ca^3*lfr + 64*Ca^3*lfr^2
          - 880/9*Ca^3*lqr - 128*Ca^3*lqr*lfr + 64*Ca^3*lqr^2 - 64*Ca^3*zeta2
          )

       + [d_(1-z2)]*D2 * (  - 80/27*Ca*nf^2 + 16/9*Ca*nf^2*lfr + 16/9*Ca*nf^2*
         lqr + 1828/27*Ca^2*nf + 304/9*Ca^2*nf*lfr - 40*Ca^2*nf*lfr^2 - 656/9*
         Ca^2*nf*lqr + 16*Ca^2*nf*lqr*lfr + 24*Ca^2*nf*lqr^2 - 112/3*Ca^2*nf*
         zeta2 - 8408/27*Ca^3 - 2732/9*Ca^3*lfr + 220*Ca^3*lfr^2 - 32*Ca^3*
         lfr^3 + 3700/9*Ca^3*lqr - 88*Ca^3*lqr*lfr + 96*Ca^3*lqr*lfr^2 - 132*
         Ca^3*lqr^2 - 96*Ca^3*lqr^2*lfr + 32*Ca^3*lqr^3 + 488*Ca^3*zeta3 + 616/
         3*Ca^3*zeta2 + 192*Ca^3*zeta2*lfr - 192*Ca^3*zeta2*lqr + 4*Cf*Ca*nf )

       + [d_(1-z2)]*D1 * ( 400/81*Ca*nf^2 - 160/27*Ca*nf^2*lfr + 16/3*Ca*nf^2*
         lfr^2 - 160/27*Ca*nf^2*lqr + 32/9*Ca*nf^2*lqr*lfr + 16/9*Ca*nf^2*
         lqr^2 - 32/9*Ca*nf^2*zeta2 - 16844/81*Ca^2*nf + 544/9*Ca^2*nf*lfr - 
         848/9*Ca^2*nf*lfr^2 + 32*Ca^2*nf*lfr^3 + 4072/27*Ca^2*nf*lqr + 32*
         Ca^2*nf*lqr*lfr - 160/3*Ca^2*nf*lqr*lfr^2 - 496/9*Ca^2*nf*lqr^2 + 32/
         3*Ca^2*nf*lqr^2*lfr + 32/3*Ca^2*nf*lqr^3 + 32*Ca^2*nf*zeta3 + 64/3*
         Ca^2*nf*zeta2 + 160/3*Ca^2*nf*zeta2*lfr - 32*Ca^2*nf*zeta2*lqr + 
         61138/81*Ca^3 - 1736/27*Ca^3*lfr + 3596/9*Ca^3*lfr^2 - 176*Ca^3*lfr^3
          - 5392/9*Ca^3*lqr - 3320/9*Ca^3*lqr*lfr + 880/3*Ca^3*lqr*lfr^2 + 292
         *Ca^3*lqr^2 - 176/3*Ca^3*lqr^2*lfr - 176/3*Ca^3*lqr^3 - 704*Ca^3*
         zeta3 - 960*Ca^3*zeta3*lfr + 960*Ca^3*zeta3*lqr + 104/9*Ca^3*zeta2 - 
         880/3*Ca^3*zeta2*lfr - 192*Ca^3*zeta2*lfr^2 + 176*Ca^3*zeta2*lqr + 
         384*Ca^3*zeta2*lqr*lfr - 192*Ca^3*zeta2*lqr^2 - 64/5*Ca^3*zeta2^2 - 
         126*Cf*Ca*nf + 16*Cf*Ca*nf*lfr + 24*Cf*Ca*nf*lqr + 96*Cf*Ca*nf*zeta3
          )

       + [d_(1-z2)]*D0 * (  - 1856/729*Ca*nf^2 + 496/81*Ca*nf^2*lfr + 80/9*Ca*
         nf^2*lfr^2 - 208/27*Ca*nf^2*lfr^3 + 400/81*Ca*nf^2*lqr - 160/27*Ca*
         nf^2*lqr*lfr + 16/3*Ca*nf^2*lqr*lfr^2 - 80/27*Ca*nf^2*lqr^2 + 16/9*Ca
         *nf^2*lqr^2*lfr + 16/27*Ca*nf^2*lqr^3 - 32/27*Ca*nf^2*zeta3 + 160/27*
         Ca*nf^2*zeta2 - 32/9*Ca*nf^2*zeta2*lfr - 32/9*Ca*nf^2*zeta2*lqr + 
         62626/729*Ca^2*nf + 5452/81*Ca^2*nf*lfr - 1228/9*Ca^2*nf*lfr^2 + 2288/
         27*Ca^2*nf*lfr^3 - 16844/81*Ca^2*nf*lqr + 1664/27*Ca^2*nf*lqr*lfr - 
         176/3*Ca^2*nf*lqr*lfr^2 + 2020/27*Ca^2*nf*lqr^2 - 176/9*Ca^2*nf*lqr^2
         *lfr - 176/27*Ca^2*nf*lqr^3 - 392/3*Ca^2*nf*zeta3 + 128*Ca^2*nf*zeta3
         *lfr + 32*Ca^2*nf*zeta3*lqr - 6416/81*Ca^2*nf*zeta2 + 512/9*Ca^2*nf*
         zeta2*lfr - 32/3*Ca^2*nf*zeta2*lfr^2 + 64/3*Ca^2*nf*zeta2*lqr + 32/3*
         Ca^2*nf*zeta2*lqr^2 + 16/5*Ca^2*nf*zeta2^2 - 297029/729*Ca^3 - 25586/
         81*Ca^3*lfr + 3920/9*Ca^3*lfr^2 - 6292/27*Ca^3*lfr^3 + 61138/81*Ca^3*
         lqr - 5608/27*Ca^3*lqr*lfr + 484/3*Ca^3*lqr*lfr^2 - 6152/27*Ca^3*
         lqr^2 + 484/9*Ca^3*lqr^2*lfr + 484/27*Ca^3*lqr^3 + 192*Ca^3*zeta5 + 
         27128/27*Ca^3*zeta3 - 176*Ca^3*zeta3*lfr + 352*Ca^3*zeta3*lfr^2 - 704
         *Ca^3*zeta3*lqr - 704*Ca^3*zeta3*lqr*lfr + 352*Ca^3*zeta3*lqr^2 + 
         18056/81*Ca^3*zeta2 - 680/3*Ca^3*zeta2*lfr + 176/3*Ca^3*zeta2*lfr^2
          + 64*Ca^3*zeta2*lfr^3 + 104/9*Ca^3*zeta2*lqr - 192*Ca^3*zeta2*lqr*
         lfr^2 - 176/3*Ca^3*zeta2*lqr^2 + 192*Ca^3*zeta2*lqr^2*lfr - 64*Ca^3*
         zeta2*lqr^3 - 608/3*Ca^3*zeta2*zeta3 + 88/5*Ca^3*zeta2^2 + 64/5*Ca^3*
         zeta2^2*lfr - 64/5*Ca^3*zeta2^2*lqr + 1711/27*Cf*Ca*nf + 126*Cf*Ca*nf
         *lfr - 20*Cf*Ca*nf*lfr^2 - 126*Cf*Ca*nf*lqr + 20*Cf*Ca*nf*lqr^2 - 304/
         9*Cf*Ca*nf*zeta3 - 96*Cf*Ca*nf*zeta3*lfr + 96*Cf*Ca*nf*zeta3*lqr - 8*
         Cf*Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z1)]*LL5 * (  - 8*Ca^3 )

       + [d_(1-z1)]*LL4 * (  - 40/9*Ca^2*nf + 616/9*Ca^3 + 40*Ca^3*lfr - 40*
         Ca^3*lqr )

       + [d_(1-z1)]*LL3 * (  - 16/27*Ca*nf^2 + 1036/27*Ca^2*nf - 32/9*Ca^2*nf*
         lfr - 160/9*Ca^2*nf*lqr - 1984/9*Ca^3 - 1264/9*Ca^3*lfr - 64*Ca^3*
         lfr^2 + 2320/9*Ca^3*lqr + 128*Ca^3*lqr*lfr - 64*Ca^3*lqr^2 + 64*Ca^3*
         zeta2 )

       + [d_(1-z1)]*LL2 * ( 88/27*Ca*nf^2 - 16/9*Ca*nf^2*lfr - 16/9*Ca*nf^2*
         lqr - 3380/27*Ca^2*nf - 88/9*Ca^2*nf*lfr + 40*Ca^2*nf*lfr^2 + 1016/9*
         Ca^2*nf*lqr - 16*Ca^2*nf*lqr*lfr - 24*Ca^2*nf*lqr^2 + 38*Ca^2*nf*
         zeta2 + 18214/27*Ca^3 + 1652/9*Ca^3*lfr - 60*Ca^3*lfr^2 + 32*Ca^3*
         lfr^3 - 5788/9*Ca^3*lqr - 232*Ca^3*lqr*lfr - 96*Ca^3*lqr*lfr^2 + 292*
         Ca^3*lqr^2 + 96*Ca^3*lqr^2*lfr - 32*Ca^3*lqr^3 - 488*Ca^3*zeta3 - 400
         *Ca^3*zeta2 - 192*Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lqr - 4*Cf*Ca*nf )

       + [d_(1-z1)]*LL1 * (  - 328/81*Ca*nf^2 + 184/27*Ca*nf^2*lfr - 16/3*Ca*
         nf^2*lfr^2 + 184/27*Ca*nf^2*lqr - 32/9*Ca*nf^2*lqr*lfr - 16/9*Ca*nf^2
         *lqr^2 + 32/9*Ca*nf^2*zeta2 + 7352/27*Ca^2*nf + 28/3*Ca^2*nf*lfr + 
         200/9*Ca^2*nf*lfr^2 - 32*Ca^2*nf*lfr^3 - 6700/27*Ca^2*nf*lqr + 16/3*
         Ca^2*nf*lqr*lfr + 160/3*Ca^2*nf*lqr*lfr^2 + 808/9*Ca^2*nf*lqr^2 - 32/
         3*Ca^2*nf*lqr^2*lfr - 32/3*Ca^2*nf*lqr^3 - 40*Ca^2*nf*zeta3 - 920/9*
         Ca^2*nf*zeta2 - 160/3*Ca^2*nf*zeta2*lfr + 32*Ca^2*nf*zeta2*lqr - 
         98834/81*Ca^3 - 11800/27*Ca^3*lfr - 32/9*Ca^3*lfr^2 + 144*Ca^3*lfr^3
          + 10784/9*Ca^3*lqr + 1472/9*Ca^3*lqr*lfr - 592/3*Ca^3*lqr*lfr^2 - 
         1448/3*Ca^3*lqr^2 - 112/3*Ca^3*lqr^2*lfr + 272/3*Ca^3*lqr^3 + 4936/3*
         Ca^3*zeta3 + 960*Ca^3*zeta3*lfr - 960*Ca^3*zeta3*lqr + 400*Ca^3*zeta2
          + 1936/3*Ca^3*zeta2*lfr + 192*Ca^3*zeta2*lfr^2 - 528*Ca^3*zeta2*lqr
          - 384*Ca^3*zeta2*lqr*lfr + 192*Ca^3*zeta2*lqr^2 + 64/5*Ca^3*zeta2^2
          + 134*Cf*Ca*nf - 16*Cf*Ca*nf*lfr - 24*Cf*Ca*nf*lqr - 96*Cf*Ca*nf*
         zeta3 - 8/3*Cf*Ca*nf*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 232/729*Ca*nf^2 - 592/81*Ca*nf^2*lfr - 56/9*Ca*
         nf^2*lfr^2 + 208/27*Ca*nf^2*lfr^3 - 496/81*Ca*nf^2*lqr + 208/27*Ca*
         nf^2*lqr*lfr - 16/3*Ca*nf^2*lqr*lfr^2 + 104/27*Ca*nf^2*lqr^2 - 16/9*
         Ca*nf^2*lqr^2*lfr - 16/27*Ca*nf^2*lqr^3 + 32/27*Ca*nf^2*zeta3 - 176/
         27*Ca*nf^2*zeta2 + 32/9*Ca*nf^2*zeta2*lfr + 32/9*Ca*nf^2*zeta2*lqr - 
         119740/729*Ca^2*nf - 5236/81*Ca^2*nf*lfr + 268/3*Ca^2*nf*lfr^2 - 1856/
         27*Ca^2*nf*lfr^3 + 21152/81*Ca^2*nf*lqr - 1232/27*Ca^2*nf*lqr*lfr + 
         32*Ca^2*nf*lqr*lfr^2 - 2764/27*Ca^2*nf*lqr^2 + 224/9*Ca^2*nf*lqr^2*
         lfr + 320/27*Ca^2*nf*lqr^3 + 488/3*Ca^2*nf*zeta3 - 128*Ca^2*nf*zeta3*
         lfr - 32*Ca^2*nf*zeta3*lqr + 10472/81*Ca^2*nf*zeta2 - 488/9*Ca^2*nf*
         zeta2*lfr + 32/3*Ca^2*nf*zeta2*lfr^2 - 56*Ca^2*nf*zeta2*lqr - 32/3*
         Ca^2*nf*zeta2*lqr^2 + 88/15*Ca^2*nf*zeta2^2 + 559298/729*Ca^3 + 29930/
         81*Ca^3*lfr - 2122/9*Ca^3*lfr^2 + 3916/27*Ca^3*lfr^3 - 78886/81*Ca^3*
         lqr + 628/27*Ca^3*lqr*lfr - 44/3*Ca^3*lqr*lfr^2 + 10094/27*Ca^3*lqr^2
          - 748/9*Ca^3*lqr^2*lfr - 1276/27*Ca^3*lqr^3 - 192*Ca^3*zeta5 - 38108/
         27*Ca^3*zeta3 - 512*Ca^3*zeta3*lfr - 352*Ca^3*zeta3*lfr^2 + 1392*Ca^3
         *zeta3*lqr + 704*Ca^3*zeta3*lqr*lfr - 352*Ca^3*zeta3*lqr^2 - 47120/81
         *Ca^3*zeta2 + 200*Ca^3*zeta2*lfr - 656/3*Ca^3*zeta2*lfr^2 - 64*Ca^3*
         zeta2*lfr^3 + 1720/9*Ca^3*zeta2*lqr + 320*Ca^3*zeta2*lqr*lfr + 192*
         Ca^3*zeta2*lqr*lfr^2 - 304/3*Ca^3*zeta2*lqr^2 - 192*Ca^3*zeta2*lqr^2*
         lfr + 64*Ca^3*zeta2*lqr^3 + 608/3*Ca^3*zeta2*zeta3 - 128*Ca^3*zeta2^2
          - 64/5*Ca^3*zeta2^2*lfr + 64/5*Ca^3*zeta2^2*lqr - 3364/27*Cf*Ca*nf
          - 118*Cf*Ca*nf*lfr + 20*Cf*Ca*nf*lfr^2 + 138*Cf*Ca*nf*lqr - 20*Cf*Ca
         *nf*lqr^2 + 760/9*Cf*Ca*nf*zeta3 + 96*Cf*Ca*nf*zeta3*lfr - 96*Cf*Ca*
         nf*zeta3*lqr + 16/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z1)]*DD5 * ( 8*Ca^3 )

       + [d_(1-z1)]*DD4 * ( 40/9*Ca^2*nf - 220/9*Ca^3 - 40*Ca^3*lfr + 40*Ca^3*
         lqr )

       + [d_(1-z1)]*DD3 * ( 16/27*Ca*nf^2 - 656/27*Ca^2*nf + 32/9*Ca^2*nf*lfr
          + 160/9*Ca^2*nf*lqr + 3700/27*Ca^3 - 176/9*Ca^3*lfr + 64*Ca^3*lfr^2
          - 880/9*Ca^3*lqr - 128*Ca^3*lqr*lfr + 64*Ca^3*lqr^2 - 64*Ca^3*zeta2
          )

       + [d_(1-z1)]*DD2 * (  - 80/27*Ca*nf^2 + 16/9*Ca*nf^2*lfr + 16/9*Ca*nf^2
         *lqr + 1828/27*Ca^2*nf + 304/9*Ca^2*nf*lfr - 40*Ca^2*nf*lfr^2 - 656/9
         *Ca^2*nf*lqr + 16*Ca^2*nf*lqr*lfr + 24*Ca^2*nf*lqr^2 - 112/3*Ca^2*nf*
         zeta2 - 8408/27*Ca^3 - 2732/9*Ca^3*lfr + 220*Ca^3*lfr^2 - 32*Ca^3*
         lfr^3 + 3700/9*Ca^3*lqr - 88*Ca^3*lqr*lfr + 96*Ca^3*lqr*lfr^2 - 132*
         Ca^3*lqr^2 - 96*Ca^3*lqr^2*lfr + 32*Ca^3*lqr^3 + 488*Ca^3*zeta3 + 616/
         3*Ca^3*zeta2 + 192*Ca^3*zeta2*lfr - 192*Ca^3*zeta2*lqr + 4*Cf*Ca*nf )

       + [d_(1-z1)]*DD1 * ( 400/81*Ca*nf^2 - 160/27*Ca*nf^2*lfr + 16/3*Ca*nf^2
         *lfr^2 - 160/27*Ca*nf^2*lqr + 32/9*Ca*nf^2*lqr*lfr + 16/9*Ca*nf^2*
         lqr^2 - 32/9*Ca*nf^2*zeta2 - 16844/81*Ca^2*nf + 544/9*Ca^2*nf*lfr - 
         848/9*Ca^2*nf*lfr^2 + 32*Ca^2*nf*lfr^3 + 4072/27*Ca^2*nf*lqr + 32*
         Ca^2*nf*lqr*lfr - 160/3*Ca^2*nf*lqr*lfr^2 - 496/9*Ca^2*nf*lqr^2 + 32/
         3*Ca^2*nf*lqr^2*lfr + 32/3*Ca^2*nf*lqr^3 + 32*Ca^2*nf*zeta3 + 64/3*
         Ca^2*nf*zeta2 + 160/3*Ca^2*nf*zeta2*lfr - 32*Ca^2*nf*zeta2*lqr + 
         61138/81*Ca^3 - 1736/27*Ca^3*lfr + 3596/9*Ca^3*lfr^2 - 176*Ca^3*lfr^3
          - 5392/9*Ca^3*lqr - 3320/9*Ca^3*lqr*lfr + 880/3*Ca^3*lqr*lfr^2 + 292
         *Ca^3*lqr^2 - 176/3*Ca^3*lqr^2*lfr - 176/3*Ca^3*lqr^3 - 704*Ca^3*
         zeta3 - 960*Ca^3*zeta3*lfr + 960*Ca^3*zeta3*lqr + 104/9*Ca^3*zeta2 - 
         880/3*Ca^3*zeta2*lfr - 192*Ca^3*zeta2*lfr^2 + 176*Ca^3*zeta2*lqr + 
         384*Ca^3*zeta2*lqr*lfr - 192*Ca^3*zeta2*lqr^2 - 64/5*Ca^3*zeta2^2 - 
         126*Cf*Ca*nf + 16*Cf*Ca*nf*lfr + 24*Cf*Ca*nf*lqr + 96*Cf*Ca*nf*zeta3
          )

       + [d_(1-z1)]*DD0 * (  - 1856/729*Ca*nf^2 + 496/81*Ca*nf^2*lfr + 80/9*Ca
         *nf^2*lfr^2 - 208/27*Ca*nf^2*lfr^3 + 400/81*Ca*nf^2*lqr - 160/27*Ca*
         nf^2*lqr*lfr + 16/3*Ca*nf^2*lqr*lfr^2 - 80/27*Ca*nf^2*lqr^2 + 16/9*Ca
         *nf^2*lqr^2*lfr + 16/27*Ca*nf^2*lqr^3 - 32/27*Ca*nf^2*zeta3 + 160/27*
         Ca*nf^2*zeta2 - 32/9*Ca*nf^2*zeta2*lfr - 32/9*Ca*nf^2*zeta2*lqr + 
         62626/729*Ca^2*nf + 5452/81*Ca^2*nf*lfr - 1228/9*Ca^2*nf*lfr^2 + 2288/
         27*Ca^2*nf*lfr^3 - 16844/81*Ca^2*nf*lqr + 1664/27*Ca^2*nf*lqr*lfr - 
         176/3*Ca^2*nf*lqr*lfr^2 + 2020/27*Ca^2*nf*lqr^2 - 176/9*Ca^2*nf*lqr^2
         *lfr - 176/27*Ca^2*nf*lqr^3 - 392/3*Ca^2*nf*zeta3 + 128*Ca^2*nf*zeta3
         *lfr + 32*Ca^2*nf*zeta3*lqr - 6416/81*Ca^2*nf*zeta2 + 512/9*Ca^2*nf*
         zeta2*lfr - 32/3*Ca^2*nf*zeta2*lfr^2 + 64/3*Ca^2*nf*zeta2*lqr + 32/3*
         Ca^2*nf*zeta2*lqr^2 + 16/5*Ca^2*nf*zeta2^2 - 297029/729*Ca^3 - 25586/
         81*Ca^3*lfr + 3920/9*Ca^3*lfr^2 - 6292/27*Ca^3*lfr^3 + 61138/81*Ca^3*
         lqr - 5608/27*Ca^3*lqr*lfr + 484/3*Ca^3*lqr*lfr^2 - 6152/27*Ca^3*
         lqr^2 + 484/9*Ca^3*lqr^2*lfr + 484/27*Ca^3*lqr^3 + 192*Ca^3*zeta5 + 
         27128/27*Ca^3*zeta3 - 176*Ca^3*zeta3*lfr + 352*Ca^3*zeta3*lfr^2 - 704
         *Ca^3*zeta3*lqr - 704*Ca^3*zeta3*lqr*lfr + 352*Ca^3*zeta3*lqr^2 + 
         18056/81*Ca^3*zeta2 - 680/3*Ca^3*zeta2*lfr + 176/3*Ca^3*zeta2*lfr^2
          + 64*Ca^3*zeta2*lfr^3 + 104/9*Ca^3*zeta2*lqr - 192*Ca^3*zeta2*lqr*
         lfr^2 - 176/3*Ca^3*zeta2*lqr^2 + 192*Ca^3*zeta2*lqr^2*lfr - 64*Ca^3*
         zeta2*lqr^3 - 608/3*Ca^3*zeta2*zeta3 + 88/5*Ca^3*zeta2^2 + 64/5*Ca^3*
         zeta2^2*lfr - 64/5*Ca^3*zeta2^2*lqr + 1711/27*Cf*Ca*nf + 126*Cf*Ca*nf
         *lfr - 20*Cf*Ca*nf*lfr^2 - 126*Cf*Ca*nf*lqr + 20*Cf*Ca*nf*lqr^2 - 304/
         9*Cf*Ca*nf*zeta3 - 96*Cf*Ca*nf*zeta3*lfr + 96*Cf*Ca*nf*zeta3*lqr - 8*
         Cf*Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z1)]*[d_(1-z2)] * ( 32/27*nf^3*lfr^3 + 2515/27*Ca*nf^2 - 349/9*
         Ca*nf^2*lfr + 116/9*Ca*nf^2*lfr^2 - 176/9*Ca*nf^2*lfr^3 - 370/9*Ca*
         nf^2*lqr + 32/3*Ca*nf^2*lqr*lfr + 16/3*Ca*nf^2*lqr^2 + 112/3*Ca*nf^2*
         zeta3 - 32/3*Ca*nf^2*zeta3*lfr - 32/3*Ca*nf^2*zeta3*lqr - 64/3*Ca*
         nf^2*zeta2 - 160/9*Ca*nf^2*zeta2*lfr + 16*Ca*nf^2*zeta2*lfr^2 - 160/9
         *Ca*nf^2*zeta2*lqr + 32/3*Ca*nf^2*zeta2*lqr*lfr + 16/3*Ca*nf^2*zeta2*
         lqr^2 - 208/15*Ca*nf^2*zeta2^2 - 98059/81*Ca^2*nf + 3109/9*Ca^2*nf*
         lfr - 1090/9*Ca^2*nf*lfr^2 + 968/9*Ca^2*nf*lfr^3 + 4058/9*Ca^2*nf*lqr
          - 272/3*Ca^2*nf*lqr*lfr - 136/3*Ca^2*nf*lqr^2 + 1192/9*Ca^2*nf*zeta5
          + 2536/27*Ca^2*nf*zeta3 + 1120/9*Ca^2*nf*zeta3*lfr - 304/3*Ca^2*nf*
         zeta3*lfr^2 - 1120/9*Ca^2*nf*zeta3*lqr + 160/3*Ca^2*nf*zeta3*lqr*lfr
          + 48*Ca^2*nf*zeta3*lqr^2 - 7108/27*Ca^2*nf*zeta2 + 8624/27*Ca^2*nf*
         zeta2*lfr - 1264/9*Ca^2*nf*zeta2*lfr^2 - 32*Ca^2*nf*zeta2*lfr^3 + 
         8488/27*Ca^2*nf*zeta2*lqr - 1696/9*Ca^2*nf*zeta2*lqr*lfr + 160/3*Ca^2
         *nf*zeta2*lqr*lfr^2 - 208/9*Ca^2*nf*zeta2*lqr^2 - 32/3*Ca^2*nf*zeta2*
         lqr^2*lfr - 32/3*Ca^2*nf*zeta2*lqr^3 - 272*Ca^2*nf*zeta2*zeta3 + 1240/
         27*Ca^2*nf*zeta2^2 + 856/15*Ca^2*nf*zeta2^2*lfr + 232/3*Ca^2*nf*
         zeta2^2*lqr + 215131/81*Ca^3 - 761*Ca^3*lfr + 2486/9*Ca^3*lfr^2 - 
         5324/27*Ca^3*lfr^3 - 8284/9*Ca^3*lqr + 176*Ca^3*lqr*lfr + 88*Ca^3*
         lqr^2 + 1364/9*Ca^3*zeta5 - 224*Ca^3*zeta5*lfr + 224*Ca^3*zeta5*lqr
          - 54820/27*Ca^3*zeta3 - 4600/9*Ca^3*zeta3*lfr + 1672/3*Ca^3*zeta3*
         lfr^2 - 128/3*Ca^3*zeta3*lfr^3 + 10408/9*Ca^3*zeta3*lqr - 880/3*Ca^3*
         zeta3*lqr*lfr + 128*Ca^3*zeta3*lqr*lfr^2 - 264*Ca^3*zeta3*lqr^2 - 128
         *Ca^3*zeta3*lqr^2*lfr + 128/3*Ca^3*zeta3*lqr^3 + 1600/3*Ca^3*zeta3^2
          + 41914/27*Ca^3*zeta2 - 31208/27*Ca^3*zeta2*lfr + 2212/9*Ca^3*zeta2*
         lfr^2 + 176*Ca^3*zeta2*lfr^3 - 22528/27*Ca^3*zeta2*lqr + 7192/9*Ca^3*
         zeta2*lqr*lfr - 880/3*Ca^3*zeta2*lqr*lfr^2 - 692/9*Ca^3*zeta2*lqr^2
          + 176/3*Ca^3*zeta2*lqr^2*lfr + 176/3*Ca^3*zeta2*lqr^3 - 88*Ca^3*
         zeta2*zeta3 + 224*Ca^3*zeta2*zeta3*lfr - 224*Ca^3*zeta2*zeta3*lqr + 
         40432/135*Ca^3*zeta2^2 - 4708/15*Ca^3*zeta2^2*lfr - 384/5*Ca^3*
         zeta2^2*lfr^2 - 1276/3*Ca^3*zeta2^2*lqr + 768/5*Ca^3*zeta2^2*lqr*lfr
          - 384/5*Ca^3*zeta2^2*lqr^2 + 12032/105*Ca^3*zeta2^3 + 8962/81*Cf*
         nf^2 - 290/9*Cf*nf^2*lfr + 28/3*Cf*nf^2*lfr^2 - 104/3*Cf*nf^2*lqr + 
         16/3*Cf*nf^2*lqr*lfr + 8/3*Cf*nf^2*lqr^2 - 224/3*Cf*nf^2*zeta3 + 64/3
         *Cf*nf^2*zeta3*lfr + 64/3*Cf*nf^2*zeta3*lqr - 184/9*Cf*nf^2*zeta2 - 
         32/45*Cf*nf^2*zeta2^2 - 63991/81*Cf*Ca*nf + 1715/9*Cf*Ca*nf*lfr - 154/
         3*Cf*Ca*nf*lfr^2 + 616/3*Cf*Ca*nf*lqr - 88/3*Cf*Ca*nf*lqr*lfr - 44/3*
         Cf*Ca*nf*lqr^2 + 160*Cf*Ca*nf*zeta5 + 400*Cf*Ca*nf*zeta3 - 352/3*Cf*
         Ca*nf*zeta3*lfr - 352/3*Cf*Ca*nf*zeta3*lqr - 2270/9*Cf*Ca*nf*zeta2 + 
         48*Cf*Ca*nf*zeta2*lfr + 72*Cf*Ca*nf*zeta2*lqr + 288*Cf*Ca*nf*zeta2*
         zeta3 + 176/45*Cf*Ca*nf*zeta2^2 + 608/9*Cf^2*nf - 2*Cf^2*nf*lfr - 4*
         Cf^2*nf*lqr - 320*Cf^2*nf*zeta5 + 592/3*Cf^2*nf*zeta3 )) 

    + as^4*( + DD6*L0 * (  - 112/3*Ca^4 )

       + DD5*L1 * (  - 224*Ca^4 )

       + DD5*L0 * (  - 112/3*Ca^3*nf + 952/3*Ca^4 + 224*Ca^4*lfr - 224*Ca^4*
         lqr )

       + DD4*L2 * (  - 560*Ca^4 )

       + DD4*L1 * (  - 560/3*Ca^3*nf + 5240/3*Ca^4 + 1120*Ca^4*lfr - 1120*Ca^4
         *lqr )

       + DD4*L0 * (  - 320/27*Ca^2*nf^2 + 9640/27*Ca^3*nf + 160/3*Ca^3*nf*lfr
          - 560/3*Ca^3*nf*lqr - 47660/27*Ca^4 - 2560/3*Ca^4*lfr - 480*Ca^4*
         lfr^2 + 4760/3*Ca^4*lqr + 960*Ca^4*lqr*lfr - 480*Ca^4*lqr^2 + 720*
         Ca^4*zeta2 )

       + DD3*L3 * (  - 2240/3*Ca^4 )

       + DD3*L2 * (  - 1120/3*Ca^3*nf + 11344/3*Ca^4 + 2240*Ca^4*lfr - 2240*
         Ca^4*lqr )

       + DD3*L1 * (  - 1280/27*Ca^2*nf^2 + 41488/27*Ca^3*nf + 640/3*Ca^3*nf*
         lfr - 2240/3*Ca^3*nf*lqr - 207392/27*Ca^4 - 12160/3*Ca^4*lfr - 1920*
         Ca^4*lfr^2 + 20960/3*Ca^4*lqr + 3840*Ca^4*lqr*lfr - 1920*Ca^4*lqr^2
          + 2880*Ca^4*zeta2 )

       + DD3*L0 * (  - 32/27*Ca*nf^3 + 2768/27*Ca^2*nf^2 - 320/27*Ca^2*nf^2*
         lfr - 1280/27*Ca^2*nf^2*lqr - 43256/27*Ca^3*nf - 13760/27*Ca^3*nf*lfr
          + 1760/9*Ca^3*nf*lfr^2 + 38560/27*Ca^3*nf*lqr + 1280/9*Ca^3*nf*lqr*
         lfr - 3040/9*Ca^3*nf*lqr^2 + 5120/9*Ca^3*nf*zeta2 + 169916/27*Ca^4 + 
         102640/27*Ca^4*lfr - 1040/9*Ca^4*lfr^2 + 1280/3*Ca^4*lfr^3 - 190640/
         27*Ca^4*lqr - 24320/9*Ca^4*lqr*lfr - 1280*Ca^4*lqr*lfr^2 + 25360/9*
         Ca^4*lqr^2 + 1280*Ca^4*lqr^2*lfr - 1280/3*Ca^4*lqr^3 - 12320/3*Ca^4*
         zeta3 - 46880/9*Ca^4*zeta2 - 2880*Ca^4*zeta2*lfr + 2880*Ca^4*zeta2*
         lqr - 160/3*Cf*Ca^2*nf )

       + DD2*L4 * (  - 560*Ca^4 )

       + DD2*L3 * (  - 1120/3*Ca^3*nf + 12112/3*Ca^4 + 2240*Ca^4*lfr - 2240*
         Ca^4*lqr )

       + DD2*L2 * (  - 640/9*Ca^2*nf^2 + 21872/9*Ca^3*nf + 320*Ca^3*nf*lfr - 
         1120*Ca^3*nf*lqr - 110224/9*Ca^4 - 6944*Ca^4*lfr - 2880*Ca^4*lfr^2 + 
         11344*Ca^4*lqr + 5760*Ca^4*lqr*lfr - 2880*Ca^4*lqr^2 + 4320*Ca^4*
         zeta2 )

       + DD2*L1 * (  - 32/9*Ca*nf^3 + 968/3*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lfr - 
         1280/9*Ca^2*nf^2*lqr - 47884/9*Ca^3*nf - 13808/9*Ca^3*nf*lfr + 1760/3
         *Ca^3*nf*lfr^2 + 41488/9*Ca^3*nf*lqr + 1280/3*Ca^3*nf*lqr*lfr - 3040/
         3*Ca^3*nf*lqr^2 + 5120/3*Ca^3*nf*zeta2 + 64904/3*Ca^4 + 103552/9*Ca^4
         *lfr + 1264/3*Ca^4*lfr^2 + 1280*Ca^4*lfr^3 - 207392/9*Ca^4*lqr - 
         28928/3*Ca^4*lqr*lfr - 3840*Ca^4*lqr*lfr^2 + 27664/3*Ca^4*lqr^2 + 
         3840*Ca^4*lqr^2*lfr - 1280*Ca^4*lqr^3 - 12320*Ca^4*zeta3 - 49184/3*
         Ca^4*zeta2 - 8640*Ca^4*zeta2*lfr + 8640*Ca^4*zeta2*lqr - 160*Cf*Ca^2*
         nf )

       + DD2*L0 * ( 208/27*Ca*nf^3 - 64/27*Ca*nf^3*lfr - 32/9*Ca*nf^3*lqr - 
         27856/81*Ca^2*nf^2 + 512/9*Ca^2*nf^2*lfr + 32/9*Ca^2*nf^2*lfr^2 + 
         2768/9*Ca^2*nf^2*lqr - 128/3*Ca^2*nf^2*lqr*lfr - 608/9*Ca^2*nf^2*
         lqr^2 + 1120/9*Ca^2*nf^2*zeta2 + 390200/81*Ca^3*nf + 6608/9*Ca^3*nf*
         lfr + 2768/9*Ca^3*nf*lfr^2 - 384*Ca^3*nf*lfr^3 - 14696/3*Ca^3*nf*lqr
          - 1024*Ca^3*nf*lqr*lfr + 512*Ca^3*nf*lqr*lfr^2 + 17008/9*Ca^3*nf*
         lqr^2 + 128*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^3 - 1408*Ca^3*nf*
         zeta3 - 28688/9*Ca^3*nf*zeta2 - 2432/3*Ca^3*nf*zeta2*lfr + 4352/3*
         Ca^3*nf*zeta2*lqr - 1288258/81*Ca^4 - 185744/27*Ca^4*lfr - 23104/9*
         Ca^4*lfr^2 + 1472*Ca^4*lfr^3 - 128*Ca^4*lfr^4 + 56212/3*Ca^4*lqr + 
         25376/3*Ca^4*lqr*lfr - 896*Ca^4*lqr*lfr^2 + 512*Ca^4*lqr*lfr^3 - 
         82064/9*Ca^4*lqr^2 - 2624*Ca^4*lqr^2*lfr - 768*Ca^4*lqr^2*lfr^2 + 
         2048*Ca^4*lqr^3 + 512*Ca^4*lqr^3*lfr - 128*Ca^4*lqr^4 + 20144*Ca^4*
         zeta3 + 12224*Ca^4*zeta3*lfr - 12224*Ca^4*zeta3*lqr + 131464/9*Ca^4*
         zeta2 + 32096/3*Ca^4*zeta2*lfr + 3840*Ca^4*zeta2*lfr^2 - 42656/3*Ca^4
         *zeta2*lqr - 7680*Ca^4*zeta2*lqr*lfr + 3840*Ca^4*zeta2*lqr^2 - 2112/5
         *Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 3388/3*Cf*Ca^2*nf - 32*Cf*Ca^2*nf*
         lfr - 256*Cf*Ca^2*nf*lqr - 768*Cf*Ca^2*nf*zeta3 )

       + DD1*L5 * (  - 224*Ca^4 )

       + DD1*L4 * (  - 560/3*Ca^3*nf + 6392/3*Ca^4 + 1120*Ca^4*lfr - 1120*Ca^4
         *lqr )

       + DD1*L3 * (  - 1280/27*Ca^2*nf^2 + 15152/9*Ca^3*nf + 640/3*Ca^3*nf*lfr
          - 2240/3*Ca^3*nf*lqr - 230512/27*Ca^4 - 15424/3*Ca^4*lfr - 1920*Ca^4
         *lfr^2 + 24224/3*Ca^4*lqr + 3840*Ca^4*lqr*lfr - 1920*Ca^4*lqr^2 + 
         2880*Ca^4*zeta2 )

       + DD1*L2 * (  - 32/9*Ca*nf^3 + 8864/27*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lfr
          - 1280/9*Ca^2*nf^2*lqr - 153232/27*Ca^3*nf - 13664/9*Ca^3*nf*lfr + 
         1760/3*Ca^3*nf*lfr^2 + 43744/9*Ca^3*nf*lqr + 1280/3*Ca^3*nf*lqr*lfr
          - 3040/3*Ca^3*nf*lqr^2 + 5128/3*Ca^3*nf*zeta2 + 640868/27*Ca^4 + 
         103408/9*Ca^4*lfr + 3376/3*Ca^4*lfr^2 + 1280*Ca^4*lfr^3 - 220448/9*
         Ca^4*lqr - 33152/3*Ca^4*lqr*lfr - 3840*Ca^4*lqr*lfr^2 + 29776/3*Ca^4*
         lqr^2 + 3840*Ca^4*lqr^2*lfr - 1280*Ca^4*lqr^3 - 12320*Ca^4*zeta3 - 
         51424/3*Ca^4*zeta2 - 8640*Ca^4*zeta2*lfr + 8640*Ca^4*zeta2*lqr - 160*
         Cf*Ca^2*nf )

       + DD1*L1 * ( 368/27*Ca*nf^3 - 128/27*Ca*nf^3*lfr - 64/9*Ca*nf^3*lqr - 
         58832/81*Ca^2*nf^2 + 1312/9*Ca^2*nf^2*lfr + 64/9*Ca^2*nf^2*lfr^2 + 
         1936/3*Ca^2*nf^2*lqr - 256/3*Ca^2*nf^2*lqr*lfr - 1216/9*Ca^2*nf^2*
         lqr^2 + 2240/9*Ca^2*nf^2*zeta2 + 868388/81*Ca^3*nf + 15952/9*Ca^3*nf*
         lfr + 2368/9*Ca^3*nf*lfr^2 - 768*Ca^3*nf*lfr^3 - 97432/9*Ca^3*nf*lqr
          - 1984*Ca^3*nf*lqr*lfr + 1024*Ca^3*nf*lqr*lfr^2 + 36608/9*Ca^3*nf*
         lqr^2 + 256*Ca^3*nf*lqr^2*lfr - 512*Ca^3*nf*lqr^3 - 2848*Ca^3*nf*
         zeta3 - 20176/3*Ca^3*nf*zeta2 - 4864/3*Ca^3*nf*zeta2*lfr + 8704/3*
         Ca^3*nf*zeta2*lqr - 988568/27*Ca^4 - 463504/27*Ca^4*lfr - 29216/9*
         Ca^4*lfr^2 + 2688*Ca^4*lfr^3 - 256*Ca^4*lfr^4 + 386864/9*Ca^4*lqr + 
         49984/3*Ca^4*lqr*lfr - 1024*Ca^4*lqr*lfr^2 + 1024*Ca^4*lqr*lfr^3 - 
         178816/9*Ca^4*lqr^2 - 6016*Ca^4*lqr^2*lfr - 1536*Ca^4*lqr^2*lfr^2 + 
         4352*Ca^4*lqr^3 + 1024*Ca^4*lqr^3*lfr - 256*Ca^4*lqr^4 + 131872/3*
         Ca^4*zeta3 + 24448*Ca^4*zeta3*lfr - 24448*Ca^4*zeta3*lqr + 279712/9*
         Ca^4*zeta2 + 68800/3*Ca^4*zeta2*lfr + 7680*Ca^4*zeta2*lfr^2 - 89920/3
         *Ca^4*zeta2*lqr - 15360*Ca^4*zeta2*lqr*lfr + 7680*Ca^4*zeta2*lqr^2 - 
         4224/5*Ca^4*zeta2^2 - 80/3*Cf*Ca*nf^2 + 7016/3*Cf*Ca^2*nf - 64*Cf*
         Ca^2*nf*lfr - 512*Cf*Ca^2*nf*lqr - 1536*Cf*Ca^2*nf*zeta3 - 32/3*Cf*
         Ca^2*nf*zeta2 )

       + DD1*L0 * (  - 992/81*Ca*nf^3 + 832/81*Ca*nf^3*lfr - 32/9*Ca*nf^3*
         lfr^2 + 416/27*Ca*nf^3*lqr - 128/27*Ca*nf^3*lqr*lfr - 32/9*Ca*nf^3*
         lqr^2 + 64/9*Ca*nf^3*zeta2 + 144878/243*Ca^2*nf^2 - 4672/27*Ca^2*nf^2
         *lfr - 1264/9*Ca^2*nf^2*lfr^2 + 832/9*Ca^2*nf^2*lfr^3 - 18848/27*Ca^2
         *nf^2*lqr + 1408/9*Ca^2*nf^2*lqr*lfr - 32/3*Ca^2*nf^2*lqr*lfr^2 + 
         2576/9*Ca^2*nf^2*lqr^2 - 128/3*Ca^2*nf^2*lqr^2*lfr - 352/9*Ca^2*nf^2*
         lqr^3 - 1088/9*Ca^2*nf^2*zeta3 - 14032/27*Ca^2*nf^2*zeta2 + 256/9*
         Ca^2*nf^2*zeta2*lfr + 1984/9*Ca^2*nf^2*zeta2*lqr - 1815922/243*Ca^3*
         nf - 48512/27*Ca^3*nf*lfr + 14584/9*Ca^3*nf*lfr^2 - 7616/9*Ca^3*nf*
         lfr^3 + 448/3*Ca^3*nf*lfr^4 + 263728/27*Ca^3*nf*lqr + 5312/9*Ca^3*nf*
         lqr*lfr + 736/3*Ca^3*nf*lqr*lfr^2 - 384*Ca^3*nf*lqr*lfr^3 - 40136/9*
         Ca^3*nf*lqr^2 - 896/3*Ca^3*nf*lqr^2*lfr + 256*Ca^3*nf*lqr^2*lfr^2 + 
         8096/9*Ca^3*nf*lqr^3 + 128/3*Ca^3*nf*lqr^3*lfr - 64*Ca^3*nf*lqr^4 + 
         65984/9*Ca^3*nf*zeta3 - 448*Ca^3*nf*zeta3*lfr - 8416/3*Ca^3*nf*zeta3*
         lqr + 202456/27*Ca^3*nf*zeta2 + 16096/9*Ca^3*nf*zeta2*lfr - 736/3*
         Ca^3*nf*zeta2*lfr^2 - 52256/9*Ca^3*nf*zeta2*lqr - 2368/3*Ca^3*nf*
         zeta2*lqr*lfr + 3104/3*Ca^3*nf*zeta2*lqr^2 - 6368/15*Ca^3*nf*zeta2^2
          + 5681612/243*Ca^4 + 876920/81*Ca^4*lfr - 22276/9*Ca^4*lfr^2 + 19024/
         9*Ca^4*lfr^3 - 2080/3*Ca^4*lfr^4 - 852652/27*Ca^4*lqr - 225952/27*
         Ca^4*lqr*lfr - 5384/3*Ca^4*lqr*lfr^2 + 1600*Ca^4*lqr*lfr^3 + 144380/9
         *Ca^4*lqr^2 + 11104/3*Ca^4*lqr^2*lfr - 640*Ca^4*lqr^2*lfr^2 - 36184/9
         *Ca^4*lqr^3 - 2240/3*Ca^4*lqr^3*lfr + 480*Ca^4*lqr^4 - 8448*Ca^4*
         zeta5 - 45840*Ca^4*zeta3 - 22240*Ca^4*zeta3*lfr - 10176*Ca^4*zeta3*
         lfr^2 + 120400/3*Ca^4*zeta3*lqr + 20352*Ca^4*zeta3*lqr*lfr - 10176*
         Ca^4*zeta3*lqr^2 - 28360*Ca^4*zeta2 - 111392/9*Ca^4*zeta2*lfr - 12080/
         3*Ca^4*zeta2*lfr^2 - 1920*Ca^4*zeta2*lfr^3 + 242512/9*Ca^4*zeta2*lqr
          + 45280/3*Ca^4*zeta2*lqr*lfr + 5760*Ca^4*zeta2*lqr*lfr^2 - 33200/3*
         Ca^4*zeta2*lqr^2 - 5760*Ca^4*zeta2*lqr^2*lfr + 1920*Ca^4*zeta2*lqr^3
          + 14240*Ca^4*zeta2*zeta3 + 14176/5*Ca^4*zeta2^2 + 4224/5*Ca^4*
         zeta2^2*lfr - 4224/5*Ca^4*zeta2^2*lqr + 1520/9*Cf*Ca*nf^2 - 64/3*Cf*
         Ca*nf^2*lfr - 112/3*Cf*Ca*nf^2*lqr - 320/3*Cf*Ca*nf^2*zeta3 - 24284/9
         *Cf*Ca^2*nf - 5408/3*Cf*Ca^2*nf*lfr + 240*Cf*Ca^2*nf*lfr^2 + 7240/3*
         Cf*Ca^2*nf*lqr + 96*Cf*Ca^2*nf*lqr*lfr - 336*Cf*Ca^2*nf*lqr^2 + 5312/
         3*Cf*Ca^2*nf*zeta3 + 1536*Cf*Ca^2*nf*zeta3*lfr - 1536*Cf*Ca^2*nf*
         zeta3*lqr + 640/3*Cf*Ca^2*nf*zeta2 + 384/5*Cf*Ca^2*nf*zeta2^2 + 4*
         Cf^2*Ca*nf )

       + DD0*L6 * (  - 112/3*Ca^4 )

       + DD0*L5 * (  - 112/3*Ca^3*nf + 1336/3*Ca^4 + 224*Ca^4*lfr - 224*Ca^4*
         lqr )

       + DD0*L4 * (  - 320/27*Ca^2*nf^2 + 3896/9*Ca^3*nf + 160/3*Ca^3*nf*lfr
          - 560/3*Ca^3*nf*lqr - 59572/27*Ca^4 - 4192/3*Ca^4*lfr - 480*Ca^4*
         lfr^2 + 6392/3*Ca^4*lqr + 960*Ca^4*lqr*lfr - 480*Ca^4*lqr^2 + 720*
         Ca^4*zeta2 )

       + DD0*L3 * (  - 32/27*Ca*nf^3 + 2984/27*Ca^2*nf^2 - 320/27*Ca^2*nf^2*
         lfr - 1280/27*Ca^2*nf^2*lqr - 53540/27*Ca^3*nf - 13456/27*Ca^3*nf*lfr
          + 1760/9*Ca^3*nf*lfr^2 + 15152/9*Ca^3*nf*lqr + 1280/9*Ca^3*nf*lqr*
         lfr - 3040/9*Ca^3*nf*lqr^2 + 5144/9*Ca^3*nf*zeta2 + 228584/27*Ca^4 + 
         34304/9*Ca^4*lfr + 5296/9*Ca^4*lfr^2 + 1280/3*Ca^4*lfr^3 - 230512/27*
         Ca^4*lqr - 36992/9*Ca^4*lqr*lfr - 1280*Ca^4*lqr*lfr^2 + 31696/9*Ca^4*
         lqr^2 + 1280*Ca^4*lqr^2*lfr - 1280/3*Ca^4*lqr^3 - 12320/3*Ca^4*zeta3
          - 53600/9*Ca^4*zeta2 - 2880*Ca^4*zeta2*lfr + 2880*Ca^4*zeta2*lqr - 
         160/3*Cf*Ca^2*nf )

       + DD0*L2 * ( 176/27*Ca*nf^3 - 64/27*Ca*nf^3*lfr - 32/9*Ca*nf^3*lqr - 
         30256/81*Ca^2*nf^2 + 2176/27*Ca^2*nf^2*lfr + 32/9*Ca^2*nf^2*lfr^2 + 
         8864/27*Ca^2*nf^2*lqr - 128/3*Ca^2*nf^2*lqr*lfr - 608/9*Ca^2*nf^2*
         lqr^2 + 1132/9*Ca^2*nf^2*zeta2 + 153560/27*Ca^3*nf + 29008/27*Ca^3*nf
         *lfr - 160/9*Ca^3*nf*lfr^2 - 384*Ca^3*nf*lfr^3 - 155728/27*Ca^3*nf*
         lqr - 960*Ca^3*nf*lqr*lfr + 512*Ca^3*nf*lqr*lfr^2 + 19360/9*Ca^3*nf*
         lqr^2 + 128*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^3 - 1440*Ca^3*nf*
         zeta3 - 10630/3*Ca^3*nf*zeta2 - 2440/3*Ca^3*nf*zeta2*lfr + 4360/3*
         Ca^3*nf*zeta2*lqr - 1613150/81*Ca^4 - 274624/27*Ca^4*lfr - 7432/9*
         Ca^4*lfr^2 + 1216*Ca^4*lfr^3 - 128*Ca^4*lfr^4 + 637028/27*Ca^4*lqr + 
         24608/3*Ca^4*lqr*lfr - 128*Ca^4*lqr*lfr^2 + 512*Ca^4*lqr*lfr^3 - 
         95432/9*Ca^4*lqr^2 - 3392*Ca^4*lqr^2*lfr - 768*Ca^4*lqr^2*lfr^2 + 
         2304*Ca^4*lqr^3 + 512*Ca^4*lqr^3*lfr - 128*Ca^4*lqr^4 + 70720/3*Ca^4*
         zeta3 + 12224*Ca^4*zeta3*lfr - 12224*Ca^4*zeta3*lqr + 148160/9*Ca^4*
         zeta2 + 36640/3*Ca^4*zeta2*lfr + 3840*Ca^4*zeta2*lfr^2 - 47200/3*Ca^4
         *zeta2*lqr - 7680*Ca^4*zeta2*lqr*lfr + 3840*Ca^4*zeta2*lqr^2 - 2112/5
         *Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 3580/3*Cf*Ca^2*nf - 32*Cf*Ca^2*nf*
         lfr - 256*Cf*Ca^2*nf*lqr - 768*Cf*Ca^2*nf*zeta3 - 32/3*Cf*Ca^2*nf*
         zeta2 )

       + D6*LL0 * (  - 112/3*Ca^4 )

       + D6*DD0 * ( 112/3*Ca^4 )

       + D5*LL1 * (  - 224*Ca^4 )

       + D5*LL0 * (  - 112/3*Ca^3*nf + 952/3*Ca^4 + 224*Ca^4*lfr - 224*Ca^4*
         lqr )

       + D5*DD1 * ( 224*Ca^4 )

       + D5*DD0 * ( 112/3*Ca^3*nf - 616/3*Ca^4 - 224*Ca^4*lfr + 224*Ca^4*lqr )

       + D4*LL2 * (  - 560*Ca^4 )

       + D4*LL1 * (  - 560/3*Ca^3*nf + 5240/3*Ca^4 + 1120*Ca^4*lfr - 1120*Ca^4
         *lqr )

       + D4*LL0 * (  - 320/27*Ca^2*nf^2 + 9640/27*Ca^3*nf + 160/3*Ca^3*nf*lfr
          - 560/3*Ca^3*nf*lqr - 47660/27*Ca^4 - 2560/3*Ca^4*lfr - 480*Ca^4*
         lfr^2 + 4760/3*Ca^4*lqr + 960*Ca^4*lqr*lfr - 480*Ca^4*lqr^2 + 720*
         Ca^4*zeta2 )

       + D4*DD2 * ( 560*Ca^4 )

       + D4*DD1 * ( 560/3*Ca^3*nf - 3080/3*Ca^4 - 1120*Ca^4*lfr + 1120*Ca^4*
         lqr )

       + D4*DD0 * ( 320/27*Ca^2*nf^2 - 7120/27*Ca^3*nf - 160/3*Ca^3*nf*lfr + 
         560/3*Ca^3*nf*lqr + 33800/27*Ca^4 + 880/3*Ca^4*lfr + 480*Ca^4*lfr^2
          - 3080/3*Ca^4*lqr - 960*Ca^4*lqr*lfr + 480*Ca^4*lqr^2 - 720*Ca^4*
         zeta2 )

       + D3*LL3 * (  - 2240/3*Ca^4 )

       + D3*LL2 * (  - 1120/3*Ca^3*nf + 11344/3*Ca^4 + 2240*Ca^4*lfr - 2240*
         Ca^4*lqr )

       + D3*LL1 * (  - 1280/27*Ca^2*nf^2 + 41488/27*Ca^3*nf + 640/3*Ca^3*nf*
         lfr - 2240/3*Ca^3*nf*lqr - 207392/27*Ca^4 - 12160/3*Ca^4*lfr - 1920*
         Ca^4*lfr^2 + 20960/3*Ca^4*lqr + 3840*Ca^4*lqr*lfr - 1920*Ca^4*lqr^2
          + 2880*Ca^4*zeta2 )

       + D3*LL0 * (  - 32/27*Ca*nf^3 + 2768/27*Ca^2*nf^2 - 320/27*Ca^2*nf^2*
         lfr - 1280/27*Ca^2*nf^2*lqr - 43256/27*Ca^3*nf - 13760/27*Ca^3*nf*lfr
          + 1760/9*Ca^3*nf*lfr^2 + 38560/27*Ca^3*nf*lqr + 1280/9*Ca^3*nf*lqr*
         lfr - 3040/9*Ca^3*nf*lqr^2 + 5120/9*Ca^3*nf*zeta2 + 169916/27*Ca^4 + 
         102640/27*Ca^4*lfr - 1040/9*Ca^4*lfr^2 + 1280/3*Ca^4*lfr^3 - 190640/
         27*Ca^4*lqr - 24320/9*Ca^4*lqr*lfr - 1280*Ca^4*lqr*lfr^2 + 25360/9*
         Ca^4*lqr^2 + 1280*Ca^4*lqr^2*lfr - 1280/3*Ca^4*lqr^3 - 12320/3*Ca^4*
         zeta3 - 46880/9*Ca^4*zeta2 - 2880*Ca^4*zeta2*lfr + 2880*Ca^4*zeta2*
         lqr - 160/3*Cf*Ca^2*nf )

       + D3*DD3 * ( 2240/3*Ca^4 )

       + D3*DD2 * ( 1120/3*Ca^3*nf - 6160/3*Ca^4 - 2240*Ca^4*lfr + 2240*Ca^4*
         lqr )

       + D3*DD1 * ( 1280/27*Ca^2*nf^2 - 28480/27*Ca^3*nf - 640/3*Ca^3*nf*lfr
          + 2240/3*Ca^3*nf*lqr + 135200/27*Ca^4 + 3520/3*Ca^4*lfr + 1920*Ca^4*
         lfr^2 - 12320/3*Ca^4*lqr - 3840*Ca^4*lqr*lfr + 1920*Ca^4*lqr^2 - 2880
         *Ca^4*zeta2 )

       + D3*DD0 * ( 32/27*Ca*nf^3 - 2128/27*Ca^2*nf^2 + 320/27*Ca^2*nf^2*lfr
          + 1280/27*Ca^2*nf^2*lqr + 3256/3*Ca^3*nf + 10880/27*Ca^3*nf*lfr - 
         1760/9*Ca^3*nf*lfr^2 - 28480/27*Ca^3*nf*lqr - 1280/9*Ca^3*nf*lqr*lfr
          + 3040/9*Ca^3*nf*lqr^2 - 5120/9*Ca^3*nf*zeta2 - 104764/27*Ca^4 - 
         86800/27*Ca^4*lfr + 9680/9*Ca^4*lfr^2 - 1280/3*Ca^4*lfr^3 + 135200/27
         *Ca^4*lqr + 7040/9*Ca^4*lqr*lfr + 1280*Ca^4*lqr*lfr^2 - 16720/9*Ca^4*
         lqr^2 - 1280*Ca^4*lqr^2*lfr + 1280/3*Ca^4*lqr^3 + 12320/3*Ca^4*zeta3
          + 28160/9*Ca^4*zeta2 + 2880*Ca^4*zeta2*lfr - 2880*Ca^4*zeta2*lqr + 
         160/3*Cf*Ca^2*nf )

       + D2*LL4 * (  - 560*Ca^4 )

       + D2*LL3 * (  - 1120/3*Ca^3*nf + 12112/3*Ca^4 + 2240*Ca^4*lfr - 2240*
         Ca^4*lqr )

       + D2*LL2 * (  - 640/9*Ca^2*nf^2 + 21872/9*Ca^3*nf + 320*Ca^3*nf*lfr - 
         1120*Ca^3*nf*lqr - 110224/9*Ca^4 - 6944*Ca^4*lfr - 2880*Ca^4*lfr^2 + 
         11344*Ca^4*lqr + 5760*Ca^4*lqr*lfr - 2880*Ca^4*lqr^2 + 4320*Ca^4*
         zeta2 )

       + D2*LL1 * (  - 32/9*Ca*nf^3 + 968/3*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lfr - 
         1280/9*Ca^2*nf^2*lqr - 47884/9*Ca^3*nf - 13808/9*Ca^3*nf*lfr + 1760/3
         *Ca^3*nf*lfr^2 + 41488/9*Ca^3*nf*lqr + 1280/3*Ca^3*nf*lqr*lfr - 3040/
         3*Ca^3*nf*lqr^2 + 5120/3*Ca^3*nf*zeta2 + 64904/3*Ca^4 + 103552/9*Ca^4
         *lfr + 1264/3*Ca^4*lfr^2 + 1280*Ca^4*lfr^3 - 207392/9*Ca^4*lqr - 
         28928/3*Ca^4*lqr*lfr - 3840*Ca^4*lqr*lfr^2 + 27664/3*Ca^4*lqr^2 + 
         3840*Ca^4*lqr^2*lfr - 1280*Ca^4*lqr^3 - 12320*Ca^4*zeta3 - 49184/3*
         Ca^4*zeta2 - 8640*Ca^4*zeta2*lfr + 8640*Ca^4*zeta2*lqr - 160*Cf*Ca^2*
         nf )

       + D2*LL0 * ( 208/27*Ca*nf^3 - 64/27*Ca*nf^3*lfr - 32/9*Ca*nf^3*lqr - 
         27856/81*Ca^2*nf^2 + 512/9*Ca^2*nf^2*lfr + 32/9*Ca^2*nf^2*lfr^2 + 
         2768/9*Ca^2*nf^2*lqr - 128/3*Ca^2*nf^2*lqr*lfr - 608/9*Ca^2*nf^2*
         lqr^2 + 1120/9*Ca^2*nf^2*zeta2 + 390200/81*Ca^3*nf + 6608/9*Ca^3*nf*
         lfr + 2768/9*Ca^3*nf*lfr^2 - 384*Ca^3*nf*lfr^3 - 14696/3*Ca^3*nf*lqr
          - 1024*Ca^3*nf*lqr*lfr + 512*Ca^3*nf*lqr*lfr^2 + 17008/9*Ca^3*nf*
         lqr^2 + 128*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^3 - 1408*Ca^3*nf*
         zeta3 - 28688/9*Ca^3*nf*zeta2 - 2432/3*Ca^3*nf*zeta2*lfr + 4352/3*
         Ca^3*nf*zeta2*lqr - 1288258/81*Ca^4 - 185744/27*Ca^4*lfr - 23104/9*
         Ca^4*lfr^2 + 1472*Ca^4*lfr^3 - 128*Ca^4*lfr^4 + 56212/3*Ca^4*lqr + 
         25376/3*Ca^4*lqr*lfr - 896*Ca^4*lqr*lfr^2 + 512*Ca^4*lqr*lfr^3 - 
         82064/9*Ca^4*lqr^2 - 2624*Ca^4*lqr^2*lfr - 768*Ca^4*lqr^2*lfr^2 + 
         2048*Ca^4*lqr^3 + 512*Ca^4*lqr^3*lfr - 128*Ca^4*lqr^4 + 20144*Ca^4*
         zeta3 + 12224*Ca^4*zeta3*lfr - 12224*Ca^4*zeta3*lqr + 131464/9*Ca^4*
         zeta2 + 32096/3*Ca^4*zeta2*lfr + 3840*Ca^4*zeta2*lfr^2 - 42656/3*Ca^4
         *zeta2*lqr - 7680*Ca^4*zeta2*lqr*lfr + 3840*Ca^4*zeta2*lqr^2 - 2112/5
         *Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 3388/3*Cf*Ca^2*nf - 32*Cf*Ca^2*nf*
         lfr - 256*Cf*Ca^2*nf*lqr - 768*Cf*Ca^2*nf*zeta3 )

       + D2*DD4 * ( 560*Ca^4 )

       + D2*DD3 * ( 1120/3*Ca^3*nf - 6160/3*Ca^4 - 2240*Ca^4*lfr + 2240*Ca^4*
         lqr )

       + D2*DD2 * ( 640/9*Ca^2*nf^2 - 14240/9*Ca^3*nf - 320*Ca^3*nf*lfr + 1120
         *Ca^3*nf*lqr + 67600/9*Ca^4 + 1760*Ca^4*lfr + 2880*Ca^4*lfr^2 - 6160*
         Ca^4*lqr - 5760*Ca^4*lqr*lfr + 2880*Ca^4*lqr^2 - 4320*Ca^4*zeta2 )

       + D2*DD1 * ( 32/9*Ca*nf^3 - 2128/9*Ca^2*nf^2 + 320/9*Ca^2*nf^2*lfr + 
         1280/9*Ca^2*nf^2*lqr + 3256*Ca^3*nf + 10880/9*Ca^3*nf*lfr - 1760/3*
         Ca^3*nf*lfr^2 - 28480/9*Ca^3*nf*lqr - 1280/3*Ca^3*nf*lqr*lfr + 3040/3
         *Ca^3*nf*lqr^2 - 5120/3*Ca^3*nf*zeta2 - 104764/9*Ca^4 - 86800/9*Ca^4*
         lfr + 9680/3*Ca^4*lfr^2 - 1280*Ca^4*lfr^3 + 135200/9*Ca^4*lqr + 7040/
         3*Ca^4*lqr*lfr + 3840*Ca^4*lqr*lfr^2 - 16720/3*Ca^4*lqr^2 - 3840*Ca^4
         *lqr^2*lfr + 1280*Ca^4*lqr^3 + 12320*Ca^4*zeta3 + 28160/3*Ca^4*zeta2
          + 8640*Ca^4*zeta2*lfr - 8640*Ca^4*zeta2*lqr + 160*Cf*Ca^2*nf )

       + D2*DD0 * (  - 160/27*Ca*nf^3 + 64/27*Ca*nf^3*lfr + 32/9*Ca*nf^3*lqr
          + 19288/81*Ca^2*nf^2 - 352/9*Ca^2*nf^2*lfr - 32/9*Ca^2*nf^2*lfr^2 - 
         2128/9*Ca^2*nf^2*lqr + 128/3*Ca^2*nf^2*lqr*lfr + 608/9*Ca^2*nf^2*
         lqr^2 - 1120/9*Ca^2*nf^2*zeta2 - 271148/81*Ca^3*nf - 1456/9*Ca^3*nf*
         lfr - 5408/9*Ca^3*nf*lfr^2 + 384*Ca^3*nf*lfr^3 + 30136/9*Ca^3*nf*lqr
          + 2432/3*Ca^3*nf*lqr*lfr - 512*Ca^3*nf*lqr*lfr^2 - 12448/9*Ca^3*nf*
         lqr^2 - 128*Ca^3*nf*lqr^2*lfr + 256*Ca^3*nf*lqr^3 + 1408*Ca^3*nf*
         zeta3 + 18080/9*Ca^3*nf*zeta2 + 2432/3*Ca^3*nf*zeta2*lfr - 4352/3*
         Ca^3*nf*zeta2*lqr + 862648/81*Ca^4 + 62888/27*Ca^4*lfr + 37624/9*Ca^4
         *lfr^2 - 2112*Ca^4*lfr^3 + 128*Ca^4*lfr^4 - 103484/9*Ca^4*lqr - 21856/
         3*Ca^4*lqr*lfr + 2816*Ca^4*lqr*lfr^2 - 512*Ca^4*lqr*lfr^3 + 56984/9*
         Ca^4*lqr^2 + 704*Ca^4*lqr^2*lfr + 768*Ca^4*lqr^2*lfr^2 - 1408*Ca^4*
         lqr^3 - 512*Ca^4*lqr^3*lfr + 128*Ca^4*lqr^4 - 11968*Ca^4*zeta3 - 
         12224*Ca^4*zeta3*lfr + 12224*Ca^4*zeta3*lqr - 72472/9*Ca^4*zeta2 - 
         13376/3*Ca^4*zeta2*lfr - 3840*Ca^4*zeta2*lfr^2 + 23936/3*Ca^4*zeta2*
         lqr + 7680*Ca^4*zeta2*lqr*lfr - 3840*Ca^4*zeta2*lqr^2 + 2112/5*Ca^4*
         zeta2^2 + 40/3*Cf*Ca*nf^2 - 3148/3*Cf*Ca^2*nf + 32*Cf*Ca^2*nf*lfr + 
         256*Cf*Ca^2*nf*lqr + 768*Cf*Ca^2*nf*zeta3 )

       + D1*LL5 * (  - 224*Ca^4 )

       + D1*LL4 * (  - 560/3*Ca^3*nf + 6392/3*Ca^4 + 1120*Ca^4*lfr - 1120*Ca^4
         *lqr )

       + D1*LL3 * (  - 1280/27*Ca^2*nf^2 + 15152/9*Ca^3*nf + 640/3*Ca^3*nf*lfr
          - 2240/3*Ca^3*nf*lqr - 230512/27*Ca^4 - 15424/3*Ca^4*lfr - 1920*Ca^4
         *lfr^2 + 24224/3*Ca^4*lqr + 3840*Ca^4*lqr*lfr - 1920*Ca^4*lqr^2 + 
         2880*Ca^4*zeta2 )

       + D1*LL2 * (  - 32/9*Ca*nf^3 + 8864/27*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lfr
          - 1280/9*Ca^2*nf^2*lqr - 153232/27*Ca^3*nf - 13664/9*Ca^3*nf*lfr + 
         1760/3*Ca^3*nf*lfr^2 + 43744/9*Ca^3*nf*lqr + 1280/3*Ca^3*nf*lqr*lfr
          - 3040/3*Ca^3*nf*lqr^2 + 5128/3*Ca^3*nf*zeta2 + 640868/27*Ca^4 + 
         103408/9*Ca^4*lfr + 3376/3*Ca^4*lfr^2 + 1280*Ca^4*lfr^3 - 220448/9*
         Ca^4*lqr - 33152/3*Ca^4*lqr*lfr - 3840*Ca^4*lqr*lfr^2 + 29776/3*Ca^4*
         lqr^2 + 3840*Ca^4*lqr^2*lfr - 1280*Ca^4*lqr^3 - 12320*Ca^4*zeta3 - 
         51424/3*Ca^4*zeta2 - 8640*Ca^4*zeta2*lfr + 8640*Ca^4*zeta2*lqr - 160*
         Cf*Ca^2*nf )

       + D1*LL1 * ( 368/27*Ca*nf^3 - 128/27*Ca*nf^3*lfr - 64/9*Ca*nf^3*lqr - 
         58832/81*Ca^2*nf^2 + 1312/9*Ca^2*nf^2*lfr + 64/9*Ca^2*nf^2*lfr^2 + 
         1936/3*Ca^2*nf^2*lqr - 256/3*Ca^2*nf^2*lqr*lfr - 1216/9*Ca^2*nf^2*
         lqr^2 + 2240/9*Ca^2*nf^2*zeta2 + 868388/81*Ca^3*nf + 15952/9*Ca^3*nf*
         lfr + 2368/9*Ca^3*nf*lfr^2 - 768*Ca^3*nf*lfr^3 - 97432/9*Ca^3*nf*lqr
          - 1984*Ca^3*nf*lqr*lfr + 1024*Ca^3*nf*lqr*lfr^2 + 36608/9*Ca^3*nf*
         lqr^2 + 256*Ca^3*nf*lqr^2*lfr - 512*Ca^3*nf*lqr^3 - 2848*Ca^3*nf*
         zeta3 - 20176/3*Ca^3*nf*zeta2 - 4864/3*Ca^3*nf*zeta2*lfr + 8704/3*
         Ca^3*nf*zeta2*lqr - 988568/27*Ca^4 - 463504/27*Ca^4*lfr - 29216/9*
         Ca^4*lfr^2 + 2688*Ca^4*lfr^3 - 256*Ca^4*lfr^4 + 386864/9*Ca^4*lqr + 
         49984/3*Ca^4*lqr*lfr - 1024*Ca^4*lqr*lfr^2 + 1024*Ca^4*lqr*lfr^3 - 
         178816/9*Ca^4*lqr^2 - 6016*Ca^4*lqr^2*lfr - 1536*Ca^4*lqr^2*lfr^2 + 
         4352*Ca^4*lqr^3 + 1024*Ca^4*lqr^3*lfr - 256*Ca^4*lqr^4 + 131872/3*
         Ca^4*zeta3 + 24448*Ca^4*zeta3*lfr - 24448*Ca^4*zeta3*lqr + 279712/9*
         Ca^4*zeta2 + 68800/3*Ca^4*zeta2*lfr + 7680*Ca^4*zeta2*lfr^2 - 89920/3
         *Ca^4*zeta2*lqr - 15360*Ca^4*zeta2*lqr*lfr + 7680*Ca^4*zeta2*lqr^2 - 
         4224/5*Ca^4*zeta2^2 - 80/3*Cf*Ca*nf^2 + 7016/3*Cf*Ca^2*nf - 64*Cf*
         Ca^2*nf*lfr - 512*Cf*Ca^2*nf*lqr - 1536*Cf*Ca^2*nf*zeta3 - 32/3*Cf*
         Ca^2*nf*zeta2 )

       + D1*LL0 * (  - 992/81*Ca*nf^3 + 832/81*Ca*nf^3*lfr - 32/9*Ca*nf^3*
         lfr^2 + 416/27*Ca*nf^3*lqr - 128/27*Ca*nf^3*lqr*lfr - 32/9*Ca*nf^3*
         lqr^2 + 64/9*Ca*nf^3*zeta2 + 144878/243*Ca^2*nf^2 - 4672/27*Ca^2*nf^2
         *lfr - 1264/9*Ca^2*nf^2*lfr^2 + 832/9*Ca^2*nf^2*lfr^3 - 18848/27*Ca^2
         *nf^2*lqr + 1408/9*Ca^2*nf^2*lqr*lfr - 32/3*Ca^2*nf^2*lqr*lfr^2 + 
         2576/9*Ca^2*nf^2*lqr^2 - 128/3*Ca^2*nf^2*lqr^2*lfr - 352/9*Ca^2*nf^2*
         lqr^3 - 1088/9*Ca^2*nf^2*zeta3 - 14032/27*Ca^2*nf^2*zeta2 + 256/9*
         Ca^2*nf^2*zeta2*lfr + 1984/9*Ca^2*nf^2*zeta2*lqr - 1815922/243*Ca^3*
         nf - 48512/27*Ca^3*nf*lfr + 14584/9*Ca^3*nf*lfr^2 - 7616/9*Ca^3*nf*
         lfr^3 + 448/3*Ca^3*nf*lfr^4 + 263728/27*Ca^3*nf*lqr + 5312/9*Ca^3*nf*
         lqr*lfr + 736/3*Ca^3*nf*lqr*lfr^2 - 384*Ca^3*nf*lqr*lfr^3 - 40136/9*
         Ca^3*nf*lqr^2 - 896/3*Ca^3*nf*lqr^2*lfr + 256*Ca^3*nf*lqr^2*lfr^2 + 
         8096/9*Ca^3*nf*lqr^3 + 128/3*Ca^3*nf*lqr^3*lfr - 64*Ca^3*nf*lqr^4 + 
         65984/9*Ca^3*nf*zeta3 - 448*Ca^3*nf*zeta3*lfr - 8416/3*Ca^3*nf*zeta3*
         lqr + 202456/27*Ca^3*nf*zeta2 + 16096/9*Ca^3*nf*zeta2*lfr - 736/3*
         Ca^3*nf*zeta2*lfr^2 - 52256/9*Ca^3*nf*zeta2*lqr - 2368/3*Ca^3*nf*
         zeta2*lqr*lfr + 3104/3*Ca^3*nf*zeta2*lqr^2 - 6368/15*Ca^3*nf*zeta2^2
          + 5681612/243*Ca^4 + 876920/81*Ca^4*lfr - 22276/9*Ca^4*lfr^2 + 19024/
         9*Ca^4*lfr^3 - 2080/3*Ca^4*lfr^4 - 852652/27*Ca^4*lqr - 225952/27*
         Ca^4*lqr*lfr - 5384/3*Ca^4*lqr*lfr^2 + 1600*Ca^4*lqr*lfr^3 + 144380/9
         *Ca^4*lqr^2 + 11104/3*Ca^4*lqr^2*lfr - 640*Ca^4*lqr^2*lfr^2 - 36184/9
         *Ca^4*lqr^3 - 2240/3*Ca^4*lqr^3*lfr + 480*Ca^4*lqr^4 - 8448*Ca^4*
         zeta5 - 45840*Ca^4*zeta3 - 22240*Ca^4*zeta3*lfr - 10176*Ca^4*zeta3*
         lfr^2 + 120400/3*Ca^4*zeta3*lqr + 20352*Ca^4*zeta3*lqr*lfr - 10176*
         Ca^4*zeta3*lqr^2 - 28360*Ca^4*zeta2 - 111392/9*Ca^4*zeta2*lfr - 12080/
         3*Ca^4*zeta2*lfr^2 - 1920*Ca^4*zeta2*lfr^3 + 242512/9*Ca^4*zeta2*lqr
          + 45280/3*Ca^4*zeta2*lqr*lfr + 5760*Ca^4*zeta2*lqr*lfr^2 - 33200/3*
         Ca^4*zeta2*lqr^2 - 5760*Ca^4*zeta2*lqr^2*lfr + 1920*Ca^4*zeta2*lqr^3
          + 14240*Ca^4*zeta2*zeta3 + 14176/5*Ca^4*zeta2^2 + 4224/5*Ca^4*
         zeta2^2*lfr - 4224/5*Ca^4*zeta2^2*lqr + 1520/9*Cf*Ca*nf^2 - 64/3*Cf*
         Ca*nf^2*lfr - 112/3*Cf*Ca*nf^2*lqr - 320/3*Cf*Ca*nf^2*zeta3 - 24284/9
         *Cf*Ca^2*nf - 5408/3*Cf*Ca^2*nf*lfr + 240*Cf*Ca^2*nf*lfr^2 + 7240/3*
         Cf*Ca^2*nf*lqr + 96*Cf*Ca^2*nf*lqr*lfr - 336*Cf*Ca^2*nf*lqr^2 + 5312/
         3*Cf*Ca^2*nf*zeta3 + 1536*Cf*Ca^2*nf*zeta3*lfr - 1536*Cf*Ca^2*nf*
         zeta3*lqr + 640/3*Cf*Ca^2*nf*zeta2 + 384/5*Cf*Ca^2*nf*zeta2^2 + 4*
         Cf^2*Ca*nf )

       + D1*DD5 * ( 224*Ca^4 )

       + D1*DD4 * ( 560/3*Ca^3*nf - 3080/3*Ca^4 - 1120*Ca^4*lfr + 1120*Ca^4*
         lqr )

       + D1*DD3 * ( 1280/27*Ca^2*nf^2 - 28480/27*Ca^3*nf - 640/3*Ca^3*nf*lfr
          + 2240/3*Ca^3*nf*lqr + 135200/27*Ca^4 + 3520/3*Ca^4*lfr + 1920*Ca^4*
         lfr^2 - 12320/3*Ca^4*lqr - 3840*Ca^4*lqr*lfr + 1920*Ca^4*lqr^2 - 2880
         *Ca^4*zeta2 )

       + D1*DD2 * ( 32/9*Ca*nf^3 - 2128/9*Ca^2*nf^2 + 320/9*Ca^2*nf^2*lfr + 
         1280/9*Ca^2*nf^2*lqr + 3256*Ca^3*nf + 10880/9*Ca^3*nf*lfr - 1760/3*
         Ca^3*nf*lfr^2 - 28480/9*Ca^3*nf*lqr - 1280/3*Ca^3*nf*lqr*lfr + 3040/3
         *Ca^3*nf*lqr^2 - 5120/3*Ca^3*nf*zeta2 - 104764/9*Ca^4 - 86800/9*Ca^4*
         lfr + 9680/3*Ca^4*lfr^2 - 1280*Ca^4*lfr^3 + 135200/9*Ca^4*lqr + 7040/
         3*Ca^4*lqr*lfr + 3840*Ca^4*lqr*lfr^2 - 16720/3*Ca^4*lqr^2 - 3840*Ca^4
         *lqr^2*lfr + 1280*Ca^4*lqr^3 + 12320*Ca^4*zeta3 + 28160/3*Ca^4*zeta2
          + 8640*Ca^4*zeta2*lfr - 8640*Ca^4*zeta2*lqr + 160*Cf*Ca^2*nf )

       + D1*DD1 * (  - 320/27*Ca*nf^3 + 128/27*Ca*nf^3*lfr + 64/9*Ca*nf^3*lqr
          + 38576/81*Ca^2*nf^2 - 704/9*Ca^2*nf^2*lfr - 64/9*Ca^2*nf^2*lfr^2 - 
         4256/9*Ca^2*nf^2*lqr + 256/3*Ca^2*nf^2*lqr*lfr + 1216/9*Ca^2*nf^2*
         lqr^2 - 2240/9*Ca^2*nf^2*zeta2 - 542296/81*Ca^3*nf - 2912/9*Ca^3*nf*
         lfr - 10816/9*Ca^3*nf*lfr^2 + 768*Ca^3*nf*lfr^3 + 60272/9*Ca^3*nf*lqr
          + 4864/3*Ca^3*nf*lqr*lfr - 1024*Ca^3*nf*lqr*lfr^2 - 24896/9*Ca^3*nf*
         lqr^2 - 256*Ca^3*nf*lqr^2*lfr + 512*Ca^3*nf*lqr^3 + 2816*Ca^3*nf*
         zeta3 + 36160/9*Ca^3*nf*zeta2 + 4864/3*Ca^3*nf*zeta2*lfr - 8704/3*
         Ca^3*nf*zeta2*lqr + 1725296/81*Ca^4 + 125776/27*Ca^4*lfr + 75248/9*
         Ca^4*lfr^2 - 4224*Ca^4*lfr^3 + 256*Ca^4*lfr^4 - 206968/9*Ca^4*lqr - 
         43712/3*Ca^4*lqr*lfr + 5632*Ca^4*lqr*lfr^2 - 1024*Ca^4*lqr*lfr^3 + 
         113968/9*Ca^4*lqr^2 + 1408*Ca^4*lqr^2*lfr + 1536*Ca^4*lqr^2*lfr^2 - 
         2816*Ca^4*lqr^3 - 1024*Ca^4*lqr^3*lfr + 256*Ca^4*lqr^4 - 23936*Ca^4*
         zeta3 - 24448*Ca^4*zeta3*lfr + 24448*Ca^4*zeta3*lqr - 144944/9*Ca^4*
         zeta2 - 26752/3*Ca^4*zeta2*lfr - 7680*Ca^4*zeta2*lfr^2 + 47872/3*Ca^4
         *zeta2*lqr + 15360*Ca^4*zeta2*lqr*lfr - 7680*Ca^4*zeta2*lqr^2 + 4224/
         5*Ca^4*zeta2^2 + 80/3*Cf*Ca*nf^2 - 6296/3*Cf*Ca^2*nf + 64*Cf*Ca^2*nf*
         lfr + 512*Cf*Ca^2*nf*lqr + 1536*Cf*Ca^2*nf*zeta3 )

       + D1*DD0 * ( 800/81*Ca*nf^3 - 640/81*Ca*nf^3*lfr + 32/9*Ca*nf^3*lfr^2
          - 320/27*Ca*nf^3*lqr + 128/27*Ca*nf^3*lqr*lfr + 32/9*Ca*nf^3*lqr^2
          - 64/9*Ca*nf^3*zeta2 - 109190/243*Ca^2*nf^2 + 3424/27*Ca^2*nf^2*lfr
          + 1232/9*Ca^2*nf^2*lfr^2 - 832/9*Ca^2*nf^2*lfr^3 + 13136/27*Ca^2*
         nf^2*lqr - 1024/9*Ca^2*nf^2*lqr*lfr + 32/3*Ca^2*nf^2*lqr*lfr^2 - 656/
         3*Ca^2*nf^2*lqr^2 + 128/3*Ca^2*nf^2*lqr^2*lfr + 352/9*Ca^2*nf^2*lqr^3
          + 1088/9*Ca^2*nf^2*zeta3 + 3296/9*Ca^2*nf^2*zeta2 - 256/9*Ca^2*nf^2*
         zeta2*lfr - 1984/9*Ca^2*nf^2*zeta2*lqr + 1147774/243*Ca^3*nf + 45968/
         27*Ca^3*nf*lfr - 2200*Ca^3*nf*lfr^2 + 11072/9*Ca^3*nf*lfr^3 - 448/3*
         Ca^3*nf*lfr^4 - 181864/27*Ca^3*nf*lqr + 1600/9*Ca^3*nf*lqr*lfr - 2272/
         3*Ca^3*nf*lqr*lfr^2 + 384*Ca^3*nf*lqr*lfr^3 + 27880/9*Ca^3*nf*lqr^2
          + 512/3*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^2*lfr^2 - 5792/9*Ca^3*nf
         *lqr^3 - 128/3*Ca^3*nf*lqr^3*lfr + 64*Ca^3*nf*lqr^4 - 47648/9*Ca^3*nf
         *zeta3 + 448*Ca^3*nf*zeta3*lfr + 8416/3*Ca^3*nf*zeta3*lqr - 120848/27
         *Ca^3*nf*zeta2 - 8704/9*Ca^3*nf*zeta2*lfr + 736/3*Ca^3*nf*zeta2*lfr^2
          + 33344/9*Ca^3*nf*zeta2*lqr + 2368/3*Ca^3*nf*zeta2*lqr*lfr - 3104/3*
         Ca^3*nf*zeta2*lqr^2 + 2304/5*Ca^3*nf*zeta2^2 - 3407840/243*Ca^4 - 
         712592/81*Ca^4*lfr + 58268/9*Ca^4*lfr^2 - 38032/9*Ca^4*lfr^3 + 2464/3
         *Ca^4*lfr^4 + 572752/27*Ca^4*lqr + 39040/27*Ca^4*lqr*lfr + 13832/3*
         Ca^4*lqr*lfr^2 - 2112*Ca^4*lqr*lfr^3 - 9892*Ca^4*lqr^2 - 8992/3*Ca^4*
         lqr^2*lfr + 1408*Ca^4*lqr^2*lfr^2 + 23512/9*Ca^4*lqr^3 + 704/3*Ca^4*
         lqr^3*lfr - 352*Ca^4*lqr^4 + 8448*Ca^4*zeta5 + 30448*Ca^4*zeta3 + 
         5984*Ca^4*zeta3*lfr + 10176*Ca^4*zeta3*lfr^2 - 71632/3*Ca^4*zeta3*lqr
          - 20352*Ca^4*zeta3*lqr*lfr + 10176*Ca^4*zeta3*lqr^2 + 397592/27*Ca^4
         *zeta2 + 69440/9*Ca^4*zeta2*lfr - 4048/3*Ca^4*zeta2*lfr^2 + 1920*Ca^4
         *zeta2*lfr^3 - 137200/9*Ca^4*zeta2*lqr - 13024/3*Ca^4*zeta2*lqr*lfr
          - 5760*Ca^4*zeta2*lqr*lfr^2 + 17072/3*Ca^4*zeta2*lqr^2 + 5760*Ca^4*
         zeta2*lqr^2*lfr - 1920*Ca^4*zeta2*lqr^3 - 14240*Ca^4*zeta2*zeta3 - 
         2112*Ca^4*zeta2^2 - 4224/5*Ca^4*zeta2^2*lfr + 4224/5*Ca^4*zeta2^2*lqr
          - 1400/9*Cf*Ca*nf^2 + 64/3*Cf*Ca*nf^2*lfr + 112/3*Cf*Ca*nf^2*lqr + 
         320/3*Cf*Ca*nf^2*zeta3 + 1656*Cf*Ca^2*nf + 5504/3*Cf*Ca^2*nf*lfr - 
         240*Cf*Ca^2*nf*lfr^2 - 6472/3*Cf*Ca^2*nf*lqr - 96*Cf*Ca^2*nf*lqr*lfr
          + 336*Cf*Ca^2*nf*lqr^2 - 992*Cf*Ca^2*nf*zeta3 - 1536*Cf*Ca^2*nf*
         zeta3*lfr + 1536*Cf*Ca^2*nf*zeta3*lqr - 224*Cf*Ca^2*nf*zeta2 - 384/5*
         Cf*Ca^2*nf*zeta2^2 - 4*Cf^2*Ca*nf )

       + D0*LL6 * (  - 112/3*Ca^4 )

       + D0*LL5 * (  - 112/3*Ca^3*nf + 1336/3*Ca^4 + 224*Ca^4*lfr - 224*Ca^4*
         lqr )

       + D0*LL4 * (  - 320/27*Ca^2*nf^2 + 3896/9*Ca^3*nf + 160/3*Ca^3*nf*lfr
          - 560/3*Ca^3*nf*lqr - 59572/27*Ca^4 - 4192/3*Ca^4*lfr - 480*Ca^4*
         lfr^2 + 6392/3*Ca^4*lqr + 960*Ca^4*lqr*lfr - 480*Ca^4*lqr^2 + 720*
         Ca^4*zeta2 )

       + D0*LL3 * (  - 32/27*Ca*nf^3 + 2984/27*Ca^2*nf^2 - 320/27*Ca^2*nf^2*
         lfr - 1280/27*Ca^2*nf^2*lqr - 53540/27*Ca^3*nf - 13456/27*Ca^3*nf*lfr
          + 1760/9*Ca^3*nf*lfr^2 + 15152/9*Ca^3*nf*lqr + 1280/9*Ca^3*nf*lqr*
         lfr - 3040/9*Ca^3*nf*lqr^2 + 5144/9*Ca^3*nf*zeta2 + 228584/27*Ca^4 + 
         34304/9*Ca^4*lfr + 5296/9*Ca^4*lfr^2 + 1280/3*Ca^4*lfr^3 - 230512/27*
         Ca^4*lqr - 36992/9*Ca^4*lqr*lfr - 1280*Ca^4*lqr*lfr^2 + 31696/9*Ca^4*
         lqr^2 + 1280*Ca^4*lqr^2*lfr - 1280/3*Ca^4*lqr^3 - 12320/3*Ca^4*zeta3
          - 53600/9*Ca^4*zeta2 - 2880*Ca^4*zeta2*lfr + 2880*Ca^4*zeta2*lqr - 
         160/3*Cf*Ca^2*nf )

       + D0*LL2 * ( 176/27*Ca*nf^3 - 64/27*Ca*nf^3*lfr - 32/9*Ca*nf^3*lqr - 
         30256/81*Ca^2*nf^2 + 2176/27*Ca^2*nf^2*lfr + 32/9*Ca^2*nf^2*lfr^2 + 
         8864/27*Ca^2*nf^2*lqr - 128/3*Ca^2*nf^2*lqr*lfr - 608/9*Ca^2*nf^2*
         lqr^2 + 1132/9*Ca^2*nf^2*zeta2 + 153560/27*Ca^3*nf + 29008/27*Ca^3*nf
         *lfr - 160/9*Ca^3*nf*lfr^2 - 384*Ca^3*nf*lfr^3 - 155728/27*Ca^3*nf*
         lqr - 960*Ca^3*nf*lqr*lfr + 512*Ca^3*nf*lqr*lfr^2 + 19360/9*Ca^3*nf*
         lqr^2 + 128*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^3 - 1440*Ca^3*nf*
         zeta3 - 10630/3*Ca^3*nf*zeta2 - 2440/3*Ca^3*nf*zeta2*lfr + 4360/3*
         Ca^3*nf*zeta2*lqr - 1613150/81*Ca^4 - 274624/27*Ca^4*lfr - 7432/9*
         Ca^4*lfr^2 + 1216*Ca^4*lfr^3 - 128*Ca^4*lfr^4 + 637028/27*Ca^4*lqr + 
         24608/3*Ca^4*lqr*lfr - 128*Ca^4*lqr*lfr^2 + 512*Ca^4*lqr*lfr^3 - 
         95432/9*Ca^4*lqr^2 - 3392*Ca^4*lqr^2*lfr - 768*Ca^4*lqr^2*lfr^2 + 
         2304*Ca^4*lqr^3 + 512*Ca^4*lqr^3*lfr - 128*Ca^4*lqr^4 + 70720/3*Ca^4*
         zeta3 + 12224*Ca^4*zeta3*lfr - 12224*Ca^4*zeta3*lqr + 148160/9*Ca^4*
         zeta2 + 36640/3*Ca^4*zeta2*lfr + 3840*Ca^4*zeta2*lfr^2 - 47200/3*Ca^4
         *zeta2*lqr - 7680*Ca^4*zeta2*lqr*lfr + 3840*Ca^4*zeta2*lqr^2 - 2112/5
         *Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 3580/3*Cf*Ca^2*nf - 32*Cf*Ca^2*nf*
         lfr - 256*Cf*Ca^2*nf*lqr - 768*Cf*Ca^2*nf*zeta3 - 32/3*Cf*Ca^2*nf*
         zeta2 )

       + D0*DD6 * ( 112/3*Ca^4 )

       + D0*DD5 * ( 112/3*Ca^3*nf - 616/3*Ca^4 - 224*Ca^4*lfr + 224*Ca^4*lqr )

       + D0*DD4 * ( 320/27*Ca^2*nf^2 - 7120/27*Ca^3*nf - 160/3*Ca^3*nf*lfr + 
         560/3*Ca^3*nf*lqr + 33800/27*Ca^4 + 880/3*Ca^4*lfr + 480*Ca^4*lfr^2
          - 3080/3*Ca^4*lqr - 960*Ca^4*lqr*lfr + 480*Ca^4*lqr^2 - 720*Ca^4*
         zeta2 )

       + D0*DD3 * ( 32/27*Ca*nf^3 - 2128/27*Ca^2*nf^2 + 320/27*Ca^2*nf^2*lfr
          + 1280/27*Ca^2*nf^2*lqr + 3256/3*Ca^3*nf + 10880/27*Ca^3*nf*lfr - 
         1760/9*Ca^3*nf*lfr^2 - 28480/27*Ca^3*nf*lqr - 1280/9*Ca^3*nf*lqr*lfr
          + 3040/9*Ca^3*nf*lqr^2 - 5120/9*Ca^3*nf*zeta2 - 104764/27*Ca^4 - 
         86800/27*Ca^4*lfr + 9680/9*Ca^4*lfr^2 - 1280/3*Ca^4*lfr^3 + 135200/27
         *Ca^4*lqr + 7040/9*Ca^4*lqr*lfr + 1280*Ca^4*lqr*lfr^2 - 16720/9*Ca^4*
         lqr^2 - 1280*Ca^4*lqr^2*lfr + 1280/3*Ca^4*lqr^3 + 12320/3*Ca^4*zeta3
          + 28160/9*Ca^4*zeta2 + 2880*Ca^4*zeta2*lfr - 2880*Ca^4*zeta2*lqr + 
         160/3*Cf*Ca^2*nf )

       + D0*DD2 * (  - 160/27*Ca*nf^3 + 64/27*Ca*nf^3*lfr + 32/9*Ca*nf^3*lqr
          + 19288/81*Ca^2*nf^2 - 352/9*Ca^2*nf^2*lfr - 32/9*Ca^2*nf^2*lfr^2 - 
         2128/9*Ca^2*nf^2*lqr + 128/3*Ca^2*nf^2*lqr*lfr + 608/9*Ca^2*nf^2*
         lqr^2 - 1120/9*Ca^2*nf^2*zeta2 - 271148/81*Ca^3*nf - 1456/9*Ca^3*nf*
         lfr - 5408/9*Ca^3*nf*lfr^2 + 384*Ca^3*nf*lfr^3 + 30136/9*Ca^3*nf*lqr
          + 2432/3*Ca^3*nf*lqr*lfr - 512*Ca^3*nf*lqr*lfr^2 - 12448/9*Ca^3*nf*
         lqr^2 - 128*Ca^3*nf*lqr^2*lfr + 256*Ca^3*nf*lqr^3 + 1408*Ca^3*nf*
         zeta3 + 18080/9*Ca^3*nf*zeta2 + 2432/3*Ca^3*nf*zeta2*lfr - 4352/3*
         Ca^3*nf*zeta2*lqr + 862648/81*Ca^4 + 62888/27*Ca^4*lfr + 37624/9*Ca^4
         *lfr^2 - 2112*Ca^4*lfr^3 + 128*Ca^4*lfr^4 - 103484/9*Ca^4*lqr - 21856/
         3*Ca^4*lqr*lfr + 2816*Ca^4*lqr*lfr^2 - 512*Ca^4*lqr*lfr^3 + 56984/9*
         Ca^4*lqr^2 + 704*Ca^4*lqr^2*lfr + 768*Ca^4*lqr^2*lfr^2 - 1408*Ca^4*
         lqr^3 - 512*Ca^4*lqr^3*lfr + 128*Ca^4*lqr^4 - 11968*Ca^4*zeta3 - 
         12224*Ca^4*zeta3*lfr + 12224*Ca^4*zeta3*lqr - 72472/9*Ca^4*zeta2 - 
         13376/3*Ca^4*zeta2*lfr - 3840*Ca^4*zeta2*lfr^2 + 23936/3*Ca^4*zeta2*
         lqr + 7680*Ca^4*zeta2*lqr*lfr - 3840*Ca^4*zeta2*lqr^2 + 2112/5*Ca^4*
         zeta2^2 + 40/3*Cf*Ca*nf^2 - 3148/3*Cf*Ca^2*nf + 32*Cf*Ca^2*nf*lfr + 
         256*Cf*Ca^2*nf*lqr + 768*Cf*Ca^2*nf*zeta3 )

       + D0*DD1 * ( 800/81*Ca*nf^3 - 640/81*Ca*nf^3*lfr + 32/9*Ca*nf^3*lfr^2
          - 320/27*Ca*nf^3*lqr + 128/27*Ca*nf^3*lqr*lfr + 32/9*Ca*nf^3*lqr^2
          - 64/9*Ca*nf^3*zeta2 - 109190/243*Ca^2*nf^2 + 3424/27*Ca^2*nf^2*lfr
          + 1232/9*Ca^2*nf^2*lfr^2 - 832/9*Ca^2*nf^2*lfr^3 + 13136/27*Ca^2*
         nf^2*lqr - 1024/9*Ca^2*nf^2*lqr*lfr + 32/3*Ca^2*nf^2*lqr*lfr^2 - 656/
         3*Ca^2*nf^2*lqr^2 + 128/3*Ca^2*nf^2*lqr^2*lfr + 352/9*Ca^2*nf^2*lqr^3
          + 1088/9*Ca^2*nf^2*zeta3 + 3296/9*Ca^2*nf^2*zeta2 - 256/9*Ca^2*nf^2*
         zeta2*lfr - 1984/9*Ca^2*nf^2*zeta2*lqr + 1147774/243*Ca^3*nf + 45968/
         27*Ca^3*nf*lfr - 2200*Ca^3*nf*lfr^2 + 11072/9*Ca^3*nf*lfr^3 - 448/3*
         Ca^3*nf*lfr^4 - 181864/27*Ca^3*nf*lqr + 1600/9*Ca^3*nf*lqr*lfr - 2272/
         3*Ca^3*nf*lqr*lfr^2 + 384*Ca^3*nf*lqr*lfr^3 + 27880/9*Ca^3*nf*lqr^2
          + 512/3*Ca^3*nf*lqr^2*lfr - 256*Ca^3*nf*lqr^2*lfr^2 - 5792/9*Ca^3*nf
         *lqr^3 - 128/3*Ca^3*nf*lqr^3*lfr + 64*Ca^3*nf*lqr^4 - 47648/9*Ca^3*nf
         *zeta3 + 448*Ca^3*nf*zeta3*lfr + 8416/3*Ca^3*nf*zeta3*lqr - 120848/27
         *Ca^3*nf*zeta2 - 8704/9*Ca^3*nf*zeta2*lfr + 736/3*Ca^3*nf*zeta2*lfr^2
          + 33344/9*Ca^3*nf*zeta2*lqr + 2368/3*Ca^3*nf*zeta2*lqr*lfr - 3104/3*
         Ca^3*nf*zeta2*lqr^2 + 2304/5*Ca^3*nf*zeta2^2 - 3407840/243*Ca^4 - 
         712592/81*Ca^4*lfr + 58268/9*Ca^4*lfr^2 - 38032/9*Ca^4*lfr^3 + 2464/3
         *Ca^4*lfr^4 + 572752/27*Ca^4*lqr + 39040/27*Ca^4*lqr*lfr + 13832/3*
         Ca^4*lqr*lfr^2 - 2112*Ca^4*lqr*lfr^3 - 9892*Ca^4*lqr^2 - 8992/3*Ca^4*
         lqr^2*lfr + 1408*Ca^4*lqr^2*lfr^2 + 23512/9*Ca^4*lqr^3 + 704/3*Ca^4*
         lqr^3*lfr - 352*Ca^4*lqr^4 + 8448*Ca^4*zeta5 + 30448*Ca^4*zeta3 + 
         5984*Ca^4*zeta3*lfr + 10176*Ca^4*zeta3*lfr^2 - 71632/3*Ca^4*zeta3*lqr
          - 20352*Ca^4*zeta3*lqr*lfr + 10176*Ca^4*zeta3*lqr^2 + 397592/27*Ca^4
         *zeta2 + 69440/9*Ca^4*zeta2*lfr - 4048/3*Ca^4*zeta2*lfr^2 + 1920*Ca^4
         *zeta2*lfr^3 - 137200/9*Ca^4*zeta2*lqr - 13024/3*Ca^4*zeta2*lqr*lfr
          - 5760*Ca^4*zeta2*lqr*lfr^2 + 17072/3*Ca^4*zeta2*lqr^2 + 5760*Ca^4*
         zeta2*lqr^2*lfr - 1920*Ca^4*zeta2*lqr^3 - 14240*Ca^4*zeta2*zeta3 - 
         2112*Ca^4*zeta2^2 - 4224/5*Ca^4*zeta2^2*lfr + 4224/5*Ca^4*zeta2^2*lqr
          - 1400/9*Cf*Ca*nf^2 + 64/3*Cf*Ca*nf^2*lfr + 112/3*Cf*Ca*nf^2*lqr + 
         320/3*Cf*Ca*nf^2*zeta3 + 1656*Cf*Ca^2*nf + 5504/3*Cf*Ca^2*nf*lfr - 
         240*Cf*Ca^2*nf*lfr^2 - 6472/3*Cf*Ca^2*nf*lqr - 96*Cf*Ca^2*nf*lqr*lfr
          + 336*Cf*Ca^2*nf*lqr^2 - 992*Cf*Ca^2*nf*zeta3 - 1536*Cf*Ca^2*nf*
         zeta3*lfr + 1536*Cf*Ca^2*nf*zeta3*lqr - 224*Cf*Ca^2*nf*zeta2 - 384/5*
         Cf*Ca^2*nf*zeta2^2 - 4*Cf^2*Ca*nf )

       + D0*DD0 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 384*
         zeta3^2*[d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*[d4AA/na]
          - 1280/3*nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 256*nf*
         zeta2*[d4RA/na] - 4000/729*Ca*nf^3 + 1600/243*Ca*nf^3*lfr - 160/27*Ca
         *nf^3*lfr^2 + 128/27*Ca*nf^3*lfr^3 + 800/81*Ca*nf^3*lqr - 640/81*Ca*
         nf^3*lqr*lfr + 32/9*Ca*nf^3*lqr*lfr^2 - 160/27*Ca*nf^3*lqr^2 + 64/27*
         Ca*nf^3*lqr^2*lfr + 32/27*Ca*nf^3*lqr^3 + 320/27*Ca*nf^3*zeta2 - 128/
         27*Ca*nf^3*zeta2*lfr - 64/9*Ca*nf^3*zeta2*lqr + 544699/729*Ca^2*nf^2
          - 213476/729*Ca^2*nf^2*lfr + 3136/27*Ca^2*nf^2*lfr^2 - 4352/27*Ca^2*
         nf^2*lfr^3 + 1136/27*Ca^2*nf^2*lfr^4 - 452506/729*Ca^2*nf^2*lqr + 
         14944/81*Ca^2*nf^2*lqr*lfr + 1936/27*Ca^2*nf^2*lqr*lfr^2 - 1664/27*
         Ca^2*nf^2*lqr*lfr^3 + 19448/81*Ca^2*nf^2*lqr^2 - 1376/27*Ca^2*nf^2*
         lqr^2*lfr + 32/9*Ca^2*nf^2*lqr^2*lfr^2 - 496/9*Ca^2*nf^2*lqr^3 + 256/
         27*Ca^2*nf^2*lqr^3*lfr + 176/27*Ca^2*nf^2*lqr^4 - 464/9*Ca^2*nf^2*
         zeta3 + 640/27*Ca^2*nf^2*zeta3*lfr + 2240/27*Ca^2*nf^2*zeta3*lqr - 
         33344/81*Ca^2*nf^2*zeta2 - 2368/27*Ca^2*nf^2*zeta2*lfr + 736/9*Ca^2*
         nf^2*zeta2*lfr^2 + 224*Ca^2*nf^2*zeta2*lqr + 128/9*Ca^2*nf^2*zeta2*
         lqr*lfr - 544/9*Ca^2*nf^2*zeta2*lqr^2 - 832/45*Ca^2*nf^2*zeta2^2 - 
         6305477/729*Ca^3*nf + 1230724/729*Ca^3*nf*lfr - 36080/27*Ca^3*nf*
         lfr^2 + 42688/27*Ca^3*nf*lfr^3 - 12496/27*Ca^3*nf*lfr^4 + 4572026/729
         *Ca^3*nf*lqr + 32464/81*Ca^3*nf*lqr*lfr - 36824/27*Ca^3*nf*lqr*lfr^2
          + 18304/27*Ca^3*nf*lqr*lfr^3 - 228316/81*Ca^3*nf*lqr^2 + 3664/27*
         Ca^3*nf*lqr^2*lfr - 352/9*Ca^3*nf*lqr^2*lfr^2 + 2168/3*Ca^3*nf*lqr^3
          - 2816/27*Ca^3*nf*lqr^3*lfr - 1936/27*Ca^3*nf*lqr^4 + 2000*Ca^3*nf*
         zeta5 + 136664/27*Ca^3*nf*zeta3 + 20864/9*Ca^3*nf*zeta3*lfr - 5408/3*
         Ca^3*nf*zeta3*lfr^2 - 47264/9*Ca^3*nf*zeta3*lqr + 1216/3*Ca^3*nf*
         zeta3*lqr*lfr + 4192/3*Ca^3*nf*zeta3*lqr^2 + 232048/81*Ca^3*nf*zeta2
          + 185056/81*Ca^3*nf*zeta2*lfr - 2336/9*Ca^3*nf*zeta2*lfr^2 - 1216/3*
         Ca^3*nf*zeta2*lfr^3 - 200656/81*Ca^3*nf*zeta2*lqr - 12928/9*Ca^3*nf*
         zeta2*lqr*lfr + 576*Ca^3*nf*zeta2*lqr*lfr^2 + 11744/9*Ca^3*nf*zeta2*
         lqr^2 + 64*Ca^3*nf*zeta2*lqr^2*lfr - 704/3*Ca^3*nf*zeta2*lqr^3 - 3040
         *Ca^3*nf*zeta2*zeta3 + 36128/135*Ca^3*nf*zeta2^2 - 1120/3*Ca^3*nf*
         zeta2^2*lfr + 992/3*Ca^3*nf*zeta2^2*lqr + 14936741/729*Ca^4 - 1053080/
         729*Ca^4*lfr + 102404/27*Ca^4*lfr^2 - 117952/27*Ca^4*lfr^3 + 34364/27
         *Ca^4*lfr^4 - 11590780/729*Ca^4*lqr - 357376/81*Ca^4*lqr*lfr + 126700/
         27*Ca^4*lqr*lfr^2 - 50336/27*Ca^4*lqr*lfr^3 + 663920/81*Ca^4*lqr^2 - 
         2008/9*Ca^4*lqr^2*lfr + 968/9*Ca^4*lqr^2*lfr^2 - 55964/27*Ca^4*lqr^3
          + 7744/27*Ca^4*lqr^3*lfr + 5324/27*Ca^4*lqr^4 - 6600*Ca^4*zeta5 - 
         8576*Ca^4*zeta5*lfr + 8576*Ca^4*zeta5*lqr - 798056/27*Ca^4*zeta3 - 
         486784/27*Ca^4*zeta3*lfr + 21296/3*Ca^4*zeta3*lfr^2 - 6272/3*Ca^4*
         zeta3*lfr^3 + 835264/27*Ca^4*zeta3*lqr + 10208/3*Ca^4*zeta3*lqr*lfr
          + 6272*Ca^4*zeta3*lqr*lfr^2 - 31504/3*Ca^4*zeta3*lqr^2 - 6272*Ca^4*
         zeta3*lqr^2*lfr + 6272/3*Ca^4*zeta3*lqr^3 + 34816/3*Ca^4*zeta3^2 - 
         413360/81*Ca^4*zeta2 - 750736/81*Ca^4*zeta2*lfr - 16328/9*Ca^4*zeta2*
         lfr^2 + 6688/3*Ca^4*zeta2*lfr^3 - 256*Ca^4*zeta2*lfr^4 + 689512/81*
         Ca^4*zeta2*lqr + 81056/9*Ca^4*zeta2*lqr*lfr - 3168*Ca^4*zeta2*lqr*
         lfr^2 + 1024*Ca^4*zeta2*lqr*lfr^3 - 55048/9*Ca^4*zeta2*lqr^2 - 352*
         Ca^4*zeta2*lqr^2*lfr - 1536*Ca^4*zeta2*lqr^2*lfr^2 + 3872/3*Ca^4*
         zeta2*lqr^3 + 1024*Ca^4*zeta2*lqr^3*lfr - 256*Ca^4*zeta2*lqr^4 + 
         15312*Ca^4*zeta2*zeta3 + 42496/3*Ca^4*zeta2*zeta3*lfr - 42496/3*Ca^4*
         zeta2*zeta3*lqr - 131072/135*Ca^4*zeta2^2 + 26576/15*Ca^4*zeta2^2*lfr
          + 2048/5*Ca^4*zeta2^2*lfr^2 - 23056/15*Ca^4*zeta2^2*lqr - 4096/5*
         Ca^4*zeta2^2*lqr*lfr + 2048/5*Ca^4*zeta2^2*lqr^2 + 1696/105*Ca^4*
         zeta2^3 + 57890/81*Cf*Ca*nf^2 - 1760/9*Cf*Ca*nf^2*lfr + 112/3*Cf*Ca*
         nf^2*lfr^2 - 312*Cf*Ca*nf^2*lqr + 128/3*Cf*Ca*nf^2*lqr*lfr + 104/3*Cf
         *Ca*nf^2*lqr^2 - 4576/9*Cf*Ca*nf^2*zeta3 + 128*Cf*Ca*nf^2*zeta3*lfr
          + 192*Cf*Ca*nf^2*zeta3*lqr - 976/9*Cf*Ca*nf^2*zeta2 - 128/45*Cf*Ca*
         nf^2*zeta2^2 - 410057/81*Cf*Ca^2*nf + 17368/27*Cf*Ca^2*nf*lfr - 856*
         Cf*Ca^2*nf*lfr^2 + 96*Cf*Ca^2*nf*lfr^3 + 63260/27*Cf*Ca^2*nf*lqr + 
         3200/3*Cf*Ca^2*nf*lqr*lfr - 96*Cf*Ca^2*nf*lqr*lfr^2 - 2524/3*Cf*Ca^2*
         nf*lqr^2 - 96*Cf*Ca^2*nf*lqr^2*lfr + 96*Cf*Ca^2*nf*lqr^3 + 800*Cf*
         Ca^2*nf*zeta5 + 28480/9*Cf*Ca^2*nf*zeta3 - 3904/9*Cf*Ca^2*nf*zeta3*
         lfr + 512*Cf*Ca^2*nf*zeta3*lfr^2 - 11936/9*Cf*Ca^2*nf*zeta3*lqr - 
         1024*Cf*Ca^2*nf*zeta3*lqr*lfr + 512*Cf*Ca^2*nf*zeta3*lqr^2 + 2920/9*
         Cf*Ca^2*nf*zeta2 + 160*Cf*Ca^2*nf*zeta2*lfr - 64*Cf*Ca^2*nf*zeta2*lqr
          + 256*Cf*Ca^2*nf*zeta2*zeta3 + 704/45*Cf*Ca^2*nf*zeta2^2 + 256/5*Cf*
         Ca^2*nf*zeta2^2*lfr - 256/5*Cf*Ca^2*nf*zeta2^2*lqr + 3004/9*Cf^2*Ca*
         nf - 8*Cf^2*Ca*nf*lfr - 20*Cf^2*Ca*nf*lqr - 1600*Cf^2*Ca*nf*zeta5 + 
         2960/3*Cf^2*Ca*nf*zeta3 )

       + [d_(1-z2)]*L7 * (  - 16/3*Ca^4 )

       + [d_(1-z2)]*L6 * (  - 56/9*Ca^3*nf + 692/9*Ca^4 + 112/3*Ca^4*lfr - 112/
         3*Ca^4*lqr )

       + [d_(1-z2)]*L5 * (  - 64/27*Ca^2*nf^2 + 796/9*Ca^3*nf + 32/3*Ca^3*nf*
         lfr - 112/3*Ca^3*nf*lqr - 12224/27*Ca^4 - 896/3*Ca^4*lfr - 96*Ca^4*
         lfr^2 + 1336/3*Ca^4*lqr + 192*Ca^4*lqr*lfr - 96*Ca^4*lqr^2 + 144*Ca^4
         *zeta2 )

       + [d_(1-z2)]*L4 * (  - 8/27*Ca*nf^3 + 752/27*Ca^2*nf^2 - 80/27*Ca^2*
         nf^2*lfr - 320/27*Ca^2*nf^2*lqr - 13862/27*Ca^3*nf - 3328/27*Ca^3*nf*
         lfr + 440/9*Ca^3*nf*lfr^2 + 3896/9*Ca^3*nf*lqr + 320/9*Ca^3*nf*lqr*
         lfr - 760/9*Ca^3*nf*lqr^2 + 1292/9*Ca^3*nf*zeta2 + 60020/27*Ca^4 + 
         8564/9*Ca^4*lfr + 1756/9*Ca^4*lfr^2 + 320/3*Ca^4*lfr^3 - 59572/27*
         Ca^4*lqr - 10112/9*Ca^4*lqr*lfr - 320*Ca^4*lqr*lfr^2 + 8356/9*Ca^4*
         lqr^2 + 320*Ca^4*lqr^2*lfr - 320/3*Ca^4*lqr^3 - 3080/3*Ca^4*zeta3 - 
         13928/9*Ca^4*zeta2 - 720*Ca^4*zeta2*lfr + 720*Ca^4*zeta2*lqr - 40/3*
         Cf*Ca^2*nf )

       + [d_(1-z2)]*D7 * ( 16/3*Ca^4 )

       + [d_(1-z2)]*D6 * ( 56/9*Ca^3*nf - 308/9*Ca^4 - 112/3*Ca^4*lfr + 112/3*
         Ca^4*lqr )

       + [d_(1-z2)]*D5 * ( 64/27*Ca^2*nf^2 - 1424/27*Ca^3*nf - 32/3*Ca^3*nf*
         lfr + 112/3*Ca^3*nf*lqr + 6760/27*Ca^4 + 176/3*Ca^4*lfr + 96*Ca^4*
         lfr^2 - 616/3*Ca^4*lqr - 192*Ca^4*lqr*lfr + 96*Ca^4*lqr^2 - 144*Ca^4*
         zeta2 )

       + [d_(1-z2)]*D4 * ( 8/27*Ca*nf^3 - 532/27*Ca^2*nf^2 + 80/27*Ca^2*nf^2*
         lfr + 320/27*Ca^2*nf^2*lqr + 814/3*Ca^3*nf + 2720/27*Ca^3*nf*lfr - 
         440/9*Ca^3*nf*lfr^2 - 7120/27*Ca^3*nf*lqr - 320/9*Ca^3*nf*lqr*lfr + 
         760/9*Ca^3*nf*lqr^2 - 1280/9*Ca^3*nf*zeta2 - 26191/27*Ca^4 - 21700/27
         *Ca^4*lfr + 2420/9*Ca^4*lfr^2 - 320/3*Ca^4*lfr^3 + 33800/27*Ca^4*lqr
          + 1760/9*Ca^4*lqr*lfr + 320*Ca^4*lqr*lfr^2 - 4180/9*Ca^4*lqr^2 - 320
         *Ca^4*lqr^2*lfr + 320/3*Ca^4*lqr^3 + 3080/3*Ca^4*zeta3 + 7040/9*Ca^4*
         zeta2 + 720*Ca^4*zeta2*lfr - 720*Ca^4*zeta2*lqr + 40/3*Cf*Ca^2*nf )

       + [d_(1-z2)]*D3 * (  - 160/81*Ca*nf^3 + 64/81*Ca*nf^3*lfr + 32/27*Ca*
         nf^3*lqr + 19288/243*Ca^2*nf^2 - 352/27*Ca^2*nf^2*lfr - 32/27*Ca^2*
         nf^2*lfr^2 - 2128/27*Ca^2*nf^2*lqr + 128/9*Ca^2*nf^2*lqr*lfr + 608/27
         *Ca^2*nf^2*lqr^2 - 1120/27*Ca^2*nf^2*zeta2 - 271148/243*Ca^3*nf - 
         1456/27*Ca^3*nf*lfr - 5408/27*Ca^3*nf*lfr^2 + 128*Ca^3*nf*lfr^3 + 
         30136/27*Ca^3*nf*lqr + 2432/9*Ca^3*nf*lqr*lfr - 512/3*Ca^3*nf*lqr*
         lfr^2 - 12448/27*Ca^3*nf*lqr^2 - 128/3*Ca^3*nf*lqr^2*lfr + 256/3*Ca^3
         *nf*lqr^3 + 1408/3*Ca^3*nf*zeta3 + 18080/27*Ca^3*nf*zeta2 + 2432/9*
         Ca^3*nf*zeta2*lfr - 4352/9*Ca^3*nf*zeta2*lqr + 862648/243*Ca^4 + 
         62888/81*Ca^4*lfr + 37624/27*Ca^4*lfr^2 - 704*Ca^4*lfr^3 + 128/3*Ca^4
         *lfr^4 - 103484/27*Ca^4*lqr - 21856/9*Ca^4*lqr*lfr + 2816/3*Ca^4*lqr*
         lfr^2 - 512/3*Ca^4*lqr*lfr^3 + 56984/27*Ca^4*lqr^2 + 704/3*Ca^4*lqr^2
         *lfr + 256*Ca^4*lqr^2*lfr^2 - 1408/3*Ca^4*lqr^3 - 512/3*Ca^4*lqr^3*
         lfr + 128/3*Ca^4*lqr^4 - 11968/3*Ca^4*zeta3 - 12224/3*Ca^4*zeta3*lfr
          + 12224/3*Ca^4*zeta3*lqr - 72472/27*Ca^4*zeta2 - 13376/9*Ca^4*zeta2*
         lfr - 1280*Ca^4*zeta2*lfr^2 + 23936/9*Ca^4*zeta2*lqr + 2560*Ca^4*
         zeta2*lqr*lfr - 1280*Ca^4*zeta2*lqr^2 + 704/5*Ca^4*zeta2^2 + 40/9*Cf*
         Ca*nf^2 - 3148/9*Cf*Ca^2*nf + 32/3*Cf*Ca^2*nf*lfr + 256/3*Cf*Ca^2*nf*
         lqr + 256*Cf*Ca^2*nf*zeta3 )

       + [d_(1-z2)]*D2 * ( 400/81*Ca*nf^3 - 320/81*Ca*nf^3*lfr + 16/9*Ca*nf^3*
         lfr^2 - 160/27*Ca*nf^3*lqr + 64/27*Ca*nf^3*lqr*lfr + 16/9*Ca*nf^3*
         lqr^2 - 32/9*Ca*nf^3*zeta2 - 54595/243*Ca^2*nf^2 + 1712/27*Ca^2*nf^2*
         lfr + 616/9*Ca^2*nf^2*lfr^2 - 416/9*Ca^2*nf^2*lfr^3 + 6568/27*Ca^2*
         nf^2*lqr - 512/9*Ca^2*nf^2*lqr*lfr + 16/3*Ca^2*nf^2*lqr*lfr^2 - 328/3
         *Ca^2*nf^2*lqr^2 + 64/3*Ca^2*nf^2*lqr^2*lfr + 176/9*Ca^2*nf^2*lqr^3
          + 544/9*Ca^2*nf^2*zeta3 + 1648/9*Ca^2*nf^2*zeta2 - 128/9*Ca^2*nf^2*
         zeta2*lfr - 992/9*Ca^2*nf^2*zeta2*lqr + 573887/243*Ca^3*nf + 22984/27
         *Ca^3*nf*lfr - 1100*Ca^3*nf*lfr^2 + 5536/9*Ca^3*nf*lfr^3 - 224/3*Ca^3
         *nf*lfr^4 - 90932/27*Ca^3*nf*lqr + 800/9*Ca^3*nf*lqr*lfr - 1136/3*
         Ca^3*nf*lqr*lfr^2 + 192*Ca^3*nf*lqr*lfr^3 + 13940/9*Ca^3*nf*lqr^2 + 
         256/3*Ca^3*nf*lqr^2*lfr - 128*Ca^3*nf*lqr^2*lfr^2 - 2896/9*Ca^3*nf*
         lqr^3 - 64/3*Ca^3*nf*lqr^3*lfr + 32*Ca^3*nf*lqr^4 - 23824/9*Ca^3*nf*
         zeta3 + 224*Ca^3*nf*zeta3*lfr + 4208/3*Ca^3*nf*zeta3*lqr - 60424/27*
         Ca^3*nf*zeta2 - 4352/9*Ca^3*nf*zeta2*lfr + 368/3*Ca^3*nf*zeta2*lfr^2
          + 16672/9*Ca^3*nf*zeta2*lqr + 1184/3*Ca^3*nf*zeta2*lqr*lfr - 1552/3*
         Ca^3*nf*zeta2*lqr^2 + 1152/5*Ca^3*nf*zeta2^2 - 1703920/243*Ca^4 - 
         356296/81*Ca^4*lfr + 29134/9*Ca^4*lfr^2 - 19016/9*Ca^4*lfr^3 + 1232/3
         *Ca^4*lfr^4 + 286376/27*Ca^4*lqr + 19520/27*Ca^4*lqr*lfr + 6916/3*
         Ca^4*lqr*lfr^2 - 1056*Ca^4*lqr*lfr^3 - 4946*Ca^4*lqr^2 - 4496/3*Ca^4*
         lqr^2*lfr + 704*Ca^4*lqr^2*lfr^2 + 11756/9*Ca^4*lqr^3 + 352/3*Ca^4*
         lqr^3*lfr - 176*Ca^4*lqr^4 + 4224*Ca^4*zeta5 + 15224*Ca^4*zeta3 + 
         2992*Ca^4*zeta3*lfr + 5088*Ca^4*zeta3*lfr^2 - 35816/3*Ca^4*zeta3*lqr
          - 10176*Ca^4*zeta3*lqr*lfr + 5088*Ca^4*zeta3*lqr^2 + 198796/27*Ca^4*
         zeta2 + 34720/9*Ca^4*zeta2*lfr - 2024/3*Ca^4*zeta2*lfr^2 + 960*Ca^4*
         zeta2*lfr^3 - 68600/9*Ca^4*zeta2*lqr - 6512/3*Ca^4*zeta2*lqr*lfr - 
         2880*Ca^4*zeta2*lqr*lfr^2 + 8536/3*Ca^4*zeta2*lqr^2 + 2880*Ca^4*zeta2
         *lqr^2*lfr - 960*Ca^4*zeta2*lqr^3 - 7120*Ca^4*zeta2*zeta3 - 1056*Ca^4
         *zeta2^2 - 2112/5*Ca^4*zeta2^2*lfr + 2112/5*Ca^4*zeta2^2*lqr - 700/9*
         Cf*Ca*nf^2 + 32/3*Cf*Ca*nf^2*lfr + 56/3*Cf*Ca*nf^2*lqr + 160/3*Cf*Ca*
         nf^2*zeta3 + 828*Cf*Ca^2*nf + 2752/3*Cf*Ca^2*nf*lfr - 120*Cf*Ca^2*nf*
         lfr^2 - 3236/3*Cf*Ca^2*nf*lqr - 48*Cf*Ca^2*nf*lqr*lfr + 168*Cf*Ca^2*
         nf*lqr^2 - 496*Cf*Ca^2*nf*zeta3 - 768*Cf*Ca^2*nf*zeta3*lfr + 768*Cf*
         Ca^2*nf*zeta3*lqr - 112*Cf*Ca^2*nf*zeta2 - 192/5*Cf*Ca^2*nf*zeta2^2
          - 2*Cf^2*Ca*nf )

       + [d_(1-z2)]*D1 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 
         384*zeta3^2*[d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*
         [d4AA/na] - 1280/3*nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 
         256*nf*zeta2*[d4RA/na] - 4000/729*Ca*nf^3 + 1600/243*Ca*nf^3*lfr - 
         160/27*Ca*nf^3*lfr^2 + 128/27*Ca*nf^3*lfr^3 + 800/81*Ca*nf^3*lqr - 
         640/81*Ca*nf^3*lqr*lfr + 32/9*Ca*nf^3*lqr*lfr^2 - 160/27*Ca*nf^3*
         lqr^2 + 64/27*Ca*nf^3*lqr^2*lfr + 32/27*Ca*nf^3*lqr^3 + 320/27*Ca*
         nf^3*zeta2 - 128/27*Ca*nf^3*zeta2*lfr - 64/9*Ca*nf^3*zeta2*lqr + 
         544699/729*Ca^2*nf^2 - 213476/729*Ca^2*nf^2*lfr + 3136/27*Ca^2*nf^2*
         lfr^2 - 4352/27*Ca^2*nf^2*lfr^3 + 1136/27*Ca^2*nf^2*lfr^4 - 452506/
         729*Ca^2*nf^2*lqr + 14944/81*Ca^2*nf^2*lqr*lfr + 1936/27*Ca^2*nf^2*
         lqr*lfr^2 - 1664/27*Ca^2*nf^2*lqr*lfr^3 + 19448/81*Ca^2*nf^2*lqr^2 - 
         1376/27*Ca^2*nf^2*lqr^2*lfr + 32/9*Ca^2*nf^2*lqr^2*lfr^2 - 496/9*Ca^2
         *nf^2*lqr^3 + 256/27*Ca^2*nf^2*lqr^3*lfr + 176/27*Ca^2*nf^2*lqr^4 - 
         464/9*Ca^2*nf^2*zeta3 + 640/27*Ca^2*nf^2*zeta3*lfr + 2240/27*Ca^2*
         nf^2*zeta3*lqr - 33344/81*Ca^2*nf^2*zeta2 - 2368/27*Ca^2*nf^2*zeta2*
         lfr + 736/9*Ca^2*nf^2*zeta2*lfr^2 + 224*Ca^2*nf^2*zeta2*lqr + 128/9*
         Ca^2*nf^2*zeta2*lqr*lfr - 544/9*Ca^2*nf^2*zeta2*lqr^2 - 832/45*Ca^2*
         nf^2*zeta2^2 - 6305477/729*Ca^3*nf + 1230724/729*Ca^3*nf*lfr - 36080/
         27*Ca^3*nf*lfr^2 + 42688/27*Ca^3*nf*lfr^3 - 12496/27*Ca^3*nf*lfr^4 + 
         4572026/729*Ca^3*nf*lqr + 32464/81*Ca^3*nf*lqr*lfr - 36824/27*Ca^3*nf
         *lqr*lfr^2 + 18304/27*Ca^3*nf*lqr*lfr^3 - 228316/81*Ca^3*nf*lqr^2 + 
         3664/27*Ca^3*nf*lqr^2*lfr - 352/9*Ca^3*nf*lqr^2*lfr^2 + 2168/3*Ca^3*
         nf*lqr^3 - 2816/27*Ca^3*nf*lqr^3*lfr - 1936/27*Ca^3*nf*lqr^4 + 2000*
         Ca^3*nf*zeta5 + 136664/27*Ca^3*nf*zeta3 + 20864/9*Ca^3*nf*zeta3*lfr
          - 5408/3*Ca^3*nf*zeta3*lfr^2 - 47264/9*Ca^3*nf*zeta3*lqr + 1216/3*
         Ca^3*nf*zeta3*lqr*lfr + 4192/3*Ca^3*nf*zeta3*lqr^2 + 232048/81*Ca^3*
         nf*zeta2 + 185056/81*Ca^3*nf*zeta2*lfr - 2336/9*Ca^3*nf*zeta2*lfr^2
          - 1216/3*Ca^3*nf*zeta2*lfr^3 - 200656/81*Ca^3*nf*zeta2*lqr - 12928/9
         *Ca^3*nf*zeta2*lqr*lfr + 576*Ca^3*nf*zeta2*lqr*lfr^2 + 11744/9*Ca^3*
         nf*zeta2*lqr^2 + 64*Ca^3*nf*zeta2*lqr^2*lfr - 704/3*Ca^3*nf*zeta2*
         lqr^3 - 3040*Ca^3*nf*zeta2*zeta3 + 36128/135*Ca^3*nf*zeta2^2 - 1120/3
         *Ca^3*nf*zeta2^2*lfr + 992/3*Ca^3*nf*zeta2^2*lqr + 14936741/729*Ca^4
          - 1053080/729*Ca^4*lfr + 102404/27*Ca^4*lfr^2 - 117952/27*Ca^4*lfr^3
          + 34364/27*Ca^4*lfr^4 - 11590780/729*Ca^4*lqr - 357376/81*Ca^4*lqr*
         lfr + 126700/27*Ca^4*lqr*lfr^2 - 50336/27*Ca^4*lqr*lfr^3 + 663920/81*
         Ca^4*lqr^2 - 2008/9*Ca^4*lqr^2*lfr + 968/9*Ca^4*lqr^2*lfr^2 - 55964/
         27*Ca^4*lqr^3 + 7744/27*Ca^4*lqr^3*lfr + 5324/27*Ca^4*lqr^4 - 6600*
         Ca^4*zeta5 - 8576*Ca^4*zeta5*lfr + 8576*Ca^4*zeta5*lqr - 798056/27*
         Ca^4*zeta3 - 486784/27*Ca^4*zeta3*lfr + 21296/3*Ca^4*zeta3*lfr^2 - 
         6272/3*Ca^4*zeta3*lfr^3 + 835264/27*Ca^4*zeta3*lqr + 10208/3*Ca^4*
         zeta3*lqr*lfr + 6272*Ca^4*zeta3*lqr*lfr^2 - 31504/3*Ca^4*zeta3*lqr^2
          - 6272*Ca^4*zeta3*lqr^2*lfr + 6272/3*Ca^4*zeta3*lqr^3 + 34816/3*Ca^4
         *zeta3^2 - 413360/81*Ca^4*zeta2 - 750736/81*Ca^4*zeta2*lfr - 16328/9*
         Ca^4*zeta2*lfr^2 + 6688/3*Ca^4*zeta2*lfr^3 - 256*Ca^4*zeta2*lfr^4 + 
         689512/81*Ca^4*zeta2*lqr + 81056/9*Ca^4*zeta2*lqr*lfr - 3168*Ca^4*
         zeta2*lqr*lfr^2 + 1024*Ca^4*zeta2*lqr*lfr^3 - 55048/9*Ca^4*zeta2*
         lqr^2 - 352*Ca^4*zeta2*lqr^2*lfr - 1536*Ca^4*zeta2*lqr^2*lfr^2 + 3872/
         3*Ca^4*zeta2*lqr^3 + 1024*Ca^4*zeta2*lqr^3*lfr - 256*Ca^4*zeta2*lqr^4
          + 15312*Ca^4*zeta2*zeta3 + 42496/3*Ca^4*zeta2*zeta3*lfr - 42496/3*
         Ca^4*zeta2*zeta3*lqr - 131072/135*Ca^4*zeta2^2 + 26576/15*Ca^4*
         zeta2^2*lfr + 2048/5*Ca^4*zeta2^2*lfr^2 - 23056/15*Ca^4*zeta2^2*lqr
          - 4096/5*Ca^4*zeta2^2*lqr*lfr + 2048/5*Ca^4*zeta2^2*lqr^2 + 1696/105
         *Ca^4*zeta2^3 + 57890/81*Cf*Ca*nf^2 - 1760/9*Cf*Ca*nf^2*lfr + 112/3*
         Cf*Ca*nf^2*lfr^2 - 312*Cf*Ca*nf^2*lqr + 128/3*Cf*Ca*nf^2*lqr*lfr + 
         104/3*Cf*Ca*nf^2*lqr^2 - 4576/9*Cf*Ca*nf^2*zeta3 + 128*Cf*Ca*nf^2*
         zeta3*lfr + 192*Cf*Ca*nf^2*zeta3*lqr - 976/9*Cf*Ca*nf^2*zeta2 - 128/
         45*Cf*Ca*nf^2*zeta2^2 - 410057/81*Cf*Ca^2*nf + 17368/27*Cf*Ca^2*nf*
         lfr - 856*Cf*Ca^2*nf*lfr^2 + 96*Cf*Ca^2*nf*lfr^3 + 63260/27*Cf*Ca^2*
         nf*lqr + 3200/3*Cf*Ca^2*nf*lqr*lfr - 96*Cf*Ca^2*nf*lqr*lfr^2 - 2524/3
         *Cf*Ca^2*nf*lqr^2 - 96*Cf*Ca^2*nf*lqr^2*lfr + 96*Cf*Ca^2*nf*lqr^3 + 
         800*Cf*Ca^2*nf*zeta5 + 28480/9*Cf*Ca^2*nf*zeta3 - 3904/9*Cf*Ca^2*nf*
         zeta3*lfr + 512*Cf*Ca^2*nf*zeta3*lfr^2 - 11936/9*Cf*Ca^2*nf*zeta3*lqr
          - 1024*Cf*Ca^2*nf*zeta3*lqr*lfr + 512*Cf*Ca^2*nf*zeta3*lqr^2 + 2920/
         9*Cf*Ca^2*nf*zeta2 + 160*Cf*Ca^2*nf*zeta2*lfr - 64*Cf*Ca^2*nf*zeta2*
         lqr + 256*Cf*Ca^2*nf*zeta2*zeta3 + 704/45*Cf*Ca^2*nf*zeta2^2 + 256/5*
         Cf*Ca^2*nf*zeta2^2*lfr - 256/5*Cf*Ca^2*nf*zeta2^2*lqr + 3004/9*Cf^2*
         Ca*nf - 8*Cf^2*Ca*nf*lfr - 20*Cf^2*Ca*nf*lqr - 1600*Cf^2*Ca*nf*zeta5
          + 2960/3*Cf^2*Ca*nf*zeta3 )

       + [d_(1-z2)]*D0 * (  - 192*[d4AA/na] + 2*[d4AA/na]*[B4(d4RA/nc)] - 3484
         *zeta7*[d4AA/na] + 1840/9*zeta5*[d4AA/na] - 3520/3*zeta5*lfr*
         [d4AA/na] + 3520/3*zeta5*lqr*[d4AA/na] + 7808/9*zeta3*[d4AA/na] - 128/
         3*zeta3*lfr*[d4AA/na] + 128/3*zeta3*lqr*[d4AA/na] + 3344/3*zeta3^2*
         [d4AA/na] + 384*zeta3^2*lfr*[d4AA/na] - 384*zeta3^2*lqr*[d4AA/na] + 
         2176/3*zeta2*[d4AA/na] + 128*zeta2*lfr*[d4AA/na] - 128*zeta2*lqr*
         [d4AA/na] - 1024*zeta2*zeta5*[d4AA/na] + 1792*zeta2*zeta3*[d4AA/na]
          - 224/15*zeta2^2*[d4AA/na] + 736/5*zeta2^2*zeta3*[d4AA/na] - 27808/
         315*zeta2^3*[d4AA/na] + 7936/35*zeta2^3*lfr*[d4AA/na] - 7936/35*
         zeta2^3*lqr*[d4AA/na] + 1600/9*nf*zeta5*[d4RA/na] + 1280/3*nf*zeta5*
         lfr*[d4RA/na] - 1280/3*nf*zeta5*lqr*[d4RA/na] - 640/9*nf*zeta3*
         [d4RA/na] + 256/3*nf*zeta3*lfr*[d4RA/na] - 256/3*nf*zeta3*lqr*
         [d4RA/na] + 320/3*nf*zeta3^2*[d4RA/na] - 256*nf*zeta2*[d4RA/na] - 256
         *nf*zeta2*lfr*[d4RA/na] + 256*nf*zeta2*lqr*[d4RA/na] + 64/5*nf*
         zeta2^2*[d4RA/na] + 1280/21*nf*zeta2^3*[d4RA/na] + 5216/2187*Ca*nf^3
          - 6560/2187*Ca*nf^3*lfr + 560/81*Ca*nf^3*lfr^2 + 320/27*Ca*nf^3*
         lfr^3 - 616/81*Ca*nf^3*lfr^4 - 4000/729*Ca*nf^3*lqr + 1600/243*Ca*
         nf^3*lqr*lfr - 160/27*Ca*nf^3*lqr*lfr^2 + 128/27*Ca*nf^3*lqr*lfr^3 + 
         400/81*Ca*nf^3*lqr^2 - 320/81*Ca*nf^3*lqr^2*lfr + 16/9*Ca*nf^3*lqr^2*
         lfr^2 - 160/81*Ca*nf^3*lqr^3 + 64/81*Ca*nf^3*lqr^3*lfr + 8/27*Ca*nf^3
         *lqr^4 + 80/81*Ca*nf^3*zeta3 - 320/81*Ca*nf^3*zeta3*lfr - 800/81*Ca*
         nf^3*zeta2 + 640/81*Ca*nf^3*zeta2*lfr - 32/9*Ca*nf^3*zeta2*lfr^2 + 
         320/27*Ca*nf^3*zeta2*lqr - 128/27*Ca*nf^3*zeta2*lqr*lfr - 32/9*Ca*
         nf^3*zeta2*lqr^2 + 16/9*Ca*nf^3*zeta2^2 - 1543153/5832*Ca^2*nf^2 - 
         253087/729*Ca^2*nf^2*lfr + 15877/81*Ca^2*nf^2*lfr^2 - 7688/27*Ca^2*
         nf^2*lfr^3 + 3388/27*Ca^2*nf^2*lfr^4 + 185449/243*Ca^2*nf^2*lqr - 
         4052/27*Ca^2*nf^2*lqr*lfr + 928/9*Ca^2*nf^2*lqr*lfr^2 - 704/9*Ca^2*
         nf^2*lqr*lfr^3 - 10307/27*Ca^2*nf^2*lqr^2 + 2896/27*Ca^2*nf^2*lqr^2*
         lfr - 88/3*Ca^2*nf^2*lqr^2*lfr^2 + 2008/27*Ca^2*nf^2*lqr^3 - 352/27*
         Ca^2*nf^2*lqr^3*lfr - 44/9*Ca^2*nf^2*lqr^4 + 1936/9*Ca^2*nf^2*zeta5
          + 1240/9*Ca^2*nf^2*zeta3 - 29344/81*Ca^2*nf^2*zeta3*lfr + 1664/9*
         Ca^2*nf^2*zeta3*lfr^2 - 464/9*Ca^2*nf^2*zeta3*lqr + 512/9*Ca^2*nf^2*
         zeta3*lqr*lfr + 224/9*Ca^2*nf^2*zeta3*lqr^2 + 258130/729*Ca^2*nf^2*
         zeta2 - 11744/243*Ca^2*nf^2*zeta2*lfr + 2224/27*Ca^2*nf^2*zeta2*lfr^2
          - 256/27*Ca^2*nf^2*zeta2*lfr^3 - 30592/81*Ca^2*nf^2*zeta2*lqr + 2432/
         27*Ca^2*nf^2*zeta2*lqr*lfr - 64/9*Ca^2*nf^2*zeta2*lqr*lfr^2 + 208/9*
         Ca^2*nf^2*zeta2*lqr^2 + 64/9*Ca^2*nf^2*zeta2*lqr^2*lfr + 256/27*Ca^2*
         nf^2*zeta2*lqr^3 - 3536/27*Ca^2*nf^2*zeta2*zeta3 - 1504/45*Ca^2*nf^2*
         zeta2^2 + 288/5*Ca^2*nf^2*zeta2^2*lfr - 704/15*Ca^2*nf^2*zeta2^2*lqr
          + 18455767/5832*Ca^3*nf + 3591397/729*Ca^3*nf*lfr - 188669/81*Ca^3*
         nf*lfr^2 + 52084/27*Ca^3*nf*lfr^3 - 18634/27*Ca^3*nf*lfr^4 - 2123863/
         243*Ca^3*nf*lqr + 59948/81*Ca^3*nf*lqr*lfr - 5824/9*Ca^3*nf*lqr*lfr^2
          + 3872/9*Ca^3*nf*lqr*lfr^3 + 32489/9*Ca^3*nf*lqr^2 - 2216/3*Ca^3*nf*
         lqr^2*lfr + 484/3*Ca^3*nf*lqr^2*lfr^2 - 14668/27*Ca^3*nf*lqr^3 + 1936/
         27*Ca^3*nf*lqr^3*lfr + 242/9*Ca^3*nf*lqr^4 - 71884/27*Ca^3*nf*zeta5
          - 1360*Ca^3*nf*zeta5*lfr + 2000*Ca^3*nf*zeta5*lqr - 157636/27*Ca^3*
         nf*zeta3 + 135152/81*Ca^3*nf*zeta3*lfr - 19888/9*Ca^3*nf*zeta3*lfr^2
          + 736*Ca^3*nf*zeta3*lfr^3 + 142456/27*Ca^3*nf*zeta3*lqr + 13376/9*
         Ca^3*nf*zeta3*lqr*lfr - 3104/3*Ca^3*nf*zeta3*lqr*lfr^2 - 19888/9*Ca^3
         *nf*zeta3*lqr^2 - 416/3*Ca^3*nf*zeta3*lqr^2*lfr + 1312/3*Ca^3*nf*
         zeta3*lqr^3 + 3196/9*Ca^3*nf*zeta3^2 - 1964828/729*Ca^3*nf*zeta2 + 
         79456/243*Ca^3*nf*zeta2*lfr - 23624/27*Ca^3*nf*zeta2*lfr^2 - 2944/27*
         Ca^3*nf*zeta2*lfr^3 + 448/3*Ca^3*nf*zeta2*lfr^4 + 189776/81*Ca^3*nf*
         zeta2*lqr - 5632/27*Ca^3*nf*zeta2*lqr*lfr + 6464/9*Ca^3*nf*zeta2*lqr*
         lfr^2 - 384*Ca^3*nf*zeta2*lqr*lfr^3 + 8*Ca^3*nf*zeta2*lqr^2 - 6464/9*
         Ca^3*nf*zeta2*lqr^2*lfr + 256*Ca^3*nf*zeta2*lqr^2*lfr^2 + 2944/27*
         Ca^3*nf*zeta2*lqr^3 + 128/3*Ca^3*nf*zeta2*lqr^3*lfr - 64*Ca^3*nf*
         zeta2*lqr^4 + 24232/9*Ca^3*nf*zeta2*zeta3 + 15424/9*Ca^3*nf*zeta2*
         zeta3*lfr - 7168/3*Ca^3*nf*zeta2*zeta3*lqr + 46136/405*Ca^3*nf*
         zeta2^2 - 78368/135*Ca^3*nf*zeta2^2*lfr + 1888/15*Ca^3*nf*zeta2^2*
         lfr^2 + 78368/135*Ca^3*nf*zeta2^2*lqr - 3136/15*Ca^3*nf*zeta2^2*lqr*
         lfr + 416/5*Ca^3*nf*zeta2^2*lqr^2 - 344/105*Ca^3*nf*zeta2^3 - 
         40463407/4374*Ca^4 - 1/12*Ca^4*[B4(d4RA/nc)] - 23635324/2187*Ca^4*lfr
          + 461186/81*Ca^4*lfr^2 - 107140/27*Ca^4*lfr^3 + 102487/81*Ca^4*lfr^4
          + 14807461/729*Ca^4*lqr - 507856/243*Ca^4*lqr*lfr + 38500/27*Ca^4*
         lqr*lfr^2 - 21296/27*Ca^4*lqr*lfr^3 - 617794/81*Ca^4*lqr^2 + 119504/
         81*Ca^4*lqr^2*lfr - 2662/9*Ca^4*lqr^2*lfr^2 + 86416/81*Ca^4*lqr^3 - 
         10648/81*Ca^4*lqr^3*lfr - 1331/27*Ca^4*lqr^4 + 57151/6*Ca^4*zeta7 + 
         249490/27*Ca^4*zeta5 + 3080*Ca^4*zeta5*lfr + 3968*Ca^4*zeta5*lfr^2 - 
         6600*Ca^4*zeta5*lqr - 7936*Ca^4*zeta5*lqr*lfr + 3968*Ca^4*zeta5*lqr^2
          + 2044156/81*Ca^4*zeta3 + 533152/81*Ca^4*zeta3*lfr + 71720/9*Ca^4*
         zeta3*lfr^2 - 4048*Ca^4*zeta3*lfr^3 + 512/3*Ca^4*zeta3*lfr^4 - 785224/
         27*Ca^4*zeta3*lqr - 114400/9*Ca^4*zeta3*lqr*lfr + 17072/3*Ca^4*zeta3*
         lqr*lfr^2 - 2048/3*Ca^4*zeta3*lqr*lfr^3 + 115280/9*Ca^4*zeta3*lqr^2
          + 2288/3*Ca^4*zeta3*lqr^2*lfr + 1024*Ca^4*zeta3*lqr^2*lfr^2 - 7216/3
         *Ca^4*zeta3*lqr^3 - 2048/3*Ca^4*zeta3*lqr^3*lfr + 512/3*Ca^4*zeta3*
         lqr^4 - 110374/9*Ca^4*zeta3^2 - 34096/3*Ca^4*zeta3^2*lfr + 34096/3*
         Ca^4*zeta3^2*lqr + 4061161/729*Ca^4*zeta2 - 443096/243*Ca^4*zeta2*lfr
          + 83524/27*Ca^4*zeta2*lfr^2 + 30848/27*Ca^4*zeta2*lfr^3 - 2464/3*
         Ca^4*zeta2*lfr^4 - 264112/81*Ca^4*zeta2*lqr - 40160/27*Ca^4*zeta2*lqr
         *lfr - 40528/9*Ca^4*zeta2*lqr*lfr^2 + 2112*Ca^4*zeta2*lqr*lfr^3 + 
         3292/9*Ca^4*zeta2*lqr^2 + 40528/9*Ca^4*zeta2*lqr^2*lfr - 1408*Ca^4*
         zeta2*lqr^2*lfr^2 - 30848/27*Ca^4*zeta2*lqr^3 - 704/3*Ca^4*zeta2*
         lqr^3*lfr + 352*Ca^4*zeta2*lqr^4 - 21664/3*Ca^4*zeta2*zeta5 - 314332/
         27*Ca^4*zeta2*zeta3 - 72160/9*Ca^4*zeta2*zeta3*lfr - 6400*Ca^4*zeta2*
         zeta3*lfr^2 + 35200/3*Ca^4*zeta2*zeta3*lqr + 12800*Ca^4*zeta2*zeta3*
         lqr*lfr - 6400*Ca^4*zeta2*zeta3*lqr^2 + 15392/81*Ca^4*zeta2^2 + 
         203672/135*Ca^4*zeta2^2*lfr - 10384/15*Ca^4*zeta2^2*lfr^2 - 128*Ca^4*
         zeta2^2*lfr^3 - 247232/135*Ca^4*zeta2^2*lqr + 17248/15*Ca^4*zeta2^2*
         lqr*lfr + 384*Ca^4*zeta2^2*lqr*lfr^2 - 2288/5*Ca^4*zeta2^2*lqr^2 - 
         384*Ca^4*zeta2^2*lqr^2*lfr + 128*Ca^4*zeta2^2*lqr^3 + 2492/5*Ca^4*
         zeta2^2*zeta3 - 71632/945*Ca^4*zeta2^3 - 1696/105*Ca^4*zeta2^3*lfr + 
         1696/105*Ca^4*zeta2^3*lqr - 155083/486*Cf*Ca*nf^2 - 38092/81*Cf*Ca*
         nf^2*lfr + 820/3*Cf*Ca*nf^2*lfr^2 - 472/9*Cf*Ca*nf^2*lfr^3 + 59234/81
         *Cf*Ca*nf^2*lqr - 352/9*Cf*Ca*nf^2*lqr*lfr + 32/3*Cf*Ca*nf^2*lqr*
         lfr^2 - 2108/9*Cf*Ca*nf^2*lqr^2 + 64/3*Cf*Ca*nf^2*lqr^2*lfr + 184/9*
         Cf*Ca*nf^2*lqr^3 + 16*Cf*Ca*nf^2*zeta5 + 1912/9*Cf*Ca*nf^2*zeta3 + 
         10688/27*Cf*Ca*nf^2*zeta3*lfr - 544/3*Cf*Ca*nf^2*zeta3*lfr^2 - 4576/9
         *Cf*Ca*nf^2*zeta3*lqr + 128/3*Cf*Ca*nf^2*zeta3*lqr*lfr + 416/3*Cf*Ca*
         nf^2*zeta3*lqr^2 + 1400/9*Cf*Ca*nf^2*zeta2 + 544/9*Cf*Ca*nf^2*zeta2*
         lfr - 1072/9*Cf*Ca*nf^2*zeta2*lqr - 320/3*Cf*Ca*nf^2*zeta2*zeta3 + 32/
         3*Cf*Ca*nf^2*zeta2^2 - 832/45*Cf*Ca*nf^2*zeta2^2*lfr - 128/45*Cf*Ca*
         nf^2*zeta2^2*lqr + 2519645/972*Cf*Ca^2*nf + 296560/81*Cf*Ca^2*nf*lfr
          - 1598*Cf*Ca^2*nf*lfr^2 + 2596/9*Cf*Ca^2*nf*lfr^3 - 419753/81*Cf*
         Ca^2*nf*lqr + 1888/9*Cf*Ca^2*nf*lqr*lfr - 176/3*Cf*Ca^2*nf*lqr*lfr^2
          + 12494/9*Cf*Ca^2*nf*lqr^2 - 352/3*Cf*Ca^2*nf*lqr^2*lfr - 1012/9*Cf*
         Ca^2*nf*lqr^3 - 1304/3*Cf*Ca^2*nf*zeta5 - 800*Cf*Ca^2*nf*zeta5*lfr + 
         800*Cf*Ca^2*nf*zeta5*lqr - 33742/9*Cf*Ca^2*nf*zeta3 - 55760/27*Cf*
         Ca^2*nf*zeta3*lfr + 2992/3*Cf*Ca^2*nf*zeta3*lfr^2 + 30640/9*Cf*Ca^2*
         nf*zeta3*lqr - 704/3*Cf*Ca^2*nf*zeta3*lqr*lfr - 2288/3*Cf*Ca^2*nf*
         zeta3*lqr^2 + 1784*Cf*Ca^2*nf*zeta3^2 - 22559/27*Cf*Ca^2*nf*zeta2 - 
         544/9*Cf*Ca^2*nf*zeta2*lfr - 32*Cf*Ca^2*nf*zeta2*lfr^2 + 3448/9*Cf*
         Ca^2*nf*zeta2*lqr - 32*Cf*Ca^2*nf*zeta2*lqr*lfr + 64*Cf*Ca^2*nf*zeta2
         *lqr^2 + 4976/9*Cf*Ca^2*nf*zeta2*zeta3 - 256*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 256*Cf*Ca^2*nf*zeta2*zeta3*lqr - 392/5*Cf*Ca^2*nf*zeta2^2 + 
         4576/45*Cf*Ca^2*nf*zeta2^2*lfr + 704/45*Cf*Ca^2*nf*zeta2^2*lqr - 1024/
         35*Cf*Ca^2*nf*zeta2^3 - 21037/108*Cf^2*Ca*nf - 3004/9*Cf^2*Ca*nf*lfr
          + 10*Cf^2*Ca*nf*lfr^2 + 3004/9*Cf^2*Ca*nf*lqr + 8*Cf^2*Ca*nf*lqr*lfr
          - 18*Cf^2*Ca*nf*lqr^2 + 1600/3*Cf^2*Ca*nf*zeta5 + 1600*Cf^2*Ca*nf*
         zeta5*lfr - 1600*Cf^2*Ca*nf*zeta5*lqr - 4424/9*Cf^2*Ca*nf*zeta3 - 
         2960/3*Cf^2*Ca*nf*zeta3*lfr + 2960/3*Cf^2*Ca*nf*zeta3*lqr + 80*Cf^2*
         Ca*nf*zeta3^2 + 4*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7
         *Cf^2*Ca*nf*zeta2^3 )

       + [d_(1-z1)]*LL7 * (  - 16/3*Ca^4 )

       + [d_(1-z1)]*LL6 * (  - 56/9*Ca^3*nf + 692/9*Ca^4 + 112/3*Ca^4*lfr - 
         112/3*Ca^4*lqr )

       + [d_(1-z1)]*LL5 * (  - 64/27*Ca^2*nf^2 + 796/9*Ca^3*nf + 32/3*Ca^3*nf*
         lfr - 112/3*Ca^3*nf*lqr - 12224/27*Ca^4 - 896/3*Ca^4*lfr - 96*Ca^4*
         lfr^2 + 1336/3*Ca^4*lqr + 192*Ca^4*lqr*lfr - 96*Ca^4*lqr^2 + 144*Ca^4
         *zeta2 )

       + [d_(1-z1)]*LL4 * (  - 8/27*Ca*nf^3 + 752/27*Ca^2*nf^2 - 80/27*Ca^2*
         nf^2*lfr - 320/27*Ca^2*nf^2*lqr - 13862/27*Ca^3*nf - 3328/27*Ca^3*nf*
         lfr + 440/9*Ca^3*nf*lfr^2 + 3896/9*Ca^3*nf*lqr + 320/9*Ca^3*nf*lqr*
         lfr - 760/9*Ca^3*nf*lqr^2 + 1292/9*Ca^3*nf*zeta2 + 60020/27*Ca^4 + 
         8564/9*Ca^4*lfr + 1756/9*Ca^4*lfr^2 + 320/3*Ca^4*lfr^3 - 59572/27*
         Ca^4*lqr - 10112/9*Ca^4*lqr*lfr - 320*Ca^4*lqr*lfr^2 + 8356/9*Ca^4*
         lqr^2 + 320*Ca^4*lqr^2*lfr - 320/3*Ca^4*lqr^3 - 3080/3*Ca^4*zeta3 - 
         13928/9*Ca^4*zeta2 - 720*Ca^4*zeta2*lfr + 720*Ca^4*zeta2*lqr - 40/3*
         Cf*Ca^2*nf )

       + [d_(1-z1)]*DD7 * ( 16/3*Ca^4 )

       + [d_(1-z1)]*DD6 * ( 56/9*Ca^3*nf - 308/9*Ca^4 - 112/3*Ca^4*lfr + 112/3
         *Ca^4*lqr )

       + [d_(1-z1)]*DD5 * ( 64/27*Ca^2*nf^2 - 1424/27*Ca^3*nf - 32/3*Ca^3*nf*
         lfr + 112/3*Ca^3*nf*lqr + 6760/27*Ca^4 + 176/3*Ca^4*lfr + 96*Ca^4*
         lfr^2 - 616/3*Ca^4*lqr - 192*Ca^4*lqr*lfr + 96*Ca^4*lqr^2 - 144*Ca^4*
         zeta2 )

       + [d_(1-z1)]*DD4 * ( 8/27*Ca*nf^3 - 532/27*Ca^2*nf^2 + 80/27*Ca^2*nf^2*
         lfr + 320/27*Ca^2*nf^2*lqr + 814/3*Ca^3*nf + 2720/27*Ca^3*nf*lfr - 
         440/9*Ca^3*nf*lfr^2 - 7120/27*Ca^3*nf*lqr - 320/9*Ca^3*nf*lqr*lfr + 
         760/9*Ca^3*nf*lqr^2 - 1280/9*Ca^3*nf*zeta2 - 26191/27*Ca^4 - 21700/27
         *Ca^4*lfr + 2420/9*Ca^4*lfr^2 - 320/3*Ca^4*lfr^3 + 33800/27*Ca^4*lqr
          + 1760/9*Ca^4*lqr*lfr + 320*Ca^4*lqr*lfr^2 - 4180/9*Ca^4*lqr^2 - 320
         *Ca^4*lqr^2*lfr + 320/3*Ca^4*lqr^3 + 3080/3*Ca^4*zeta3 + 7040/9*Ca^4*
         zeta2 + 720*Ca^4*zeta2*lfr - 720*Ca^4*zeta2*lqr + 40/3*Cf*Ca^2*nf )

       + [d_(1-z1)]*DD3 * (  - 160/81*Ca*nf^3 + 64/81*Ca*nf^3*lfr + 32/27*Ca*
         nf^3*lqr + 19288/243*Ca^2*nf^2 - 352/27*Ca^2*nf^2*lfr - 32/27*Ca^2*
         nf^2*lfr^2 - 2128/27*Ca^2*nf^2*lqr + 128/9*Ca^2*nf^2*lqr*lfr + 608/27
         *Ca^2*nf^2*lqr^2 - 1120/27*Ca^2*nf^2*zeta2 - 271148/243*Ca^3*nf - 
         1456/27*Ca^3*nf*lfr - 5408/27*Ca^3*nf*lfr^2 + 128*Ca^3*nf*lfr^3 + 
         30136/27*Ca^3*nf*lqr + 2432/9*Ca^3*nf*lqr*lfr - 512/3*Ca^3*nf*lqr*
         lfr^2 - 12448/27*Ca^3*nf*lqr^2 - 128/3*Ca^3*nf*lqr^2*lfr + 256/3*Ca^3
         *nf*lqr^3 + 1408/3*Ca^3*nf*zeta3 + 18080/27*Ca^3*nf*zeta2 + 2432/9*
         Ca^3*nf*zeta2*lfr - 4352/9*Ca^3*nf*zeta2*lqr + 862648/243*Ca^4 + 
         62888/81*Ca^4*lfr + 37624/27*Ca^4*lfr^2 - 704*Ca^4*lfr^3 + 128/3*Ca^4
         *lfr^4 - 103484/27*Ca^4*lqr - 21856/9*Ca^4*lqr*lfr + 2816/3*Ca^4*lqr*
         lfr^2 - 512/3*Ca^4*lqr*lfr^3 + 56984/27*Ca^4*lqr^2 + 704/3*Ca^4*lqr^2
         *lfr + 256*Ca^4*lqr^2*lfr^2 - 1408/3*Ca^4*lqr^3 - 512/3*Ca^4*lqr^3*
         lfr + 128/3*Ca^4*lqr^4 - 11968/3*Ca^4*zeta3 - 12224/3*Ca^4*zeta3*lfr
          + 12224/3*Ca^4*zeta3*lqr - 72472/27*Ca^4*zeta2 - 13376/9*Ca^4*zeta2*
         lfr - 1280*Ca^4*zeta2*lfr^2 + 23936/9*Ca^4*zeta2*lqr + 2560*Ca^4*
         zeta2*lqr*lfr - 1280*Ca^4*zeta2*lqr^2 + 704/5*Ca^4*zeta2^2 + 40/9*Cf*
         Ca*nf^2 - 3148/9*Cf*Ca^2*nf + 32/3*Cf*Ca^2*nf*lfr + 256/3*Cf*Ca^2*nf*
         lqr + 256*Cf*Ca^2*nf*zeta3 )

       + [d_(1-z1)]*DD2 * ( 400/81*Ca*nf^3 - 320/81*Ca*nf^3*lfr + 16/9*Ca*nf^3
         *lfr^2 - 160/27*Ca*nf^3*lqr + 64/27*Ca*nf^3*lqr*lfr + 16/9*Ca*nf^3*
         lqr^2 - 32/9*Ca*nf^3*zeta2 - 54595/243*Ca^2*nf^2 + 1712/27*Ca^2*nf^2*
         lfr + 616/9*Ca^2*nf^2*lfr^2 - 416/9*Ca^2*nf^2*lfr^3 + 6568/27*Ca^2*
         nf^2*lqr - 512/9*Ca^2*nf^2*lqr*lfr + 16/3*Ca^2*nf^2*lqr*lfr^2 - 328/3
         *Ca^2*nf^2*lqr^2 + 64/3*Ca^2*nf^2*lqr^2*lfr + 176/9*Ca^2*nf^2*lqr^3
          + 544/9*Ca^2*nf^2*zeta3 + 1648/9*Ca^2*nf^2*zeta2 - 128/9*Ca^2*nf^2*
         zeta2*lfr - 992/9*Ca^2*nf^2*zeta2*lqr + 573887/243*Ca^3*nf + 22984/27
         *Ca^3*nf*lfr - 1100*Ca^3*nf*lfr^2 + 5536/9*Ca^3*nf*lfr^3 - 224/3*Ca^3
         *nf*lfr^4 - 90932/27*Ca^3*nf*lqr + 800/9*Ca^3*nf*lqr*lfr - 1136/3*
         Ca^3*nf*lqr*lfr^2 + 192*Ca^3*nf*lqr*lfr^3 + 13940/9*Ca^3*nf*lqr^2 + 
         256/3*Ca^3*nf*lqr^2*lfr - 128*Ca^3*nf*lqr^2*lfr^2 - 2896/9*Ca^3*nf*
         lqr^3 - 64/3*Ca^3*nf*lqr^3*lfr + 32*Ca^3*nf*lqr^4 - 23824/9*Ca^3*nf*
         zeta3 + 224*Ca^3*nf*zeta3*lfr + 4208/3*Ca^3*nf*zeta3*lqr - 60424/27*
         Ca^3*nf*zeta2 - 4352/9*Ca^3*nf*zeta2*lfr + 368/3*Ca^3*nf*zeta2*lfr^2
          + 16672/9*Ca^3*nf*zeta2*lqr + 1184/3*Ca^3*nf*zeta2*lqr*lfr - 1552/3*
         Ca^3*nf*zeta2*lqr^2 + 1152/5*Ca^3*nf*zeta2^2 - 1703920/243*Ca^4 - 
         356296/81*Ca^4*lfr + 29134/9*Ca^4*lfr^2 - 19016/9*Ca^4*lfr^3 + 1232/3
         *Ca^4*lfr^4 + 286376/27*Ca^4*lqr + 19520/27*Ca^4*lqr*lfr + 6916/3*
         Ca^4*lqr*lfr^2 - 1056*Ca^4*lqr*lfr^3 - 4946*Ca^4*lqr^2 - 4496/3*Ca^4*
         lqr^2*lfr + 704*Ca^4*lqr^2*lfr^2 + 11756/9*Ca^4*lqr^3 + 352/3*Ca^4*
         lqr^3*lfr - 176*Ca^4*lqr^4 + 4224*Ca^4*zeta5 + 15224*Ca^4*zeta3 + 
         2992*Ca^4*zeta3*lfr + 5088*Ca^4*zeta3*lfr^2 - 35816/3*Ca^4*zeta3*lqr
          - 10176*Ca^4*zeta3*lqr*lfr + 5088*Ca^4*zeta3*lqr^2 + 198796/27*Ca^4*
         zeta2 + 34720/9*Ca^4*zeta2*lfr - 2024/3*Ca^4*zeta2*lfr^2 + 960*Ca^4*
         zeta2*lfr^3 - 68600/9*Ca^4*zeta2*lqr - 6512/3*Ca^4*zeta2*lqr*lfr - 
         2880*Ca^4*zeta2*lqr*lfr^2 + 8536/3*Ca^4*zeta2*lqr^2 + 2880*Ca^4*zeta2
         *lqr^2*lfr - 960*Ca^4*zeta2*lqr^3 - 7120*Ca^4*zeta2*zeta3 - 1056*Ca^4
         *zeta2^2 - 2112/5*Ca^4*zeta2^2*lfr + 2112/5*Ca^4*zeta2^2*lqr - 700/9*
         Cf*Ca*nf^2 + 32/3*Cf*Ca*nf^2*lfr + 56/3*Cf*Ca*nf^2*lqr + 160/3*Cf*Ca*
         nf^2*zeta3 + 828*Cf*Ca^2*nf + 2752/3*Cf*Ca^2*nf*lfr - 120*Cf*Ca^2*nf*
         lfr^2 - 3236/3*Cf*Ca^2*nf*lqr - 48*Cf*Ca^2*nf*lqr*lfr + 168*Cf*Ca^2*
         nf*lqr^2 - 496*Cf*Ca^2*nf*zeta3 - 768*Cf*Ca^2*nf*zeta3*lfr + 768*Cf*
         Ca^2*nf*zeta3*lqr - 112*Cf*Ca^2*nf*zeta2 - 192/5*Cf*Ca^2*nf*zeta2^2
          - 2*Cf^2*Ca*nf )

       + [d_(1-z1)]*DD1 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 
         384*zeta3^2*[d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*
         [d4AA/na] - 1280/3*nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 
         256*nf*zeta2*[d4RA/na] - 4000/729*Ca*nf^3 + 1600/243*Ca*nf^3*lfr - 
         160/27*Ca*nf^3*lfr^2 + 128/27*Ca*nf^3*lfr^3 + 800/81*Ca*nf^3*lqr - 
         640/81*Ca*nf^3*lqr*lfr + 32/9*Ca*nf^3*lqr*lfr^2 - 160/27*Ca*nf^3*
         lqr^2 + 64/27*Ca*nf^3*lqr^2*lfr + 32/27*Ca*nf^3*lqr^3 + 320/27*Ca*
         nf^3*zeta2 - 128/27*Ca*nf^3*zeta2*lfr - 64/9*Ca*nf^3*zeta2*lqr + 
         544699/729*Ca^2*nf^2 - 213476/729*Ca^2*nf^2*lfr + 3136/27*Ca^2*nf^2*
         lfr^2 - 4352/27*Ca^2*nf^2*lfr^3 + 1136/27*Ca^2*nf^2*lfr^4 - 452506/
         729*Ca^2*nf^2*lqr + 14944/81*Ca^2*nf^2*lqr*lfr + 1936/27*Ca^2*nf^2*
         lqr*lfr^2 - 1664/27*Ca^2*nf^2*lqr*lfr^3 + 19448/81*Ca^2*nf^2*lqr^2 - 
         1376/27*Ca^2*nf^2*lqr^2*lfr + 32/9*Ca^2*nf^2*lqr^2*lfr^2 - 496/9*Ca^2
         *nf^2*lqr^3 + 256/27*Ca^2*nf^2*lqr^3*lfr + 176/27*Ca^2*nf^2*lqr^4 - 
         464/9*Ca^2*nf^2*zeta3 + 640/27*Ca^2*nf^2*zeta3*lfr + 2240/27*Ca^2*
         nf^2*zeta3*lqr - 33344/81*Ca^2*nf^2*zeta2 - 2368/27*Ca^2*nf^2*zeta2*
         lfr + 736/9*Ca^2*nf^2*zeta2*lfr^2 + 224*Ca^2*nf^2*zeta2*lqr + 128/9*
         Ca^2*nf^2*zeta2*lqr*lfr - 544/9*Ca^2*nf^2*zeta2*lqr^2 - 832/45*Ca^2*
         nf^2*zeta2^2 - 6305477/729*Ca^3*nf + 1230724/729*Ca^3*nf*lfr - 36080/
         27*Ca^3*nf*lfr^2 + 42688/27*Ca^3*nf*lfr^3 - 12496/27*Ca^3*nf*lfr^4 + 
         4572026/729*Ca^3*nf*lqr + 32464/81*Ca^3*nf*lqr*lfr - 36824/27*Ca^3*nf
         *lqr*lfr^2 + 18304/27*Ca^3*nf*lqr*lfr^3 - 228316/81*Ca^3*nf*lqr^2 + 
         3664/27*Ca^3*nf*lqr^2*lfr - 352/9*Ca^3*nf*lqr^2*lfr^2 + 2168/3*Ca^3*
         nf*lqr^3 - 2816/27*Ca^3*nf*lqr^3*lfr - 1936/27*Ca^3*nf*lqr^4 + 2000*
         Ca^3*nf*zeta5 + 136664/27*Ca^3*nf*zeta3 + 20864/9*Ca^3*nf*zeta3*lfr
          - 5408/3*Ca^3*nf*zeta3*lfr^2 - 47264/9*Ca^3*nf*zeta3*lqr + 1216/3*
         Ca^3*nf*zeta3*lqr*lfr + 4192/3*Ca^3*nf*zeta3*lqr^2 + 232048/81*Ca^3*
         nf*zeta2 + 185056/81*Ca^3*nf*zeta2*lfr - 2336/9*Ca^3*nf*zeta2*lfr^2
          - 1216/3*Ca^3*nf*zeta2*lfr^3 - 200656/81*Ca^3*nf*zeta2*lqr - 12928/9
         *Ca^3*nf*zeta2*lqr*lfr + 576*Ca^3*nf*zeta2*lqr*lfr^2 + 11744/9*Ca^3*
         nf*zeta2*lqr^2 + 64*Ca^3*nf*zeta2*lqr^2*lfr - 704/3*Ca^3*nf*zeta2*
         lqr^3 - 3040*Ca^3*nf*zeta2*zeta3 + 36128/135*Ca^3*nf*zeta2^2 - 1120/3
         *Ca^3*nf*zeta2^2*lfr + 992/3*Ca^3*nf*zeta2^2*lqr + 14936741/729*Ca^4
          - 1053080/729*Ca^4*lfr + 102404/27*Ca^4*lfr^2 - 117952/27*Ca^4*lfr^3
          + 34364/27*Ca^4*lfr^4 - 11590780/729*Ca^4*lqr - 357376/81*Ca^4*lqr*
         lfr + 126700/27*Ca^4*lqr*lfr^2 - 50336/27*Ca^4*lqr*lfr^3 + 663920/81*
         Ca^4*lqr^2 - 2008/9*Ca^4*lqr^2*lfr + 968/9*Ca^4*lqr^2*lfr^2 - 55964/
         27*Ca^4*lqr^3 + 7744/27*Ca^4*lqr^3*lfr + 5324/27*Ca^4*lqr^4 - 6600*
         Ca^4*zeta5 - 8576*Ca^4*zeta5*lfr + 8576*Ca^4*zeta5*lqr - 798056/27*
         Ca^4*zeta3 - 486784/27*Ca^4*zeta3*lfr + 21296/3*Ca^4*zeta3*lfr^2 - 
         6272/3*Ca^4*zeta3*lfr^3 + 835264/27*Ca^4*zeta3*lqr + 10208/3*Ca^4*
         zeta3*lqr*lfr + 6272*Ca^4*zeta3*lqr*lfr^2 - 31504/3*Ca^4*zeta3*lqr^2
          - 6272*Ca^4*zeta3*lqr^2*lfr + 6272/3*Ca^4*zeta3*lqr^3 + 34816/3*Ca^4
         *zeta3^2 - 413360/81*Ca^4*zeta2 - 750736/81*Ca^4*zeta2*lfr - 16328/9*
         Ca^4*zeta2*lfr^2 + 6688/3*Ca^4*zeta2*lfr^3 - 256*Ca^4*zeta2*lfr^4 + 
         689512/81*Ca^4*zeta2*lqr + 81056/9*Ca^4*zeta2*lqr*lfr - 3168*Ca^4*
         zeta2*lqr*lfr^2 + 1024*Ca^4*zeta2*lqr*lfr^3 - 55048/9*Ca^4*zeta2*
         lqr^2 - 352*Ca^4*zeta2*lqr^2*lfr - 1536*Ca^4*zeta2*lqr^2*lfr^2 + 3872/
         3*Ca^4*zeta2*lqr^3 + 1024*Ca^4*zeta2*lqr^3*lfr - 256*Ca^4*zeta2*lqr^4
          + 15312*Ca^4*zeta2*zeta3 + 42496/3*Ca^4*zeta2*zeta3*lfr - 42496/3*
         Ca^4*zeta2*zeta3*lqr - 131072/135*Ca^4*zeta2^2 + 26576/15*Ca^4*
         zeta2^2*lfr + 2048/5*Ca^4*zeta2^2*lfr^2 - 23056/15*Ca^4*zeta2^2*lqr
          - 4096/5*Ca^4*zeta2^2*lqr*lfr + 2048/5*Ca^4*zeta2^2*lqr^2 + 1696/105
         *Ca^4*zeta2^3 + 57890/81*Cf*Ca*nf^2 - 1760/9*Cf*Ca*nf^2*lfr + 112/3*
         Cf*Ca*nf^2*lfr^2 - 312*Cf*Ca*nf^2*lqr + 128/3*Cf*Ca*nf^2*lqr*lfr + 
         104/3*Cf*Ca*nf^2*lqr^2 - 4576/9*Cf*Ca*nf^2*zeta3 + 128*Cf*Ca*nf^2*
         zeta3*lfr + 192*Cf*Ca*nf^2*zeta3*lqr - 976/9*Cf*Ca*nf^2*zeta2 - 128/
         45*Cf*Ca*nf^2*zeta2^2 - 410057/81*Cf*Ca^2*nf + 17368/27*Cf*Ca^2*nf*
         lfr - 856*Cf*Ca^2*nf*lfr^2 + 96*Cf*Ca^2*nf*lfr^3 + 63260/27*Cf*Ca^2*
         nf*lqr + 3200/3*Cf*Ca^2*nf*lqr*lfr - 96*Cf*Ca^2*nf*lqr*lfr^2 - 2524/3
         *Cf*Ca^2*nf*lqr^2 - 96*Cf*Ca^2*nf*lqr^2*lfr + 96*Cf*Ca^2*nf*lqr^3 + 
         800*Cf*Ca^2*nf*zeta5 + 28480/9*Cf*Ca^2*nf*zeta3 - 3904/9*Cf*Ca^2*nf*
         zeta3*lfr + 512*Cf*Ca^2*nf*zeta3*lfr^2 - 11936/9*Cf*Ca^2*nf*zeta3*lqr
          - 1024*Cf*Ca^2*nf*zeta3*lqr*lfr + 512*Cf*Ca^2*nf*zeta3*lqr^2 + 2920/
         9*Cf*Ca^2*nf*zeta2 + 160*Cf*Ca^2*nf*zeta2*lfr - 64*Cf*Ca^2*nf*zeta2*
         lqr + 256*Cf*Ca^2*nf*zeta2*zeta3 + 704/45*Cf*Ca^2*nf*zeta2^2 + 256/5*
         Cf*Ca^2*nf*zeta2^2*lfr - 256/5*Cf*Ca^2*nf*zeta2^2*lqr + 3004/9*Cf^2*
         Ca*nf - 8*Cf^2*Ca*nf*lfr - 20*Cf^2*Ca*nf*lqr - 1600*Cf^2*Ca*nf*zeta5
          + 2960/3*Cf^2*Ca*nf*zeta3 )

       + [d_(1-z1)]*DD0 * (  - 192*[d4AA/na] + 2*[d4AA/na]*[B4(d4RA/nc)] - 
         3484*zeta7*[d4AA/na] + 1840/9*zeta5*[d4AA/na] - 3520/3*zeta5*lfr*
         [d4AA/na] + 3520/3*zeta5*lqr*[d4AA/na] + 7808/9*zeta3*[d4AA/na] - 128/
         3*zeta3*lfr*[d4AA/na] + 128/3*zeta3*lqr*[d4AA/na] + 3344/3*zeta3^2*
         [d4AA/na] + 384*zeta3^2*lfr*[d4AA/na] - 384*zeta3^2*lqr*[d4AA/na] + 
         2176/3*zeta2*[d4AA/na] + 128*zeta2*lfr*[d4AA/na] - 128*zeta2*lqr*
         [d4AA/na] - 1024*zeta2*zeta5*[d4AA/na] + 1792*zeta2*zeta3*[d4AA/na]
          - 224/15*zeta2^2*[d4AA/na] + 736/5*zeta2^2*zeta3*[d4AA/na] - 27808/
         315*zeta2^3*[d4AA/na] + 7936/35*zeta2^3*lfr*[d4AA/na] - 7936/35*
         zeta2^3*lqr*[d4AA/na] + 1600/9*nf*zeta5*[d4RA/na] + 1280/3*nf*zeta5*
         lfr*[d4RA/na] - 1280/3*nf*zeta5*lqr*[d4RA/na] - 640/9*nf*zeta3*
         [d4RA/na] + 256/3*nf*zeta3*lfr*[d4RA/na] - 256/3*nf*zeta3*lqr*
         [d4RA/na] + 320/3*nf*zeta3^2*[d4RA/na] - 256*nf*zeta2*[d4RA/na] - 256
         *nf*zeta2*lfr*[d4RA/na] + 256*nf*zeta2*lqr*[d4RA/na] + 64/5*nf*
         zeta2^2*[d4RA/na] + 1280/21*nf*zeta2^3*[d4RA/na] + 5216/2187*Ca*nf^3
          - 6560/2187*Ca*nf^3*lfr + 560/81*Ca*nf^3*lfr^2 + 320/27*Ca*nf^3*
         lfr^3 - 616/81*Ca*nf^3*lfr^4 - 4000/729*Ca*nf^3*lqr + 1600/243*Ca*
         nf^3*lqr*lfr - 160/27*Ca*nf^3*lqr*lfr^2 + 128/27*Ca*nf^3*lqr*lfr^3 + 
         400/81*Ca*nf^3*lqr^2 - 320/81*Ca*nf^3*lqr^2*lfr + 16/9*Ca*nf^3*lqr^2*
         lfr^2 - 160/81*Ca*nf^3*lqr^3 + 64/81*Ca*nf^3*lqr^3*lfr + 8/27*Ca*nf^3
         *lqr^4 + 80/81*Ca*nf^3*zeta3 - 320/81*Ca*nf^3*zeta3*lfr - 800/81*Ca*
         nf^3*zeta2 + 640/81*Ca*nf^3*zeta2*lfr - 32/9*Ca*nf^3*zeta2*lfr^2 + 
         320/27*Ca*nf^3*zeta2*lqr - 128/27*Ca*nf^3*zeta2*lqr*lfr - 32/9*Ca*
         nf^3*zeta2*lqr^2 + 16/9*Ca*nf^3*zeta2^2 - 1543153/5832*Ca^2*nf^2 - 
         253087/729*Ca^2*nf^2*lfr + 15877/81*Ca^2*nf^2*lfr^2 - 7688/27*Ca^2*
         nf^2*lfr^3 + 3388/27*Ca^2*nf^2*lfr^4 + 185449/243*Ca^2*nf^2*lqr - 
         4052/27*Ca^2*nf^2*lqr*lfr + 928/9*Ca^2*nf^2*lqr*lfr^2 - 704/9*Ca^2*
         nf^2*lqr*lfr^3 - 10307/27*Ca^2*nf^2*lqr^2 + 2896/27*Ca^2*nf^2*lqr^2*
         lfr - 88/3*Ca^2*nf^2*lqr^2*lfr^2 + 2008/27*Ca^2*nf^2*lqr^3 - 352/27*
         Ca^2*nf^2*lqr^3*lfr - 44/9*Ca^2*nf^2*lqr^4 + 1936/9*Ca^2*nf^2*zeta5
          + 1240/9*Ca^2*nf^2*zeta3 - 29344/81*Ca^2*nf^2*zeta3*lfr + 1664/9*
         Ca^2*nf^2*zeta3*lfr^2 - 464/9*Ca^2*nf^2*zeta3*lqr + 512/9*Ca^2*nf^2*
         zeta3*lqr*lfr + 224/9*Ca^2*nf^2*zeta3*lqr^2 + 258130/729*Ca^2*nf^2*
         zeta2 - 11744/243*Ca^2*nf^2*zeta2*lfr + 2224/27*Ca^2*nf^2*zeta2*lfr^2
          - 256/27*Ca^2*nf^2*zeta2*lfr^3 - 30592/81*Ca^2*nf^2*zeta2*lqr + 2432/
         27*Ca^2*nf^2*zeta2*lqr*lfr - 64/9*Ca^2*nf^2*zeta2*lqr*lfr^2 + 208/9*
         Ca^2*nf^2*zeta2*lqr^2 + 64/9*Ca^2*nf^2*zeta2*lqr^2*lfr + 256/27*Ca^2*
         nf^2*zeta2*lqr^3 - 3536/27*Ca^2*nf^2*zeta2*zeta3 - 1504/45*Ca^2*nf^2*
         zeta2^2 + 288/5*Ca^2*nf^2*zeta2^2*lfr - 704/15*Ca^2*nf^2*zeta2^2*lqr
          + 18455767/5832*Ca^3*nf + 3591397/729*Ca^3*nf*lfr - 188669/81*Ca^3*
         nf*lfr^2 + 52084/27*Ca^3*nf*lfr^3 - 18634/27*Ca^3*nf*lfr^4 - 2123863/
         243*Ca^3*nf*lqr + 59948/81*Ca^3*nf*lqr*lfr - 5824/9*Ca^3*nf*lqr*lfr^2
          + 3872/9*Ca^3*nf*lqr*lfr^3 + 32489/9*Ca^3*nf*lqr^2 - 2216/3*Ca^3*nf*
         lqr^2*lfr + 484/3*Ca^3*nf*lqr^2*lfr^2 - 14668/27*Ca^3*nf*lqr^3 + 1936/
         27*Ca^3*nf*lqr^3*lfr + 242/9*Ca^3*nf*lqr^4 - 71884/27*Ca^3*nf*zeta5
          - 1360*Ca^3*nf*zeta5*lfr + 2000*Ca^3*nf*zeta5*lqr - 157636/27*Ca^3*
         nf*zeta3 + 135152/81*Ca^3*nf*zeta3*lfr - 19888/9*Ca^3*nf*zeta3*lfr^2
          + 736*Ca^3*nf*zeta3*lfr^3 + 142456/27*Ca^3*nf*zeta3*lqr + 13376/9*
         Ca^3*nf*zeta3*lqr*lfr - 3104/3*Ca^3*nf*zeta3*lqr*lfr^2 - 19888/9*Ca^3
         *nf*zeta3*lqr^2 - 416/3*Ca^3*nf*zeta3*lqr^2*lfr + 1312/3*Ca^3*nf*
         zeta3*lqr^3 + 3196/9*Ca^3*nf*zeta3^2 - 1964828/729*Ca^3*nf*zeta2 + 
         79456/243*Ca^3*nf*zeta2*lfr - 23624/27*Ca^3*nf*zeta2*lfr^2 - 2944/27*
         Ca^3*nf*zeta2*lfr^3 + 448/3*Ca^3*nf*zeta2*lfr^4 + 189776/81*Ca^3*nf*
         zeta2*lqr - 5632/27*Ca^3*nf*zeta2*lqr*lfr + 6464/9*Ca^3*nf*zeta2*lqr*
         lfr^2 - 384*Ca^3*nf*zeta2*lqr*lfr^3 + 8*Ca^3*nf*zeta2*lqr^2 - 6464/9*
         Ca^3*nf*zeta2*lqr^2*lfr + 256*Ca^3*nf*zeta2*lqr^2*lfr^2 + 2944/27*
         Ca^3*nf*zeta2*lqr^3 + 128/3*Ca^3*nf*zeta2*lqr^3*lfr - 64*Ca^3*nf*
         zeta2*lqr^4 + 24232/9*Ca^3*nf*zeta2*zeta3 + 15424/9*Ca^3*nf*zeta2*
         zeta3*lfr - 7168/3*Ca^3*nf*zeta2*zeta3*lqr + 46136/405*Ca^3*nf*
         zeta2^2 - 78368/135*Ca^3*nf*zeta2^2*lfr + 1888/15*Ca^3*nf*zeta2^2*
         lfr^2 + 78368/135*Ca^3*nf*zeta2^2*lqr - 3136/15*Ca^3*nf*zeta2^2*lqr*
         lfr + 416/5*Ca^3*nf*zeta2^2*lqr^2 - 344/105*Ca^3*nf*zeta2^3 - 
         40463407/4374*Ca^4 - 1/12*Ca^4*[B4(d4RA/nc)] - 23635324/2187*Ca^4*lfr
          + 461186/81*Ca^4*lfr^2 - 107140/27*Ca^4*lfr^3 + 102487/81*Ca^4*lfr^4
          + 14807461/729*Ca^4*lqr - 507856/243*Ca^4*lqr*lfr + 38500/27*Ca^4*
         lqr*lfr^2 - 21296/27*Ca^4*lqr*lfr^3 - 617794/81*Ca^4*lqr^2 + 119504/
         81*Ca^4*lqr^2*lfr - 2662/9*Ca^4*lqr^2*lfr^2 + 86416/81*Ca^4*lqr^3 - 
         10648/81*Ca^4*lqr^3*lfr - 1331/27*Ca^4*lqr^4 + 57151/6*Ca^4*zeta7 + 
         249490/27*Ca^4*zeta5 + 3080*Ca^4*zeta5*lfr + 3968*Ca^4*zeta5*lfr^2 - 
         6600*Ca^4*zeta5*lqr - 7936*Ca^4*zeta5*lqr*lfr + 3968*Ca^4*zeta5*lqr^2
          + 2044156/81*Ca^4*zeta3 + 533152/81*Ca^4*zeta3*lfr + 71720/9*Ca^4*
         zeta3*lfr^2 - 4048*Ca^4*zeta3*lfr^3 + 512/3*Ca^4*zeta3*lfr^4 - 785224/
         27*Ca^4*zeta3*lqr - 114400/9*Ca^4*zeta3*lqr*lfr + 17072/3*Ca^4*zeta3*
         lqr*lfr^2 - 2048/3*Ca^4*zeta3*lqr*lfr^3 + 115280/9*Ca^4*zeta3*lqr^2
          + 2288/3*Ca^4*zeta3*lqr^2*lfr + 1024*Ca^4*zeta3*lqr^2*lfr^2 - 7216/3
         *Ca^4*zeta3*lqr^3 - 2048/3*Ca^4*zeta3*lqr^3*lfr + 512/3*Ca^4*zeta3*
         lqr^4 - 110374/9*Ca^4*zeta3^2 - 34096/3*Ca^4*zeta3^2*lfr + 34096/3*
         Ca^4*zeta3^2*lqr + 4061161/729*Ca^4*zeta2 - 443096/243*Ca^4*zeta2*lfr
          + 83524/27*Ca^4*zeta2*lfr^2 + 30848/27*Ca^4*zeta2*lfr^3 - 2464/3*
         Ca^4*zeta2*lfr^4 - 264112/81*Ca^4*zeta2*lqr - 40160/27*Ca^4*zeta2*lqr
         *lfr - 40528/9*Ca^4*zeta2*lqr*lfr^2 + 2112*Ca^4*zeta2*lqr*lfr^3 + 
         3292/9*Ca^4*zeta2*lqr^2 + 40528/9*Ca^4*zeta2*lqr^2*lfr - 1408*Ca^4*
         zeta2*lqr^2*lfr^2 - 30848/27*Ca^4*zeta2*lqr^3 - 704/3*Ca^4*zeta2*
         lqr^3*lfr + 352*Ca^4*zeta2*lqr^4 - 21664/3*Ca^4*zeta2*zeta5 - 314332/
         27*Ca^4*zeta2*zeta3 - 72160/9*Ca^4*zeta2*zeta3*lfr - 6400*Ca^4*zeta2*
         zeta3*lfr^2 + 35200/3*Ca^4*zeta2*zeta3*lqr + 12800*Ca^4*zeta2*zeta3*
         lqr*lfr - 6400*Ca^4*zeta2*zeta3*lqr^2 + 15392/81*Ca^4*zeta2^2 + 
         203672/135*Ca^4*zeta2^2*lfr - 10384/15*Ca^4*zeta2^2*lfr^2 - 128*Ca^4*
         zeta2^2*lfr^3 - 247232/135*Ca^4*zeta2^2*lqr + 17248/15*Ca^4*zeta2^2*
         lqr*lfr + 384*Ca^4*zeta2^2*lqr*lfr^2 - 2288/5*Ca^4*zeta2^2*lqr^2 - 
         384*Ca^4*zeta2^2*lqr^2*lfr + 128*Ca^4*zeta2^2*lqr^3 + 2492/5*Ca^4*
         zeta2^2*zeta3 - 71632/945*Ca^4*zeta2^3 - 1696/105*Ca^4*zeta2^3*lfr + 
         1696/105*Ca^4*zeta2^3*lqr - 155083/486*Cf*Ca*nf^2 - 38092/81*Cf*Ca*
         nf^2*lfr + 820/3*Cf*Ca*nf^2*lfr^2 - 472/9*Cf*Ca*nf^2*lfr^3 + 59234/81
         *Cf*Ca*nf^2*lqr - 352/9*Cf*Ca*nf^2*lqr*lfr + 32/3*Cf*Ca*nf^2*lqr*
         lfr^2 - 2108/9*Cf*Ca*nf^2*lqr^2 + 64/3*Cf*Ca*nf^2*lqr^2*lfr + 184/9*
         Cf*Ca*nf^2*lqr^3 + 16*Cf*Ca*nf^2*zeta5 + 1912/9*Cf*Ca*nf^2*zeta3 + 
         10688/27*Cf*Ca*nf^2*zeta3*lfr - 544/3*Cf*Ca*nf^2*zeta3*lfr^2 - 4576/9
         *Cf*Ca*nf^2*zeta3*lqr + 128/3*Cf*Ca*nf^2*zeta3*lqr*lfr + 416/3*Cf*Ca*
         nf^2*zeta3*lqr^2 + 1400/9*Cf*Ca*nf^2*zeta2 + 544/9*Cf*Ca*nf^2*zeta2*
         lfr - 1072/9*Cf*Ca*nf^2*zeta2*lqr - 320/3*Cf*Ca*nf^2*zeta2*zeta3 + 32/
         3*Cf*Ca*nf^2*zeta2^2 - 832/45*Cf*Ca*nf^2*zeta2^2*lfr - 128/45*Cf*Ca*
         nf^2*zeta2^2*lqr + 2519645/972*Cf*Ca^2*nf + 296560/81*Cf*Ca^2*nf*lfr
          - 1598*Cf*Ca^2*nf*lfr^2 + 2596/9*Cf*Ca^2*nf*lfr^3 - 419753/81*Cf*
         Ca^2*nf*lqr + 1888/9*Cf*Ca^2*nf*lqr*lfr - 176/3*Cf*Ca^2*nf*lqr*lfr^2
          + 12494/9*Cf*Ca^2*nf*lqr^2 - 352/3*Cf*Ca^2*nf*lqr^2*lfr - 1012/9*Cf*
         Ca^2*nf*lqr^3 - 1304/3*Cf*Ca^2*nf*zeta5 - 800*Cf*Ca^2*nf*zeta5*lfr + 
         800*Cf*Ca^2*nf*zeta5*lqr - 33742/9*Cf*Ca^2*nf*zeta3 - 55760/27*Cf*
         Ca^2*nf*zeta3*lfr + 2992/3*Cf*Ca^2*nf*zeta3*lfr^2 + 30640/9*Cf*Ca^2*
         nf*zeta3*lqr - 704/3*Cf*Ca^2*nf*zeta3*lqr*lfr - 2288/3*Cf*Ca^2*nf*
         zeta3*lqr^2 + 1784*Cf*Ca^2*nf*zeta3^2 - 22559/27*Cf*Ca^2*nf*zeta2 - 
         544/9*Cf*Ca^2*nf*zeta2*lfr - 32*Cf*Ca^2*nf*zeta2*lfr^2 + 3448/9*Cf*
         Ca^2*nf*zeta2*lqr - 32*Cf*Ca^2*nf*zeta2*lqr*lfr + 64*Cf*Ca^2*nf*zeta2
         *lqr^2 + 4976/9*Cf*Ca^2*nf*zeta2*zeta3 - 256*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 256*Cf*Ca^2*nf*zeta2*zeta3*lqr - 392/5*Cf*Ca^2*nf*zeta2^2 + 
         4576/45*Cf*Ca^2*nf*zeta2^2*lfr + 704/45*Cf*Ca^2*nf*zeta2^2*lqr - 1024/
         35*Cf*Ca^2*nf*zeta2^3 - 21037/108*Cf^2*Ca*nf - 3004/9*Cf^2*Ca*nf*lfr
          + 10*Cf^2*Ca*nf*lfr^2 + 3004/9*Cf^2*Ca*nf*lqr + 8*Cf^2*Ca*nf*lqr*lfr
          - 18*Cf^2*Ca*nf*lqr^2 + 1600/3*Cf^2*Ca*nf*zeta5 + 1600*Cf^2*Ca*nf*
         zeta5*lfr - 1600*Cf^2*Ca*nf*zeta5*lqr - 4424/9*Cf^2*Ca*nf*zeta3 - 
         2960/3*Cf^2*Ca*nf*zeta3*lfr + 2960/3*Cf^2*Ca*nf*zeta3*lqr + 80*Cf^2*
         Ca*nf*zeta3^2 + 4*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7
         *Cf^2*Ca*nf*zeta2^3 )) 
);

** Coefficient function for rapidity DY:
** (= [C_{d,S}^q])
local [C_{d,DY}^q] = ( + [d_(1-z1)]*[d_(1-z2)] 

    + as*( + DD0*L0 * (  - 4*Cf )

       + D0*LL0 * (  - 4*Cf )

       + D0*DD0 * ( 4*Cf )

       + [d_(1-z2)]*L1 * (  - 4*Cf )

       + [d_(1-z2)]*L0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + [d_(1-z2)]*D1 * ( 4*Cf )

       + [d_(1-z2)]*D0 * (  - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z1)]*LL1 * (  - 4*Cf )

       + [d_(1-z1)]*LL0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + [d_(1-z1)]*DD1 * ( 4*Cf )

       + [d_(1-z1)]*DD0 * (  - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * (  - 16*Cf - 6*Cf*lfr + 6*Cf*lqr + 12*Cf*
         zeta2 )) 

    + as^2*( + DD2*L0 * (  - 24*Cf^2 )

       + DD1*L1 * (  - 48*Cf^2 )

       + DD1*L0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 24*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + DD0*L2 * (  - 24*Cf^2 )

       + DD0*L1 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + DD0*L0 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 76*Cf^2 - 16*Cf^2*lfr^2 + 32*Cf^2*lqr*lfr - 16*
         Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + D2*LL0 * (  - 24*Cf^2 )

       + D2*DD0 * ( 24*Cf^2 )

       + D1*LL1 * (  - 48*Cf^2 )

       + D1*LL0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 24*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + D1*DD1 * ( 48*Cf^2 )

       + D1*DD0 * ( 8/3*Cf*nf - 44/3*Cf*Ca - 48*Cf^2*lfr + 48*Cf^2*lqr )

       + D0*LL2 * (  - 24*Cf^2 )

       + D0*LL1 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + D0*LL0 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 76*Cf^2 - 16*Cf^2*lfr^2 + 32*Cf^2*lqr*lfr - 16*
         Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + D0*DD2 * ( 24*Cf^2 )

       + D0*DD1 * ( 8/3*Cf*nf - 44/3*Cf*Ca - 48*Cf^2*lfr + 48*Cf^2*lqr )

       + D0*DD0 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3*Cf*Ca*
         lqr - 8*Cf*Ca*zeta2 - 64*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 + 24*Cf^2
         *lqr - 32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z2)]*L3 * (  - 8*Cf^2 )

       + [d_(1-z2)]*L2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 + 24*Cf^2*lfr
          - 24*Cf^2*lqr )

       + [d_(1-z2)]*L1 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 376/9*Cf*Ca + 44/3*Cf*
         Ca*lqr + 8*Cf*Ca*zeta2 + 66*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 16*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + [d_(1-z2)]*L0 * (  - 268/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2
          + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca
          + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 466/9*Cf*Ca*lqr + 22/3*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*
         Ca*zeta2*lqr - 32*Cf^2 - 88*Cf^2*lfr - 16*Cf^2*lfr^2 + 88*Cf^2*lqr + 
         32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*
         Cf^2*zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + [d_(1-z2)]*D3 * ( 8*Cf^2 )

       + [d_(1-z2)]*D2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 24*Cf^2*lfr + 24*Cf^2*lqr
          )

       + [d_(1-z2)]*D1 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3*
         Cf*Ca*lqr - 8*Cf*Ca*zeta2 - 64*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 + 
         24*Cf^2*lqr - 32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z2)]*D0 * ( 112/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 
         40/9*Cf*nf*lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca - 
         268/9*Cf*Ca*lfr + 22/3*Cf*Ca*lfr^2 + 268/9*Cf*Ca*lqr - 22/3*Cf*Ca*
         lqr^2 + 28*Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*
         Ca*zeta2*lqr + 64*Cf^2*lfr + 24*Cf^2*lfr^2 - 64*Cf^2*lqr - 48*Cf^2*
         lqr*lfr + 24*Cf^2*lqr^2 + 32*Cf^2*zeta3 - 16*Cf^2*zeta2*lfr + 16*Cf^2
         *zeta2*lqr )

       + [d_(1-z1)]*LL3 * (  - 8*Cf^2 )

       + [d_(1-z1)]*LL2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 + 24*Cf^2*lfr
          - 24*Cf^2*lqr )

       + [d_(1-z1)]*LL1 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 376/9*Cf*Ca + 44/3*Cf
         *Ca*lqr + 8*Cf*Ca*zeta2 + 66*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 16*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 268/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2
          + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca
          + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 466/9*Cf*Ca*lqr + 22/3*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*
         Ca*zeta2*lqr - 32*Cf^2 - 88*Cf^2*lfr - 16*Cf^2*lfr^2 + 88*Cf^2*lqr + 
         32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*
         Cf^2*zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + [d_(1-z1)]*DD3 * ( 8*Cf^2 )

       + [d_(1-z1)]*DD2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 24*Cf^2*lfr + 24*Cf^2*lqr
          )

       + [d_(1-z1)]*DD1 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3
         *Cf*Ca*lqr - 8*Cf*Ca*zeta2 - 64*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 + 
         24*Cf^2*lqr - 32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z1)]*DD0 * ( 112/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 
         40/9*Cf*nf*lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca - 
         268/9*Cf*Ca*lfr + 22/3*Cf*Ca*lfr^2 + 268/9*Cf*Ca*lqr - 22/3*Cf*Ca*
         lqr^2 + 28*Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*
         Ca*zeta2*lqr + 64*Cf^2*lfr + 24*Cf^2*lfr^2 - 64*Cf^2*lqr - 48*Cf^2*
         lqr*lfr + 24*Cf^2*lqr^2 + 32*Cf^2*zeta3 - 16*Cf^2*zeta2*lfr + 16*Cf^2
         *zeta2*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 127/6*Cf*nf + 2/3*Cf*nf*lfr - 2*Cf*nf*lfr^2
          - 34/3*Cf*nf*lqr + 2*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta3 - 152/9*Cf*nf*
         zeta2 + 16/3*Cf*nf*zeta2*lfr + 8/3*Cf*nf*zeta2*lqr - 1535/12*Cf*Ca - 
         17/3*Cf*Ca*lfr + 11*Cf*Ca*lfr^2 + 193/3*Cf*Ca*lqr - 11*Cf*Ca*lqr^2 + 
         172/3*Cf*Ca*zeta3 + 24*Cf*Ca*zeta3*lfr - 24*Cf*Ca*zeta3*lqr + 860/9*
         Cf*Ca*zeta2 - 88/3*Cf*Ca*zeta2*lfr - 44/3*Cf*Ca*zeta2*lqr - 52/5*Cf*
         Ca*zeta2^2 + 511/4*Cf^2 + 93*Cf^2*lfr + 18*Cf^2*lfr^2 - 93*Cf^2*lqr
          - 36*Cf^2*lqr*lfr + 18*Cf^2*lqr^2 - 60*Cf^2*zeta3 - 80*Cf^2*zeta3*
         lfr + 80*Cf^2*zeta3*lqr - 134*Cf^2*zeta2 - 48*Cf^2*zeta2*lfr - 16*
         Cf^2*zeta2*lfr^2 + 48*Cf^2*zeta2*lqr + 32*Cf^2*zeta2*lqr*lfr - 16*
         Cf^2*zeta2*lqr^2 + 304/5*Cf^2*zeta2^2 )) 

    + as^3*( + DD4*L0 * (  - 40*Cf^3 )

       + DD3*L1 * (  - 160*Cf^3 )

       + DD3*L0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 80*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + DD2*L2 * (  - 240*Cf^3 )

       + DD2*L1 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + DD2*L0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 96*Cf^2
         *nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 592*Cf^2*Ca - 352/3*Cf^2
         *Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 456*Cf^3 - 96*Cf^3*
         lfr - 192*Cf^3*lfr^2 + 96*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*Cf^3*
         lqr^2 + 96*Cf^3*zeta2 )

       + DD1*L3 * (  - 160*Cf^3 )

       + DD1*L2 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + DD1*L1 * (  - 32/9*Cf*nf^2 + 352/9*Cf*Ca*nf - 968/9*Cf*Ca^2 + 640/3*
         Cf^2*nf + 128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr - 3784/3*Cf^2*Ca - 
         704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 192*Cf^2*Ca*zeta2 + 872*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 384*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + DD1*L0 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3896/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 11476/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 200/3*Cf^2*nf - 144*Cf^2*nf*lfr + 16
         *Cf^2*nf*lfr^2 + 176*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*nf*
         lqr^2 + 64*Cf^2*nf*zeta2 + 1088/3*Cf^2*Ca + 920*Cf^2*Ca*lfr - 88*Cf^2
         *Ca*lfr^2 - 1096*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*Ca*
         lqr^2 - 336*Cf^2*Ca*zeta3 - 448*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*lfr
          + 192*Cf^2*Ca*zeta2*lqr - 384*Cf^3 - 1056*Cf^3*lfr - 96*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 1056*Cf^3*lqr + 192*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 - 96*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*Cf^3
         *zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr )

       + DD0*L4 * (  - 40*Cf^3 )

       + DD0*L3 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + DD0*L2 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 640*Cf^2*Ca - 352/3*
         Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 416*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 272*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + DD0*L1 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1040/9*Cf^2*nf - 144*Cf^2*nf*lfr + 
         16*Cf^2*nf*lfr^2 + 592/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 + 64*Cf^2*nf*zeta2 + 6068/9*Cf^2*Ca + 880*Cf^2*Ca*lfr - 88*
         Cf^2*Ca*lfr^2 - 3520/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*
         Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 512*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*
         lfr + 192*Cf^2*Ca*zeta2*lqr - 640*Cf^3 - 1112*Cf^3*lfr - 32*Cf^3*
         lfr^2 + 64*Cf^3*lfr^3 + 1112*Cf^3*lqr + 64*Cf^3*lqr*lfr - 192*Cf^3*
         lqr*lfr^2 - 32*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + DD0*L0 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 3896/27*Cf*Ca*nf*lqr
          + 176/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*lqr^2
          + 176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*zeta2*lqr
          - 176/5*Cf*Ca^2*zeta2^2 - 1448/9*Cf^2*nf + 1280/27*Cf^2*nf*lfr + 416/
         9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 1240/27*Cf^2*nf*lqr - 832/9*
         Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 416/9*Cf^2*nf*lqr^2 + 32/3
         *Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*zeta3 - 32/9*
         Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*zeta2*lqr + 
         11351/9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/9*Cf^2*Ca*lfr^2 + 176/3*
         Cf^2*Ca*lfr^3 - 8776/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*
         Cf^2*Ca*lqr*lfr^2 - 2672/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 
         176/3*Cf^2*Ca*lqr^3 + 728/3*Cf^2*Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 
         128*Cf^2*Ca*zeta3*lqr - 1456/9*Cf^2*Ca*zeta2 + 400*Cf^2*Ca*zeta2*lfr
          + 64*Cf^2*Ca*zeta2*lfr^2 - 848/3*Cf^2*Ca*zeta2*lqr - 128*Cf^2*Ca*
         zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2 - 697*
         Cf^3 - 60*Cf^3*lfr + 376*Cf^3*lfr^2 + 64*Cf^3*lfr^3 + 60*Cf^3*lqr - 
         752*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2 + 376*Cf^3*lqr^2 + 192*Cf^3*
         lqr^2*lfr - 64*Cf^3*lqr^3 + 816*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832
         *Cf^3*zeta3*lqr + 64*Cf^3*zeta2 + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2
         *lfr^2 - 288*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2
         *lqr^2 + 192/5*Cf^3*zeta2^2 )

       + D4*LL0 * (  - 40*Cf^3 )

       + D4*DD0 * ( 40*Cf^3 )

       + D3*LL1 * (  - 160*Cf^3 )

       + D3*LL0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 80*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + D3*DD1 * ( 160*Cf^3 )

       + D3*DD0 * ( 160/9*Cf^2*nf - 880/9*Cf^2*Ca - 160*Cf^3*lfr + 160*Cf^3*
         lqr )

       + D2*LL2 * (  - 240*Cf^3 )

       + D2*LL1 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + D2*LL0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 96*Cf^2
         *nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 592*Cf^2*Ca - 352/3*Cf^2
         *Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 456*Cf^3 - 96*Cf^3*
         lfr - 192*Cf^3*lfr^2 + 96*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*Cf^3*
         lqr^2 + 96*Cf^3*zeta2 )

       + D2*DD2 * ( 240*Cf^3 )

       + D2*DD1 * ( 160/3*Cf^2*nf - 880/3*Cf^2*Ca - 480*Cf^3*lfr + 480*Cf^3*
         lqr )

       + D2*DD0 * ( 16/9*Cf*nf^2 - 176/9*Cf*Ca*nf + 484/9*Cf*Ca^2 - 160/3*Cf^2
         *nf - 64/3*Cf^2*nf*lfr + 160/3*Cf^2*nf*lqr + 1072/3*Cf^2*Ca + 352/3*
         Cf^2*Ca*lfr - 880/3*Cf^2*Ca*lqr - 96*Cf^2*Ca*zeta2 - 384*Cf^3 - 144*
         Cf^3*lfr + 192*Cf^3*lfr^2 + 144*Cf^3*lqr - 384*Cf^3*lqr*lfr + 192*
         Cf^3*lqr^2 - 96*Cf^3*zeta2 )

       + D1*LL3 * (  - 160*Cf^3 )

       + D1*LL2 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + D1*LL1 * (  - 32/9*Cf*nf^2 + 352/9*Cf*Ca*nf - 968/9*Cf*Ca^2 + 640/3*
         Cf^2*nf + 128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr - 3784/3*Cf^2*Ca - 
         704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 192*Cf^2*Ca*zeta2 + 872*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 384*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + D1*LL0 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3896/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 11476/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 200/3*Cf^2*nf - 144*Cf^2*nf*lfr + 16
         *Cf^2*nf*lfr^2 + 176*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*nf*
         lqr^2 + 64*Cf^2*nf*zeta2 + 1088/3*Cf^2*Ca + 920*Cf^2*Ca*lfr - 88*Cf^2
         *Ca*lfr^2 - 1096*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*Ca*
         lqr^2 - 336*Cf^2*Ca*zeta3 - 448*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*lfr
          + 192*Cf^2*Ca*zeta2*lqr - 384*Cf^3 - 1056*Cf^3*lfr - 96*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 1056*Cf^3*lqr + 192*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 - 96*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*Cf^3
         *zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr )

       + D1*DD3 * ( 160*Cf^3 )

       + D1*DD2 * ( 160/3*Cf^2*nf - 880/3*Cf^2*Ca - 480*Cf^3*lfr + 480*Cf^3*
         lqr )

       + D1*DD1 * ( 32/9*Cf*nf^2 - 352/9*Cf*Ca*nf + 968/9*Cf*Ca^2 - 320/3*Cf^2
         *nf - 128/3*Cf^2*nf*lfr + 320/3*Cf^2*nf*lqr + 2144/3*Cf^2*Ca + 704/3*
         Cf^2*Ca*lfr - 1760/3*Cf^2*Ca*lqr - 192*Cf^2*Ca*zeta2 - 768*Cf^3 - 288
         *Cf^3*lfr + 384*Cf^3*lfr^2 + 288*Cf^3*lqr - 768*Cf^3*lqr*lfr + 384*
         Cf^3*lqr^2 - 192*Cf^3*zeta2 )

       + D1*DD0 * (  - 160/27*Cf*nf^2 + 32/9*Cf*nf^2*lqr + 2312/27*Cf*Ca*nf - 
         352/9*Cf*Ca*nf*lqr - 32/3*Cf*Ca*nf*zeta2 - 7120/27*Cf*Ca^2 + 968/9*Cf
         *Ca^2*lqr + 176/3*Cf*Ca^2*zeta2 + 136/9*Cf^2*nf + 272/3*Cf^2*nf*lfr
          - 16*Cf^2*nf*lfr^2 - 272/3*Cf^2*nf*lqr - 32*Cf^2*nf*lqr*lfr + 48*
         Cf^2*nf*lqr^2 - 64*Cf^2*nf*zeta2 - 1120/9*Cf^2*Ca - 1880/3*Cf^2*Ca*
         lfr + 88*Cf^2*Ca*lfr^2 + 1880/3*Cf^2*Ca*lqr + 176*Cf^2*Ca*lqr*lfr - 
         264*Cf^2*Ca*lqr^2 + 336*Cf^2*Ca*zeta3 + 352*Cf^2*Ca*zeta2 + 192*Cf^2*
         Ca*zeta2*lfr - 192*Cf^2*Ca*zeta2*lqr + 768*Cf^3*lfr + 288*Cf^3*lfr^2
          - 64*Cf^3*lfr^3 - 768*Cf^3*lqr - 576*Cf^3*lqr*lfr + 192*Cf^3*lqr*
         lfr^2 + 288*Cf^3*lqr^2 - 192*Cf^3*lqr^2*lfr + 64*Cf^3*lqr^3 + 640*
         Cf^3*zeta3 + 192*Cf^3*zeta2*lfr - 192*Cf^3*zeta2*lqr )

       + D0*LL4 * (  - 40*Cf^3 )

       + D0*LL3 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + D0*LL2 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 640*Cf^2*Ca - 352/3*
         Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 416*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 272*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + D0*LL1 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1040/9*Cf^2*nf - 144*Cf^2*nf*lfr + 
         16*Cf^2*nf*lfr^2 + 592/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 + 64*Cf^2*nf*zeta2 + 6068/9*Cf^2*Ca + 880*Cf^2*Ca*lfr - 88*
         Cf^2*Ca*lfr^2 - 3520/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*
         Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 512*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*
         lfr + 192*Cf^2*Ca*zeta2*lqr - 640*Cf^3 - 1112*Cf^3*lfr - 32*Cf^3*
         lfr^2 + 64*Cf^3*lfr^3 + 1112*Cf^3*lqr + 64*Cf^3*lqr*lfr - 192*Cf^3*
         lqr*lfr^2 - 32*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + D0*LL0 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 3896/27*Cf*Ca*nf*lqr
          + 176/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*lqr^2
          + 176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*zeta2*lqr
          - 176/5*Cf*Ca^2*zeta2^2 - 1448/9*Cf^2*nf + 1280/27*Cf^2*nf*lfr + 416/
         9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 1240/27*Cf^2*nf*lqr - 832/9*
         Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 416/9*Cf^2*nf*lqr^2 + 32/3
         *Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*zeta3 - 32/9*
         Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*zeta2*lqr + 
         11351/9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/9*Cf^2*Ca*lfr^2 + 176/3*
         Cf^2*Ca*lfr^3 - 8776/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*
         Cf^2*Ca*lqr*lfr^2 - 2672/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 
         176/3*Cf^2*Ca*lqr^3 + 728/3*Cf^2*Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 
         128*Cf^2*Ca*zeta3*lqr - 1456/9*Cf^2*Ca*zeta2 + 400*Cf^2*Ca*zeta2*lfr
          + 64*Cf^2*Ca*zeta2*lfr^2 - 848/3*Cf^2*Ca*zeta2*lqr - 128*Cf^2*Ca*
         zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2 - 697*
         Cf^3 - 60*Cf^3*lfr + 376*Cf^3*lfr^2 + 64*Cf^3*lfr^3 + 60*Cf^3*lqr - 
         752*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2 + 376*Cf^3*lqr^2 + 192*Cf^3*
         lqr^2*lfr - 64*Cf^3*lqr^3 + 816*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832
         *Cf^3*zeta3*lqr + 64*Cf^3*zeta2 + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2
         *lfr^2 - 288*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2
         *lqr^2 + 192/5*Cf^3*zeta2^2 )

       + D0*DD4 * ( 40*Cf^3 )

       + D0*DD3 * ( 160/9*Cf^2*nf - 880/9*Cf^2*Ca - 160*Cf^3*lfr + 160*Cf^3*
         lqr )

       + D0*DD2 * ( 16/9*Cf*nf^2 - 176/9*Cf*Ca*nf + 484/9*Cf*Ca^2 - 160/3*Cf^2
         *nf - 64/3*Cf^2*nf*lfr + 160/3*Cf^2*nf*lqr + 1072/3*Cf^2*Ca + 352/3*
         Cf^2*Ca*lfr - 880/3*Cf^2*Ca*lqr - 96*Cf^2*Ca*zeta2 - 384*Cf^3 - 144*
         Cf^3*lfr + 192*Cf^3*lfr^2 + 144*Cf^3*lqr - 384*Cf^3*lqr*lfr + 192*
         Cf^3*lqr^2 - 96*Cf^3*zeta2 )

       + D0*DD1 * (  - 160/27*Cf*nf^2 + 32/9*Cf*nf^2*lqr + 2312/27*Cf*Ca*nf - 
         352/9*Cf*Ca*nf*lqr - 32/3*Cf*Ca*nf*zeta2 - 7120/27*Cf*Ca^2 + 968/9*Cf
         *Ca^2*lqr + 176/3*Cf*Ca^2*zeta2 + 136/9*Cf^2*nf + 272/3*Cf^2*nf*lfr
          - 16*Cf^2*nf*lfr^2 - 272/3*Cf^2*nf*lqr - 32*Cf^2*nf*lqr*lfr + 48*
         Cf^2*nf*lqr^2 - 64*Cf^2*nf*zeta2 - 1120/9*Cf^2*Ca - 1880/3*Cf^2*Ca*
         lfr + 88*Cf^2*Ca*lfr^2 + 1880/3*Cf^2*Ca*lqr + 176*Cf^2*Ca*lqr*lfr - 
         264*Cf^2*Ca*lqr^2 + 336*Cf^2*Ca*zeta3 + 352*Cf^2*Ca*zeta2 + 192*Cf^2*
         Ca*zeta2*lfr - 192*Cf^2*Ca*zeta2*lqr + 768*Cf^3*lfr + 288*Cf^3*lfr^2
          - 64*Cf^3*lfr^3 - 768*Cf^3*lqr - 576*Cf^3*lqr*lfr + 192*Cf^3*lqr*
         lfr^2 + 288*Cf^3*lqr^2 - 192*Cf^3*lqr^2*lfr + 64*Cf^3*lqr^3 + 640*
         Cf^3*zeta3 + 192*Cf^3*zeta2*lfr - 192*Cf^3*zeta2*lqr )

       + D0*DD0 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*lqr^2
          - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr - 176/
         9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*lqr + 
         31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 176*Cf
         *Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 176/5*
         Cf*Ca^2*zeta2^2 + 1072/9*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*Cf^2*nf
         *lfr^2 + 32/3*Cf^2*nf*lfr^3 - 1984/27*Cf^2*nf*lqr + 496/9*Cf^2*nf*lqr
         *lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 104/9*Cf^2*nf*lqr^2 - 32/3*Cf^2*nf*
         lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 448/9*Cf^2*nf*
         zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 8893/9*Cf^2*
         Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*Ca*lfr^3
          + 11644/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2*Ca*lqr*
         lfr^2 + 956/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3*Cf^2*Ca
         *lqr^3 - 368/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*Cf^2*Ca*
         zeta3*lqr + 3520/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64*Cf^2*Ca
         *zeta2*lfr^2 + 560/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*lqr*lfr - 
         64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 511*Cf^3 + 372*Cf^3*
         lfr - 184*Cf^3*lfr^2 - 96*Cf^3*lfr^3 - 372*Cf^3*lqr + 368*Cf^3*lqr*
         lfr + 288*Cf^3*lqr*lfr^2 - 184*Cf^3*lqr^2 - 288*Cf^3*lqr^2*lfr + 96*
         Cf^3*lqr^3 - 240*Cf^3*zeta3 - 832*Cf^3*zeta3*lfr + 832*Cf^3*zeta3*lqr
          - 24*Cf^3*zeta2 - 128*Cf^3*zeta2*lfr^2 + 256*Cf^3*zeta2*lqr*lfr - 
         128*Cf^3*zeta2*lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*L5 * (  - 8*Cf^3 )

       + [d_(1-z2)]*L4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 + 40*Cf^3
         *lfr - 40*Cf^3*lqr )

       + [d_(1-z2)]*L3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2
          + 1040/27*Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 5756/27*
         Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2 + 
         132*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 112*Cf^3*lqr + 128*Cf^3*lqr
         *lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + [d_(1-z2)]*L2 * ( 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*
         nf + 176/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 484/
         9*Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 620/9*Cf^2*nf - 72*Cf^2*nf*lfr
          + 8*Cf^2*nf*lfr^2 + 104*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*
         nf*lqr^2 + 32*Cf^2*nf*zeta2 + 3572/9*Cf^2*Ca + 420*Cf^2*Ca*lfr - 44*
         Cf^2*Ca*lfr^2 - 596*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2*Ca*
         lqr^2 - 168*Cf^2*Ca*zeta3 - 812/3*Cf^2*Ca*zeta2 - 96*Cf^2*Ca*zeta2*
         lfr + 96*Cf^2*Ca*zeta2*lqr - 1136/3*Cf^3 - 560*Cf^3*lfr + 16*Cf^3*
         lfr^2 + 32*Cf^3*lfr^3 + 560*Cf^3*lqr - 32*Cf^3*lqr*lfr - 96*Cf^3*lqr*
         lfr^2 + 16*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*Cf^3*
         zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + [d_(1-z2)]*L1 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 3536/27*Cf*Ca*
         nf*lqr + 176/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*
         zeta2*lqr - 47386/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*
         zeta2*lqr - 176/5*Cf*Ca^2*zeta2^2 - 9080/81*Cf^2*nf + 2240/27*Cf^2*nf
         *lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 80/27*Cf^2*nf*lqr
          - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 512/9*Cf^2*nf*
         lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*
         zeta3 - 32/3*Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*
         zeta2*lqr + 70763/81*Cf^2*Ca - 14324/27*Cf^2*Ca*lfr - 2144/9*Cf^2*Ca*
         lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 1256/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*
         lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 3200/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2
         *Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 424*Cf^2*Ca*zeta3 + 128*Cf^2*Ca
         *zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 20/3*Cf^2*Ca*zeta2 + 464*Cf^2*Ca
         *zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 1040/3*Cf^2*Ca*zeta2*lqr - 128*
         Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2
          - 1675/3*Cf^3 + 256*Cf^3*lfr + 472*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 256*
         Cf^3*lqr - 944*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2 + 472*Cf^3*lqr^2 + 
         192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*
         lfr - 832*Cf^3*zeta3*lqr - 88/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128
         *Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128
         *Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*L0 * ( 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*
         nf^2*lfr^2 + 16/27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*
         nf^2*lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 32/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf - 724/9*Cf*
         Ca*nf*lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*Cf*Ca*nf*lfr^3 + 16952/81
         *Cf*Ca*nf*lqr - 1948/27*Cf*Ca*nf*lqr^2 + 176/27*Cf*Ca*nf*lqr^3 + 196/
         3*Cf*Ca*nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr + 11816/81*Cf*Ca*nf*zeta2
          + 208/9*Cf*Ca*nf*zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*lfr^2 - 608/9*Cf*Ca
         *nf*zeta2*lqr + 16/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2
          + 587684/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*Ca^2*lfr^2
          + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf*Ca^2*
         lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*
         zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 40844/81*Cf*
         Ca^2*zeta2 - 1336/9*Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2*lfr^2 + 
         856/3*Cf*Ca^2*zeta2*lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*
         zeta2*zeta3 + 656/15*Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr - 
         176/5*Cf*Ca^2*zeta2^2*lqr + 1999/27*Cf^2*nf + 5744/27*Cf^2*nf*lfr - 
         16/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 6788/27*Cf^2*nf*lqr - 952/9
         *Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 968/9*Cf^2*nf*lqr^2 + 32/
         3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 + 2032/9*Cf^2*nf*zeta3 + 64*
         Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 664/9*Cf^2*nf*zeta2 - 
         304/9*Cf^2*nf*zeta2*lfr + 80/3*Cf^2*nf*zeta2*lfr^2 + 208/9*Cf^2*nf*
         zeta2*lqr - 32*Cf^2*nf*zeta2*lqr*lfr + 16/3*Cf^2*nf*zeta2*lqr^2 + 256/
         15*Cf^2*nf*zeta2^2 - 56101/54*Cf^2*Ca - 38807/27*Cf^2*Ca*lfr + 118/9*
         Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 45143/27*Cf^2*Ca*lqr + 5572/9*
         Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 5690/9*Cf^2*Ca*lqr^2 - 
         176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 - 116*Cf^2*Ca*zeta3 + 
         264*Cf^2*Ca*zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 - 88/3*Cf^2*Ca*zeta3*
         lqr - 192*Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 + 2260/9*
         Cf^2*Ca*zeta2 + 3520/9*Cf^2*Ca*zeta2*lfr - 392/3*Cf^2*Ca*zeta2*lfr^2
          - 2992/9*Cf^2*Ca*zeta2*lqr + 144*Cf^2*Ca*zeta2*lqr*lfr - 40/3*Cf^2*
         Ca*zeta2*lqr^2 + 16*Cf^2*Ca*zeta2*zeta3 + 24*Cf^2*Ca*zeta2^2 - 48/5*
         Cf^2*Ca*zeta2^2*lfr + 48/5*Cf^2*Ca*zeta2^2*lqr + 557/2*Cf^3 + 883*
         Cf^3*lfr + 352*Cf^3*lfr^2 + 24*Cf^3*lfr^3 - 883*Cf^3*lqr - 704*Cf^3*
         lqr*lfr - 72*Cf^3*lqr*lfr^2 + 352*Cf^3*lqr^2 + 72*Cf^3*lqr^2*lfr - 24
         *Cf^3*lqr^3 - 384*Cf^3*zeta5 + 496*Cf^3*zeta3 - 720*Cf^3*zeta3*lfr - 
         448*Cf^3*zeta3*lfr^2 + 720*Cf^3*zeta3*lqr + 896*Cf^3*zeta3*lqr*lfr - 
         448*Cf^3*zeta3*lqr^2 + 700/3*Cf^3*zeta2 + 32*Cf^3*zeta2*lfr - 128*
         Cf^3*zeta2*lfr^2 - 64*Cf^3*zeta2*lfr^3 - 32*Cf^3*zeta2*lqr + 256*Cf^3
         *zeta2*lqr*lfr + 192*Cf^3*zeta2*lqr*lfr^2 - 128*Cf^3*zeta2*lqr^2 - 
         192*Cf^3*zeta2*lqr^2*lfr + 64*Cf^3*zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3
          - 560/3*Cf^3*zeta2^2 - 192/5*Cf^3*zeta2^2*lfr + 192/5*Cf^3*zeta2^2*
         lqr )

       + [d_(1-z2)]*D5 * ( 8*Cf^3 )

       + [d_(1-z2)]*D4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 40*Cf^3*lfr + 40*
         Cf^3*lqr )

       + [d_(1-z2)]*D3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2 - 
         160/9*Cf^2*nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1072/9*Cf^2*Ca
          + 352/9*Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 128*
         Cf^3 - 48*Cf^3*lfr + 64*Cf^3*lfr^2 + 48*Cf^3*lqr - 128*Cf^3*lqr*lfr
          + 64*Cf^3*lqr^2 - 32*Cf^3*zeta2 )

       + [d_(1-z2)]*D2 * (  - 80/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1156/27*Cf*Ca
         *nf - 176/9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 3560/27*Cf*Ca^2 + 
         484/9*Cf*Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 68/9*Cf^2*nf + 136/3*Cf^2*nf
         *lfr - 8*Cf^2*nf*lfr^2 - 136/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 24*
         Cf^2*nf*lqr^2 - 32*Cf^2*nf*zeta2 - 560/9*Cf^2*Ca - 940/3*Cf^2*Ca*lfr
          + 44*Cf^2*Ca*lfr^2 + 940/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 132*
         Cf^2*Ca*lqr^2 + 168*Cf^2*Ca*zeta3 + 176*Cf^2*Ca*zeta2 + 96*Cf^2*Ca*
         zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 384*Cf^3*lfr + 144*Cf^3*lfr^2 - 32
         *Cf^3*lfr^3 - 384*Cf^3*lqr - 288*Cf^3*lqr*lfr + 96*Cf^3*lqr*lfr^2 + 
         144*Cf^3*lqr^2 - 96*Cf^3*lqr^2*lfr + 32*Cf^3*lqr^3 + 320*Cf^3*zeta3
          + 96*Cf^3*zeta2*lfr - 96*Cf^3*zeta2*lqr )

       + [d_(1-z2)]*D1 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*
         lqr^2 - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr
          - 176/9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*
         lqr + 31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 
         176*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 
         176/5*Cf*Ca^2*zeta2^2 + 1072/9*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*
         Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 - 1984/27*Cf^2*nf*lqr + 496/9*Cf^2
         *nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 104/9*Cf^2*nf*lqr^2 - 32/3*
         Cf^2*nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 448/9*
         Cf^2*nf*zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 8893/
         9*Cf^2*Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*
         Ca*lfr^3 + 11644/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2
         *Ca*lqr*lfr^2 + 956/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3
         *Cf^2*Ca*lqr^3 - 368/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*
         Cf^2*Ca*zeta3*lqr + 3520/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64
         *Cf^2*Ca*zeta2*lfr^2 + 560/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*
         lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 511*Cf^3 + 
         372*Cf^3*lfr - 184*Cf^3*lfr^2 - 96*Cf^3*lfr^3 - 372*Cf^3*lqr + 368*
         Cf^3*lqr*lfr + 288*Cf^3*lqr*lfr^2 - 184*Cf^3*lqr^2 - 288*Cf^3*lqr^2*
         lfr + 96*Cf^3*lqr^3 - 240*Cf^3*zeta3 - 832*Cf^3*zeta3*lfr + 832*Cf^3*
         zeta3*lqr - 24*Cf^3*zeta2 - 128*Cf^3*zeta2*lfr^2 + 256*Cf^3*zeta2*lqr
         *lfr - 128*Cf^3*zeta2*lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*D0 * (  - 1856/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf*
         nf^2*lfr^2 - 16/27*Cf*nf^2*lfr^3 + 400/81*Cf*nf^2*lqr - 80/27*Cf*nf^2
         *lqr^2 + 16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 160/27*Cf*nf^2*
         zeta2 - 32/9*Cf*nf^2*zeta2*lqr + 62626/729*Cf*Ca*nf + 836/27*Cf*Ca*nf
         *lfr - 1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 8204/81*Cf*Ca
         *nf*lqr + 1156/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 536/9*Cf*
         Ca*nf*zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr - 7760/81*Cf*Ca*nf*zeta2 - 160/
         9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2 + 512/9*Cf*Ca*nf*
         zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*Ca*nf*zeta2^2 - 
         297029/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*Ca^2*lfr^2 - 484/
         27*Cf*Ca^2*lfr^3 + 31006/81*Cf*Ca^2*lqr - 3560/27*Cf*Ca^2*lqr^2 + 484/
         27*Cf*Ca^2*lqr^3 - 192*Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3 - 88/3*
         Cf*Ca^2*zeta3*lfr - 176*Cf*Ca^2*zeta3*lqr + 27752/81*Cf*Ca^2*zeta2 + 
         1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*lfr^2 - 680/3*Cf*Ca^2*
         zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf*Ca^2*zeta2*zeta3 - 
         616/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*lfr + 176/5*Cf*Ca^2*
         zeta2^2*lqr - 3*Cf^2*nf - 144*Cf^2*nf*lfr - 12*Cf^2*nf*lfr^2 + 16*
         Cf^2*nf*lfr^3 + 144*Cf^2*nf*lqr + 304/3*Cf^2*nf*lqr*lfr - 16*Cf^2*nf*
         lqr*lfr^2 - 268/3*Cf^2*nf*lqr^2 - 16*Cf^2*nf*lqr^2*lfr + 16*Cf^2*nf*
         lqr^3 - 944/9*Cf^2*nf*zeta3 - 64*Cf^2*nf*zeta3*lfr + 320/3*Cf^2*nf*
         zeta3*lqr + 1384/27*Cf^2*nf*zeta2 + 592/9*Cf^2*nf*zeta2*lfr - 80/3*
         Cf^2*nf*zeta2*lfr^2 - 592/9*Cf^2*nf*zeta2*lqr + 32*Cf^2*nf*zeta2*lqr*
         lfr - 16/3*Cf^2*nf*zeta2*lqr^2 - 256/15*Cf^2*nf*zeta2^2 + 12928/27*
         Cf^2*Ca + 3503/3*Cf^2*Ca*lfr + 84*Cf^2*Ca*lfr^2 - 88*Cf^2*Ca*lfr^3 - 
         3503/3*Cf^2*Ca*lqr - 1912/3*Cf^2*Ca*lqr*lfr + 88*Cf^2*Ca*lqr*lfr^2 + 
         1660/3*Cf^2*Ca*lqr^2 + 88*Cf^2*Ca*lqr^2*lfr - 88*Cf^2*Ca*lqr^3 + 256/
         9*Cf^2*Ca*zeta3 - 280*Cf^2*Ca*zeta3*lfr - 96*Cf^2*Ca*zeta3*lfr^2 + 
         136/3*Cf^2*Ca*zeta3*lqr + 192*Cf^2*Ca*zeta3*lqr*lfr - 96*Cf^2*Ca*
         zeta3*lqr^2 - 9568/27*Cf^2*Ca*zeta2 - 4312/9*Cf^2*Ca*zeta2*lfr + 296/
         3*Cf^2*Ca*zeta2*lfr^2 + 4312/9*Cf^2*Ca*zeta2*lqr - 80*Cf^2*Ca*zeta2*
         lqr*lfr - 56/3*Cf^2*Ca*zeta2*lqr^2 - 16*Cf^2*Ca*zeta2*zeta3 + 176/3*
         Cf^2*Ca*zeta2^2 + 48/5*Cf^2*Ca*zeta2^2*lfr - 48/5*Cf^2*Ca*zeta2^2*lqr
          - 511*Cf^3*lfr - 372*Cf^3*lfr^2 - 72*Cf^3*lfr^3 + 511*Cf^3*lqr + 744
         *Cf^3*lqr*lfr + 216*Cf^3*lqr*lfr^2 - 372*Cf^3*lqr^2 - 216*Cf^3*lqr^2*
         lfr + 72*Cf^3*lqr^3 + 384*Cf^3*zeta5 - 512*Cf^3*zeta3 + 48*Cf^3*zeta3
         *lfr + 448*Cf^3*zeta3*lfr^2 - 48*Cf^3*zeta3*lqr - 896*Cf^3*zeta3*lqr*
         lfr + 448*Cf^3*zeta3*lqr^2 + 24*Cf^3*zeta2*lfr + 64*Cf^3*zeta2*lfr^3
          - 24*Cf^3*zeta2*lqr - 192*Cf^3*zeta2*lqr*lfr^2 + 192*Cf^3*zeta2*
         lqr^2*lfr - 64*Cf^3*zeta2*lqr^3 - 128*Cf^3*zeta2*zeta3 + 192/5*Cf^3*
         zeta2^2*lfr - 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z1)]*LL5 * (  - 8*Cf^3 )

       + [d_(1-z1)]*LL4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 + 40*
         Cf^3*lfr - 40*Cf^3*lqr )

       + [d_(1-z1)]*LL3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*
         Ca^2 + 1040/27*Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 5756/
         27*Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2
          + 132*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 112*Cf^3*lqr + 128*Cf^3*
         lqr*lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + [d_(1-z1)]*LL2 * ( 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*
         nf + 176/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 484/
         9*Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 620/9*Cf^2*nf - 72*Cf^2*nf*lfr
          + 8*Cf^2*nf*lfr^2 + 104*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*
         nf*lqr^2 + 32*Cf^2*nf*zeta2 + 3572/9*Cf^2*Ca + 420*Cf^2*Ca*lfr - 44*
         Cf^2*Ca*lfr^2 - 596*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2*Ca*
         lqr^2 - 168*Cf^2*Ca*zeta3 - 812/3*Cf^2*Ca*zeta2 - 96*Cf^2*Ca*zeta2*
         lfr + 96*Cf^2*Ca*zeta2*lqr - 1136/3*Cf^3 - 560*Cf^3*lfr + 16*Cf^3*
         lfr^2 + 32*Cf^3*lfr^3 + 560*Cf^3*lqr - 32*Cf^3*lqr*lfr - 96*Cf^3*lqr*
         lfr^2 + 16*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*Cf^3*
         zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + [d_(1-z1)]*LL1 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 3536/27*Cf*Ca*
         nf*lqr + 176/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*
         zeta2*lqr - 47386/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*
         zeta2*lqr - 176/5*Cf*Ca^2*zeta2^2 - 9080/81*Cf^2*nf + 2240/27*Cf^2*nf
         *lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 80/27*Cf^2*nf*lqr
          - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 512/9*Cf^2*nf*
         lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*
         zeta3 - 32/3*Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*
         zeta2*lqr + 70763/81*Cf^2*Ca - 14324/27*Cf^2*Ca*lfr - 2144/9*Cf^2*Ca*
         lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 1256/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*
         lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 3200/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2
         *Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 424*Cf^2*Ca*zeta3 + 128*Cf^2*Ca
         *zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 20/3*Cf^2*Ca*zeta2 + 464*Cf^2*Ca
         *zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 1040/3*Cf^2*Ca*zeta2*lqr - 128*
         Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2
          - 1675/3*Cf^3 + 256*Cf^3*lfr + 472*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 256*
         Cf^3*lqr - 944*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2 + 472*Cf^3*lqr^2 + 
         192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*
         lfr - 832*Cf^3*zeta3*lqr - 88/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128
         *Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128
         *Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + [d_(1-z1)]*LL0 * ( 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*
         nf^2*lfr^2 + 16/27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*
         nf^2*lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 32/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf - 724/9*Cf*
         Ca*nf*lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*Cf*Ca*nf*lfr^3 + 16952/81
         *Cf*Ca*nf*lqr - 1948/27*Cf*Ca*nf*lqr^2 + 176/27*Cf*Ca*nf*lqr^3 + 196/
         3*Cf*Ca*nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr + 11816/81*Cf*Ca*nf*zeta2
          + 208/9*Cf*Ca*nf*zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*lfr^2 - 608/9*Cf*Ca
         *nf*zeta2*lqr + 16/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2
          + 587684/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*Ca^2*lfr^2
          + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf*Ca^2*
         lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*
         zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 40844/81*Cf*
         Ca^2*zeta2 - 1336/9*Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2*lfr^2 + 
         856/3*Cf*Ca^2*zeta2*lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*
         zeta2*zeta3 + 656/15*Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr - 
         176/5*Cf*Ca^2*zeta2^2*lqr + 1999/27*Cf^2*nf + 5744/27*Cf^2*nf*lfr - 
         16/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 6788/27*Cf^2*nf*lqr - 952/9
         *Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 968/9*Cf^2*nf*lqr^2 + 32/
         3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 + 2032/9*Cf^2*nf*zeta3 + 64*
         Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 664/9*Cf^2*nf*zeta2 - 
         304/9*Cf^2*nf*zeta2*lfr + 80/3*Cf^2*nf*zeta2*lfr^2 + 208/9*Cf^2*nf*
         zeta2*lqr - 32*Cf^2*nf*zeta2*lqr*lfr + 16/3*Cf^2*nf*zeta2*lqr^2 + 256/
         15*Cf^2*nf*zeta2^2 - 56101/54*Cf^2*Ca - 38807/27*Cf^2*Ca*lfr + 118/9*
         Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 45143/27*Cf^2*Ca*lqr + 5572/9*
         Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 5690/9*Cf^2*Ca*lqr^2 - 
         176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 - 116*Cf^2*Ca*zeta3 + 
         264*Cf^2*Ca*zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 - 88/3*Cf^2*Ca*zeta3*
         lqr - 192*Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 + 2260/9*
         Cf^2*Ca*zeta2 + 3520/9*Cf^2*Ca*zeta2*lfr - 392/3*Cf^2*Ca*zeta2*lfr^2
          - 2992/9*Cf^2*Ca*zeta2*lqr + 144*Cf^2*Ca*zeta2*lqr*lfr - 40/3*Cf^2*
         Ca*zeta2*lqr^2 + 16*Cf^2*Ca*zeta2*zeta3 + 24*Cf^2*Ca*zeta2^2 - 48/5*
         Cf^2*Ca*zeta2^2*lfr + 48/5*Cf^2*Ca*zeta2^2*lqr + 557/2*Cf^3 + 883*
         Cf^3*lfr + 352*Cf^3*lfr^2 + 24*Cf^3*lfr^3 - 883*Cf^3*lqr - 704*Cf^3*
         lqr*lfr - 72*Cf^3*lqr*lfr^2 + 352*Cf^3*lqr^2 + 72*Cf^3*lqr^2*lfr - 24
         *Cf^3*lqr^3 - 384*Cf^3*zeta5 + 496*Cf^3*zeta3 - 720*Cf^3*zeta3*lfr - 
         448*Cf^3*zeta3*lfr^2 + 720*Cf^3*zeta3*lqr + 896*Cf^3*zeta3*lqr*lfr - 
         448*Cf^3*zeta3*lqr^2 + 700/3*Cf^3*zeta2 + 32*Cf^3*zeta2*lfr - 128*
         Cf^3*zeta2*lfr^2 - 64*Cf^3*zeta2*lfr^3 - 32*Cf^3*zeta2*lqr + 256*Cf^3
         *zeta2*lqr*lfr + 192*Cf^3*zeta2*lqr*lfr^2 - 128*Cf^3*zeta2*lqr^2 - 
         192*Cf^3*zeta2*lqr^2*lfr + 64*Cf^3*zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3
          - 560/3*Cf^3*zeta2^2 - 192/5*Cf^3*zeta2^2*lfr + 192/5*Cf^3*zeta2^2*
         lqr )

       + [d_(1-z1)]*DD5 * ( 8*Cf^3 )

       + [d_(1-z1)]*DD4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 40*Cf^3*lfr + 40*
         Cf^3*lqr )

       + [d_(1-z1)]*DD3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2
          - 160/9*Cf^2*nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1072/9*Cf^2
         *Ca + 352/9*Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 128*
         Cf^3 - 48*Cf^3*lfr + 64*Cf^3*lfr^2 + 48*Cf^3*lqr - 128*Cf^3*lqr*lfr
          + 64*Cf^3*lqr^2 - 32*Cf^3*zeta2 )

       + [d_(1-z1)]*DD2 * (  - 80/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1156/27*Cf*
         Ca*nf - 176/9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 3560/27*Cf*Ca^2 + 
         484/9*Cf*Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 68/9*Cf^2*nf + 136/3*Cf^2*nf
         *lfr - 8*Cf^2*nf*lfr^2 - 136/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 24*
         Cf^2*nf*lqr^2 - 32*Cf^2*nf*zeta2 - 560/9*Cf^2*Ca - 940/3*Cf^2*Ca*lfr
          + 44*Cf^2*Ca*lfr^2 + 940/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 132*
         Cf^2*Ca*lqr^2 + 168*Cf^2*Ca*zeta3 + 176*Cf^2*Ca*zeta2 + 96*Cf^2*Ca*
         zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 384*Cf^3*lfr + 144*Cf^3*lfr^2 - 32
         *Cf^3*lfr^3 - 384*Cf^3*lqr - 288*Cf^3*lqr*lfr + 96*Cf^3*lqr*lfr^2 + 
         144*Cf^3*lqr^2 - 96*Cf^3*lqr^2*lfr + 32*Cf^3*lqr^3 + 320*Cf^3*zeta3
          + 96*Cf^3*zeta2*lfr - 96*Cf^3*zeta2*lqr )

       + [d_(1-z1)]*DD1 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2
         *lqr^2 - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr
          - 176/9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*
         lqr + 31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 
         176*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 
         176/5*Cf*Ca^2*zeta2^2 + 1072/9*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*
         Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 - 1984/27*Cf^2*nf*lqr + 496/9*Cf^2
         *nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 104/9*Cf^2*nf*lqr^2 - 32/3*
         Cf^2*nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 448/9*
         Cf^2*nf*zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 8893/
         9*Cf^2*Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*
         Ca*lfr^3 + 11644/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2
         *Ca*lqr*lfr^2 + 956/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3
         *Cf^2*Ca*lqr^3 - 368/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*
         Cf^2*Ca*zeta3*lqr + 3520/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64
         *Cf^2*Ca*zeta2*lfr^2 + 560/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*
         lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 511*Cf^3 + 
         372*Cf^3*lfr - 184*Cf^3*lfr^2 - 96*Cf^3*lfr^3 - 372*Cf^3*lqr + 368*
         Cf^3*lqr*lfr + 288*Cf^3*lqr*lfr^2 - 184*Cf^3*lqr^2 - 288*Cf^3*lqr^2*
         lfr + 96*Cf^3*lqr^3 - 240*Cf^3*zeta3 - 832*Cf^3*zeta3*lfr + 832*Cf^3*
         zeta3*lqr - 24*Cf^3*zeta2 - 128*Cf^3*zeta2*lfr^2 + 256*Cf^3*zeta2*lqr
         *lfr - 128*Cf^3*zeta2*lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z1)]*DD0 * (  - 1856/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf
         *nf^2*lfr^2 - 16/27*Cf*nf^2*lfr^3 + 400/81*Cf*nf^2*lqr - 80/27*Cf*
         nf^2*lqr^2 + 16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 160/27*Cf*
         nf^2*zeta2 - 32/9*Cf*nf^2*zeta2*lqr + 62626/729*Cf*Ca*nf + 836/27*Cf*
         Ca*nf*lfr - 1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 8204/81*
         Cf*Ca*nf*lqr + 1156/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 536/9
         *Cf*Ca*nf*zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr - 7760/81*Cf*Ca*nf*zeta2
          - 160/9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2 + 512/9*Cf*Ca
         *nf*zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*Ca*nf*zeta2^2
          - 297029/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*Ca^2*lfr^2 - 
         484/27*Cf*Ca^2*lfr^3 + 31006/81*Cf*Ca^2*lqr - 3560/27*Cf*Ca^2*lqr^2
          + 484/27*Cf*Ca^2*lqr^3 - 192*Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3
          - 88/3*Cf*Ca^2*zeta3*lfr - 176*Cf*Ca^2*zeta3*lqr + 27752/81*Cf*Ca^2*
         zeta2 + 1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*lfr^2 - 680/3*
         Cf*Ca^2*zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf*Ca^2*zeta2*
         zeta3 - 616/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*lfr + 176/5*Cf
         *Ca^2*zeta2^2*lqr - 3*Cf^2*nf - 144*Cf^2*nf*lfr - 12*Cf^2*nf*lfr^2 + 
         16*Cf^2*nf*lfr^3 + 144*Cf^2*nf*lqr + 304/3*Cf^2*nf*lqr*lfr - 16*Cf^2*
         nf*lqr*lfr^2 - 268/3*Cf^2*nf*lqr^2 - 16*Cf^2*nf*lqr^2*lfr + 16*Cf^2*
         nf*lqr^3 - 944/9*Cf^2*nf*zeta3 - 64*Cf^2*nf*zeta3*lfr + 320/3*Cf^2*nf
         *zeta3*lqr + 1384/27*Cf^2*nf*zeta2 + 592/9*Cf^2*nf*zeta2*lfr - 80/3*
         Cf^2*nf*zeta2*lfr^2 - 592/9*Cf^2*nf*zeta2*lqr + 32*Cf^2*nf*zeta2*lqr*
         lfr - 16/3*Cf^2*nf*zeta2*lqr^2 - 256/15*Cf^2*nf*zeta2^2 + 12928/27*
         Cf^2*Ca + 3503/3*Cf^2*Ca*lfr + 84*Cf^2*Ca*lfr^2 - 88*Cf^2*Ca*lfr^3 - 
         3503/3*Cf^2*Ca*lqr - 1912/3*Cf^2*Ca*lqr*lfr + 88*Cf^2*Ca*lqr*lfr^2 + 
         1660/3*Cf^2*Ca*lqr^2 + 88*Cf^2*Ca*lqr^2*lfr - 88*Cf^2*Ca*lqr^3 + 256/
         9*Cf^2*Ca*zeta3 - 280*Cf^2*Ca*zeta3*lfr - 96*Cf^2*Ca*zeta3*lfr^2 + 
         136/3*Cf^2*Ca*zeta3*lqr + 192*Cf^2*Ca*zeta3*lqr*lfr - 96*Cf^2*Ca*
         zeta3*lqr^2 - 9568/27*Cf^2*Ca*zeta2 - 4312/9*Cf^2*Ca*zeta2*lfr + 296/
         3*Cf^2*Ca*zeta2*lfr^2 + 4312/9*Cf^2*Ca*zeta2*lqr - 80*Cf^2*Ca*zeta2*
         lqr*lfr - 56/3*Cf^2*Ca*zeta2*lqr^2 - 16*Cf^2*Ca*zeta2*zeta3 + 176/3*
         Cf^2*Ca*zeta2^2 + 48/5*Cf^2*Ca*zeta2^2*lfr - 48/5*Cf^2*Ca*zeta2^2*lqr
          - 511*Cf^3*lfr - 372*Cf^3*lfr^2 - 72*Cf^3*lfr^3 + 511*Cf^3*lqr + 744
         *Cf^3*lqr*lfr + 216*Cf^3*lqr*lfr^2 - 372*Cf^3*lqr^2 - 216*Cf^3*lqr^2*
         lfr + 72*Cf^3*lqr^3 + 384*Cf^3*zeta5 - 512*Cf^3*zeta3 + 48*Cf^3*zeta3
         *lfr + 448*Cf^3*zeta3*lfr^2 - 48*Cf^3*zeta3*lqr - 896*Cf^3*zeta3*lqr*
         lfr + 448*Cf^3*zeta3*lqr^2 + 24*Cf^3*zeta2*lfr + 64*Cf^3*zeta2*lfr^3
          - 24*Cf^3*zeta2*lqr - 192*Cf^3*zeta2*lqr*lfr^2 + 192*Cf^3*zeta2*
         lqr^2*lfr - 64*Cf^3*zeta2*lqr^3 - 128*Cf^3*zeta2*zeta3 + 192/5*Cf^3*
         zeta2^2*lfr - 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 64*[dabc^2/n]*nfv - 1280/3*zeta5*[dabc^2/n]
         *nfv + 224/3*zeta3*[dabc^2/n]*nfv + 160*zeta2*[dabc^2/n]*nfv - 32/5*
         zeta2^2*[dabc^2/n]*nfv - 7081/243*Cf*nf^2 + 34/9*Cf*nf^2*lfr + 4/9*Cf
         *nf^2*lfr^2 - 8/9*Cf*nf^2*lfr^3 + 220/9*Cf*nf^2*lqr - 68/9*Cf*nf^2*
         lqr^2 + 8/9*Cf*nf^2*lqr^3 - 304/81*Cf*nf^2*zeta3 + 32/9*Cf*nf^2*zeta3
         *lfr + 2816/81*Cf*nf^2*zeta2 - 160/27*Cf*nf^2*zeta2*lfr + 32/9*Cf*
         nf^2*zeta2*lfr^2 - 448/27*Cf*nf^2*zeta2*lqr + 16/9*Cf*nf^2*zeta2*
         lqr^2 + 592/135*Cf*nf^2*zeta2^2 + 110651/243*Cf*Ca*nf - 40*Cf*Ca*nf*
         lfr - 146/9*Cf*Ca*nf*lfr^2 + 88/9*Cf*Ca*nf*lfr^3 - 3052/9*Cf*Ca*nf*
         lqr + 850/9*Cf*Ca*nf*lqr^2 - 88/9*Cf*Ca*nf*lqr^3 - 8*Cf*Ca*nf*zeta5
          - 19888/81*Cf*Ca*nf*zeta3 - 400/9*Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*
         zeta3*lfr^2 + 304/3*Cf*Ca*nf*zeta3*lqr - 16*Cf*Ca*nf*zeta3*lqr^2 - 
         12112/27*Cf*Ca*nf*zeta2 + 2672/27*Cf*Ca*nf*zeta2*lfr - 352/9*Cf*Ca*nf
         *zeta2*lfr^2 + 5192/27*Cf*Ca*nf*zeta2*lqr - 176/9*Cf*Ca*nf*zeta2*
         lqr^2 + 272/3*Cf*Ca*nf*zeta2*zeta3 - 2828/135*Cf*Ca*nf*zeta2^2 - 8/5*
         Cf*Ca*nf*zeta2^2*lfr - 184/15*Cf*Ca*nf*zeta2^2*lqr - 1505881/972*Cf*
         Ca^2 + 1657/18*Cf*Ca^2*lfr + 493/9*Cf*Ca^2*lfr^2 - 242/9*Cf*Ca^2*
         lfr^3 + 3082/3*Cf*Ca^2*lqr - 2429/9*Cf*Ca^2*lqr^2 + 242/9*Cf*Ca^2*
         lqr^3 - 204*Cf*Ca^2*zeta5 - 80*Cf*Ca^2*zeta5*lfr + 80*Cf*Ca^2*zeta5*
         lqr + 125105/81*Cf*Ca^2*zeta3 + 3104/9*Cf*Ca^2*zeta3*lfr - 88*Cf*Ca^2
         *zeta3*lfr^2 - 2296/3*Cf*Ca^2*zeta3*lqr + 88*Cf*Ca^2*zeta3*lqr^2 - 
         400/3*Cf*Ca^2*zeta3^2 + 99289/81*Cf*Ca^2*zeta2 - 8992/27*Cf*Ca^2*
         zeta2*lfr + 968/9*Cf*Ca^2*zeta2*lfr^2 - 13600/27*Cf*Ca^2*zeta2*lqr + 
         484/9*Cf*Ca^2*zeta2*lqr^2 - 588*Cf*Ca^2*zeta2*zeta3 - 2921/135*Cf*
         Ca^2*zeta2^2 + 4*Cf*Ca^2*zeta2^2*lfr + 1084/15*Cf*Ca^2*zeta2^2*lqr + 
         24352/315*Cf*Ca^2*zeta2^3 - 421/3*Cf^2*nf - 275/3*Cf^2*nf*lfr + 20*
         Cf^2*nf*lfr^2 + 12*Cf^2*nf*lfr^3 + 230*Cf^2*nf*lqr + 72*Cf^2*nf*lqr*
         lfr - 12*Cf^2*nf*lqr*lfr^2 - 92*Cf^2*nf*lqr^2 - 12*Cf^2*nf*lqr^2*lfr
          + 12*Cf^2*nf*lqr^3 - 224/9*Cf^2*nf*zeta5 + 360*Cf^2*nf*zeta3 + 1312/
         9*Cf^2*nf*zeta3*lfr - 128/3*Cf^2*nf*zeta3*lfr^2 - 2032/9*Cf^2*nf*
         zeta3*lqr - 64/3*Cf^2*nf*zeta3*lqr*lfr + 64*Cf^2*nf*zeta3*lqr^2 + 
         5848/27*Cf^2*nf*zeta2 + 1184/27*Cf^2*nf*zeta2*lfr - 40/9*Cf^2*nf*
         zeta2*lfr^2 - 32/3*Cf^2*nf*zeta2*lfr^3 - 5360/27*Cf^2*nf*zeta2*lqr - 
         496/9*Cf^2*nf*zeta2*lqr*lfr + 32/3*Cf^2*nf*zeta2*lqr*lfr^2 + 536/9*
         Cf^2*nf*zeta2*lqr^2 + 32/3*Cf^2*nf*zeta2*lqr^2*lfr - 32/3*Cf^2*nf*
         zeta2*lqr^3 - 1472/9*Cf^2*nf*zeta2*zeta3 - 19408/135*Cf^2*nf*zeta2^2
          + 304/15*Cf^2*nf*zeta2^2*lfr + 304/5*Cf^2*nf*zeta2^2*lqr + 74321/36*
         Cf^2*Ca + 2348/3*Cf^2*Ca*lfr - 131*Cf^2*Ca*lfr^2 - 66*Cf^2*Ca*lfr^3
          - 3439/2*Cf^2*Ca*lqr - 420*Cf^2*Ca*lqr*lfr + 66*Cf^2*Ca*lqr*lfr^2 + 
         551*Cf^2*Ca*lqr^2 + 66*Cf^2*Ca*lqr^2*lfr - 66*Cf^2*Ca*lqr^3 - 7624/9*
         Cf^2*Ca*zeta5 - 240*Cf^2*Ca*zeta5*lfr + 240*Cf^2*Ca*zeta5*lqr - 5972/
         3*Cf^2*Ca*zeta3 - 15904/9*Cf^2*Ca*zeta3*lfr + 272/3*Cf^2*Ca*zeta3*
         lfr^2 + 19864/9*Cf^2*Ca*zeta3*lqr + 1216/3*Cf^2*Ca*zeta3*lqr*lfr - 
         496*Cf^2*Ca*zeta3*lqr^2 + 1264/3*Cf^2*Ca*zeta3^2 - 39865/27*Cf^2*Ca*
         zeta2 - 3728/27*Cf^2*Ca*zeta2*lfr - 164/9*Cf^2*Ca*zeta2*lfr^2 + 176/3
         *Cf^2*Ca*zeta2*lfr^3 + 30260/27*Cf^2*Ca*zeta2*lqr + 3496/9*Cf^2*Ca*
         zeta2*lqr*lfr - 176/3*Cf^2*Ca*zeta2*lqr*lfr^2 - 3332/9*Cf^2*Ca*zeta2*
         lqr^2 - 176/3*Cf^2*Ca*zeta2*lqr^2*lfr + 176/3*Cf^2*Ca*zeta2*lqr^3 + 
         10736/9*Cf^2*Ca*zeta2*zeta3 + 608*Cf^2*Ca*zeta2*zeta3*lfr - 608*Cf^2*
         Ca*zeta2*zeta3*lqr + 137968/135*Cf^2*Ca*zeta2^2 - 1312/15*Cf^2*Ca*
         zeta2^2*lfr + 64*Cf^2*Ca*zeta2^2*lfr^2 - 1792/5*Cf^2*Ca*zeta2^2*lqr
          - 128*Cf^2*Ca*zeta2^2*lqr*lfr + 64*Cf^2*Ca*zeta2^2*lqr^2 - 78272/315
         *Cf^2*Ca*zeta2^3 - 5599/6*Cf^3 - 1495/2*Cf^3*lfr - 270*Cf^3*lfr^2 - 
         36*Cf^3*lfr^3 + 1495/2*Cf^3*lqr + 540*Cf^3*lqr*lfr + 108*Cf^3*lqr*
         lfr^2 - 270*Cf^3*lqr^2 - 108*Cf^3*lqr^2*lfr + 36*Cf^3*lqr^3 + 1328*
         Cf^3*zeta5 + 96*Cf^3*zeta5*lfr - 96*Cf^3*zeta5*lqr - 460*Cf^3*zeta3
          + 1504*Cf^3*zeta3*lfr + 480*Cf^3*zeta3*lfr^2 - 128/3*Cf^3*zeta3*
         lfr^3 - 1504*Cf^3*zeta3*lqr - 960*Cf^3*zeta3*lqr*lfr + 128*Cf^3*zeta3
         *lqr*lfr^2 + 480*Cf^3*zeta3*lqr^2 - 128*Cf^3*zeta3*lqr^2*lfr + 128/3*
         Cf^3*zeta3*lqr^3 + 736/3*Cf^3*zeta3^2 + 1403/3*Cf^3*zeta2 + 348*Cf^3*
         zeta2*lfr + 328*Cf^3*zeta2*lfr^2 + 96*Cf^3*zeta2*lfr^3 - 348*Cf^3*
         zeta2*lqr - 656*Cf^3*zeta2*lqr*lfr - 288*Cf^3*zeta2*lqr*lfr^2 + 328*
         Cf^3*zeta2*lqr^2 + 288*Cf^3*zeta2*lqr^2*lfr - 96*Cf^3*zeta2*lqr^3 - 
         160*Cf^3*zeta2*zeta3 - 384*Cf^3*zeta2*zeta3*lfr + 384*Cf^3*zeta2*
         zeta3*lqr - 3164/5*Cf^3*zeta2^2 - 192*Cf^3*zeta2^2*lfr - 704/5*Cf^3*
         zeta2^2*lfr^2 + 192*Cf^3*zeta2^2*lqr + 1408/5*Cf^3*zeta2^2*lqr*lfr - 
         704/5*Cf^3*zeta2^2*lqr^2 + 90016/315*Cf^3*zeta2^3 )) 

    + as^4*( + DD6*L0 * (  - 112/3*Cf^4 )

       + DD5*L1 * (  - 224*Cf^4 )

       + DD5*L0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + DD4*L2 * (  - 560*Cf^4 )

       + DD4*L1 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 720*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + DD4*L0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 760/3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 4660/3
         *Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3*Ca*
         zeta2 + 760*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 320*Cf^4*lqr + 960
         *Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + DD3*L3 * (  - 2240/3*Cf^4 )

       + DD3*L2 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1728*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + DD3*L1 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*Cf^3
         *Ca*zeta2 + 2960*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 1920*Cf^4*
         lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + DD3*L0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 34592/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 101968/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 1760/3*Cf^2*Ca^2*
         zeta2 - 3904/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         2720/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2 + 
         4160/9*Cf^3*nf*zeta2 + 23968/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9
         *Cf^3*Ca*lfr^2 - 16880/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 
         16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 27200/9*Cf^3*Ca*zeta2 - 
         960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 1280*Cf^4 - 3520*Cf^4
         *lfr + 1280/3*Cf^4*lfr^3 + 3520*Cf^4*lqr - 1280*Cf^4*lqr*lfr^2 + 1280
         *Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1600*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + DD2*L4 * (  - 560*Cf^4 )

       + DD2*L3 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1984*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + DD2*L2 * (  - 640/9*Cf^2*nf^2 + 7040/9*Cf^2*Ca*nf - 19360/9*Cf^2*Ca^2
          + 1824*Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr - 10752*Cf^3*Ca
          - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1440*Cf^3*Ca*zeta2 + 4320*
         Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 3744*Cf^4*lqr + 5760*Cf^4*
         lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + DD2*L1 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 35864/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 1760*Cf^2*Ca^2*zeta2 - 7624/9*Cf^3
         *nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 9184/3*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 47884/9*Cf^3*Ca + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2
          - 55552/3*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*
         lqr^2 - 3360*Cf^3*Ca*zeta3 - 28928/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*
         zeta2*lfr + 2880*Cf^3*Ca*zeta2*lqr - 5376*Cf^4 - 10896*Cf^4*lfr + 768
         *Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 10896*Cf^4*lqr - 1536*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 768*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + DD2*L0 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1936/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 11680/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 67606/27*Cf*Ca^3 + 
         5324/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 19240/81*Cf^2*nf^2 - 928/9
         *Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2656/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         268892/81*Cf^2*Ca*nf + 11936/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 33536/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 16160/9*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 839872/81*
         Cf^2*Ca^2 - 35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 99064/9*
         Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 
         8800/3*Cf^2*Ca^2*zeta3 + 61360/9*Cf^2*Ca^2*zeta2 + 704*Cf^2*Ca^2*
         zeta2*lfr - 1760*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 - 
         12556/9*Cf^3*nf + 2720/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*lfr^2 - 128*
         Cf^3*nf*lfr^3 + 4624/9*Cf^3*nf*lqr - 4864/3*Cf^3*nf*lqr*lfr + 2720/3*
         Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*
         Cf^3*nf*zeta3 - 4192/3*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 
         3776/3*Cf^3*nf*zeta2*lqr + 106978/9*Cf^3*Ca - 16784/9*Cf^3*Ca*lfr - 
         14096/3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 - 28360/9*Cf^3*Ca*lqr + 
         31360/3*Cf^3*Ca*lqr*lfr - 17264/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*
         lfr + 1408*Cf^3*Ca*lqr^3 + 23984/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3
         *lfr - 2112*Cf^3*Ca*zeta3*lqr + 18976/3*Cf^3*Ca*zeta2 + 20192/3*Cf^3*
         Ca*zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 23360/3*Cf^3*Ca*zeta2*lqr
          - 2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*
         Cf^3*Ca*zeta2^2 - 4182*Cf^4 + 1176*Cf^4*lfr + 4656*Cf^4*lfr^2 + 512*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 1176*Cf^4*lqr - 9312*Cf^4*lqr*lfr - 
         1536*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 4656*Cf^4*lqr^2 + 1536*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 - 512*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 3264*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 3648*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + DD1*L5 * (  - 224*Cf^4 )

       + DD1*L4 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + DD1*L3 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*
         Cf^3*Ca*zeta2 + 2800*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3008*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + DD1*L2 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 36200/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 5320/3*Cf^2*Ca^2*zeta2 - 3568/3*
         Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3328*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 22424/3*Cf^3*Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 
         19744*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2
          - 3360*Cf^3*Ca*zeta3 - 30352/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*zeta2*
         lfr + 2880*Cf^3*Ca*zeta2*lqr - 19904/3*Cf^4 - 11136*Cf^4*lfr + 1472*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 11136*Cf^4*lqr - 2944*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 1472*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + DD1*L1 * ( 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr - 3632/9*Cf*Ca*nf^2 + 
         352/3*Cf*Ca*nf^2*lqr + 64/3*Cf*Ca*nf^2*zeta2 + 20720/9*Cf*Ca^2*nf - 
         1936/3*Cf*Ca^2*nf*lqr - 704/3*Cf*Ca^2*nf*zeta2 - 113432/27*Cf*Ca^3 + 
         10648/9*Cf*Ca^3*lqr + 1936/3*Cf*Ca^3*zeta2 - 46400/81*Cf^2*nf^2 - 
         1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 5696/9*Cf^2*nf^2*lqr
          + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*lqr^2 + 2048/9*Cf^2*
         nf^2*zeta2 + 627640/81*Cf^2*Ca*nf + 22912/9*Cf^2*Ca*nf*lfr - 1408/9*
         Cf^2*Ca*nf*lfr^2 - 69616/9*Cf^2*Ca*nf*lqr - 5632/9*Cf^2*Ca*nf*lqr*lfr
          + 13376/9*Cf^2*Ca*nf*lqr^2 - 896/3*Cf^2*Ca*nf*zeta3 - 33584/9*Cf^2*
         Ca*nf*zeta2 - 256*Cf^2*Ca*nf*zeta2*lfr + 640*Cf^2*Ca*nf*zeta2*lqr - 
         1953812/81*Cf^2*Ca^2 - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2
          + 200504/9*Cf^2*Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*
         Ca^2*lqr^2 + 17888/3*Cf^2*Ca^2*zeta3 + 14256*Cf^2*Ca^2*zeta2 + 1408*
         Cf^2*Ca^2*zeta2*lfr - 3520*Cf^2*Ca^2*zeta2*lqr - 5184/5*Cf^2*Ca^2*
         zeta2^2 - 218312/81*Cf^3*nf + 11008/9*Cf^3*nf*lfr + 1344*Cf^3*nf*
         lfr^2 - 256*Cf^3*nf*lfr^3 + 2960/9*Cf^3*nf*lqr - 3456*Cf^3*nf*lqr*lfr
          + 2112*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3 - 
         11392/3*Cf^3*nf*zeta3 - 26752/9*Cf^3*nf*zeta2 - 6400/3*Cf^3*nf*zeta2*
         lfr + 7552/3*Cf^3*nf*zeta2*lqr + 1850396/81*Cf^3*Ca - 73264/9*Cf^3*Ca
         *lfr - 8768*Cf^3*Ca*lfr^2 + 1408*Cf^3*Ca*lfr^3 - 13064/9*Cf^3*Ca*lqr
          + 21760*Cf^3*Ca*lqr*lfr - 12992*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*
         lfr + 2816*Cf^3*Ca*lqr^3 + 52832/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3
         *lfr - 4224*Cf^3*Ca*zeta3*lqr + 125152/9*Cf^3*Ca*zeta2 + 43840/3*Cf^3
         *Ca*zeta2*lfr + 2304*Cf^3*Ca*zeta2*lfr^2 - 50176/3*Cf^3*Ca*zeta2*lqr
          - 4608*Cf^3*Ca*zeta2*lqr*lfr + 2304*Cf^3*Ca*zeta2*lqr^2 - 9024/5*
         Cf^3*Ca*zeta2^2 - 23428/3*Cf^4 + 5664*Cf^4*lfr + 10304*Cf^4*lfr^2 + 
         768*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 5664*Cf^4*lqr - 20608*Cf^4*lqr*lfr
          - 2304*Cf^4*lqr*lfr^2 + 1024*Cf^4*lqr*lfr^3 + 10304*Cf^4*lqr^2 + 
         2304*Cf^4*lqr^2*lfr - 1536*Cf^4*lqr^2*lfr^2 - 768*Cf^4*lqr^3 + 1024*
         Cf^4*lqr^3*lfr - 256*Cf^4*lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3
         *lfr - 20224*Cf^4*zeta3*lqr - 19744/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*
         lfr + 5376*Cf^4*zeta2*lfr^2 - 7680*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*
         lqr*lfr + 5376*Cf^4*zeta2*lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + DD1*L0 * (  - 2528/81*Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*
         lqr^2 + 64/9*Cf*nf^3*zeta2 + 17614/27*Cf*Ca*nf^2 - 3872/9*Cf*Ca*nf^2*
         lqr + 176/3*Cf*Ca*nf^2*lqr^2 - 1568/9*Cf*Ca*nf^2*zeta2 + 64/3*Cf*Ca*
         nf^2*zeta2*lqr - 37510/9*Cf*Ca^2*nf + 23360/9*Cf*Ca^2*nf*lqr - 968/3*
         Cf*Ca^2*nf*lqr^2 + 352*Cf*Ca^2*nf*zeta3 + 12304/9*Cf*Ca^2*nf*zeta2 - 
         704/3*Cf*Ca^2*nf*zeta2*lqr - 352/5*Cf*Ca^2*nf*zeta2^2 + 657608/81*Cf*
         Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*Ca^3*lqr^2 - 1936*Cf*Ca^3*
         zeta3 - 3320*Cf*Ca^3*zeta2 + 1936/3*Cf*Ca^3*zeta2*lqr + 1936/5*Cf*
         Ca^3*zeta2^2 + 35084/243*Cf^2*nf^2 + 2000/9*Cf^2*nf^2*lfr - 208/3*
         Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 3296/9*Cf^2*nf^2*lqr - 448/3
         *Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2 + 752/3*Cf^2*nf^2*lqr^2
          + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2*lqr^3 - 640/3*Cf^2*nf^2
         *zeta3 - 11840/27*Cf^2*nf^2*zeta2 - 256/3*Cf^2*nf^2*zeta2*lfr + 640/3
         *Cf^2*nf^2*zeta2*lqr - 373852/243*Cf^2*Ca*nf - 32560/9*Cf^2*Ca*nf*lfr
          + 2720/3*Cf^2*Ca*nf*lfr^2 - 704/9*Cf^2*Ca*nf*lfr^3 + 47656/9*Cf^2*Ca
         *nf*lqr + 5792/3*Cf^2*Ca*nf*lqr*lfr - 352/3*Cf^2*Ca*nf*lqr*lfr^2 - 
         9568/3*Cf^2*Ca*nf*lqr^2 - 704/3*Cf^2*Ca*nf*lqr^2*lfr + 3872/9*Cf^2*Ca
         *nf*lqr^3 + 29456/9*Cf^2*Ca*nf*zeta3 - 512*Cf^2*Ca*nf*zeta3*lfr - 160
         *Cf^2*Ca*nf*zeta3*lqr + 151616/27*Cf^2*Ca*nf*zeta2 + 5312/3*Cf^2*Ca*
         nf*zeta2*lfr - 96*Cf^2*Ca*nf*zeta2*lfr^2 - 10112/3*Cf^2*Ca*nf*zeta2*
         lqr - 192*Cf^2*Ca*nf*zeta2*lqr*lfr + 288*Cf^2*Ca*nf*zeta2*lqr^2 - 
         1376/3*Cf^2*Ca*nf*zeta2^2 + 1405403/243*Cf^2*Ca^2 + 110444/9*Cf^2*
         Ca^2*lfr - 8164/3*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 151244/9
         *Cf^2*Ca^2*lqr - 17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*
         lfr^2 + 28364/3*Cf^2*Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/
         9*Cf^2*Ca^2*lqr^3 + 2304*Cf^2*Ca^2*zeta5 - 150368/9*Cf^2*Ca^2*zeta3
          - 1408*Cf^2*Ca^2*zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 52592/3*Cf^2
         *Ca^2*zeta2 - 23776/3*Cf^2*Ca^2*zeta2*lfr + 528*Cf^2*Ca^2*zeta2*lfr^2
          + 38560/3*Cf^2*Ca^2*zeta2*lqr + 1056*Cf^2*Ca^2*zeta2*lqr*lfr - 1584*
         Cf^2*Ca^2*zeta2*lqr^2 + 1376*Cf^2*Ca^2*zeta2*zeta3 + 38384/15*Cf^2*
         Ca^2*zeta2^2 + 5184/5*Cf^2*Ca^2*zeta2^2*lfr - 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr + 18850/27*Cf^3*nf + 26080/9*Cf^3*nf*lfr - 272*Cf^3*nf*
         lfr^2 - 320*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 - 32128/9*Cf^3*nf*lqr - 
         1376*Cf^3*nf*lqr*lfr + 768*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3
          + 1648*Cf^3*nf*lqr^2 - 576*Cf^3*nf*lqr^2*lfr + 128*Cf^3*nf*lqr^3 + 
         128*Cf^3*nf*lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 
         7936/3*Cf^3*nf*zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr - 2336/27*Cf^3*
         nf*zeta2 + 4928/3*Cf^3*nf*zeta2*lfr + 1856/3*Cf^3*nf*zeta2*lfr^2 - 
         6656/3*Cf^3*nf*zeta2*lqr - 4864/3*Cf^3*nf*zeta2*lqr*lfr + 3008/3*Cf^3
         *nf*zeta2*lqr^2 + 2176/15*Cf^3*nf*zeta2^2 - 332095/27*Cf^3*Ca - 
         216280/9*Cf^3*Ca*lfr + 1568*Cf^3*Ca*lfr^2 + 2016*Cf^3*Ca*lfr^3 - 352*
         Cf^3*Ca*lfr^4 + 254296/9*Cf^3*Ca*lqr + 8480*Cf^3*Ca*lqr*lfr - 4992*
         Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 - 10048*Cf^3*Ca*lqr^2 + 
         3936*Cf^3*Ca*lqr^2*lfr - 960*Cf^3*Ca*lqr^3 - 704*Cf^3*Ca*lqr^3*lfr + 
         352*Cf^3*Ca*lqr^4 - 190304/9*Cf^3*Ca*zeta3 - 19168/3*Cf^3*Ca*zeta3*
         lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 40288/3*Cf^3*Ca*zeta3*lqr + 384*Cf^3*
         Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2 + 31232/27*Cf^3*Ca*zeta2
          - 17216/3*Cf^3*Ca*zeta2*lfr - 10208/3*Cf^3*Ca*zeta2*lfr^2 - 384*Cf^3
         *Ca*zeta2*lfr^3 + 26720/3*Cf^3*Ca*zeta2*lqr + 26752/3*Cf^3*Ca*zeta2*
         lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr*lfr^2 - 16544/3*Cf^3*Ca*zeta2*lqr^2
          - 1152*Cf^3*Ca*zeta2*lqr^2*lfr + 384*Cf^3*Ca*zeta2*lqr^3 + 5184*Cf^3
         *Ca*zeta2*zeta3 + 8864/5*Cf^3*Ca*zeta2^2 + 9024/5*Cf^3*Ca*zeta2^2*lfr
          - 9024/5*Cf^3*Ca*zeta2^2*lqr + 3158*Cf^4 + 10596*Cf^4*lfr + 2688*
         Cf^4*lfr^2 - 1504*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 10596*Cf^4*lqr - 5376
         *Cf^4*lqr*lfr + 4512*Cf^4*lqr*lfr^2 + 1024*Cf^4*lqr*lfr^3 + 2688*Cf^4
         *lqr^2 - 4512*Cf^4*lqr^2*lfr - 1536*Cf^4*lqr^2*lfr^2 + 1504*Cf^4*
         lqr^3 + 1024*Cf^4*lqr^3*lfr - 256*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 
         10432*Cf^4*zeta3 - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 
         13760*Cf^4*zeta3*lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*
         lqr^2 + 17872/3*Cf^4*zeta2 + 8832*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*
         lfr^2 - 1536*Cf^4*zeta2*lfr^3 - 8832*Cf^4*zeta2*lqr + 3840*Cf^4*zeta2
         *lqr*lfr + 4608*Cf^4*zeta2*lqr*lfr^2 - 1920*Cf^4*zeta2*lqr^2 - 4608*
         Cf^4*zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3
          - 27712/15*Cf^4*zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*
         zeta2^2*lqr )

       + DD0*L6 * (  - 112/3*Cf^4 )

       + DD0*L5 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + DD0*L4 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 
         51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3
         *Ca*zeta2 + 680*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 864*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + DD0*L3 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 36304/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 102428/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2
          - 13144/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         31808/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2
          + 4160/9*Cf^3*nf*zeta2 + 82132/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr + 
         880/9*Cf^3*Ca*lfr^2 - 185744/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr
          + 16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 31472/9*Cf^3*Ca*zeta2
          - 960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 7616/3*Cf^4 - 3760
         *Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 3760*Cf^4*lqr - 1408
         *Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 704*Cf^4*lqr^2 + 1280*Cf^4*
         lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*zeta2
          - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + DD0*L2 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 5324/
         9*Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 25000/81*Cf^2*nf^2 - 928/9*
         Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2944/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         329156/81*Cf^2*Ca*nf + 11096/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 35144/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 5704/3*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 1021060/81*
         Cf^2*Ca^2 - 31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 99760/9*
         Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 
         9088/3*Cf^2*Ca^2*zeta3 + 65228/9*Cf^2*Ca^2*zeta2 + 2152/3*Cf^2*Ca^2*
         zeta2*lfr - 5320/3*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 - 
         100172/81*Cf^3*nf + 7936/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*lfr^2 - 128*
         Cf^3*nf*lfr^3 - 1312/9*Cf^3*nf*lqr - 5440/3*Cf^3*nf*lqr*lfr + 3536/3*
         Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*
         Cf^3*nf*zeta3 - 1600*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 3776/
         3*Cf^3*nf*zeta2*lqr + 854522/81*Cf^3*Ca - 53536/9*Cf^3*Ca*lfr - 12296/
         3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 12352/9*Cf^3*Ca*lqr + 33568/3*
         Cf^3*Ca*lqr*lfr - 21272/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 
         1408*Cf^3*Ca*lqr^3 + 9504*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 
         2112*Cf^3*Ca*zeta3*lqr + 23152/3*Cf^3*Ca*zeta2 + 23344/3*Cf^3*Ca*
         zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 26512/3*Cf^3*Ca*zeta2*lqr - 
         2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*Cf^3*
         Ca*zeta2^2 - 10882/3*Cf^4 + 12632/3*Cf^4*lfr + 5552*Cf^4*lfr^2 + 256*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 12632/3*Cf^4*lqr - 11104*Cf^4*lqr*lfr
          - 768*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 5552*Cf^4*lqr^2 + 768*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 - 256*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 9952/3*Cf^4*zeta2 + 4096*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 4096*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D6*LL0 * (  - 112/3*Cf^4 )

       + D6*DD0 * ( 112/3*Cf^4 )

       + D5*LL1 * (  - 224*Cf^4 )

       + D5*LL0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + D5*DD1 * ( 224*Cf^4 )

       + D5*DD0 * ( 112/3*Cf^3*nf - 616/3*Cf^3*Ca - 224*Cf^4*lfr + 224*Cf^4*
         lqr )

       + D4*LL2 * (  - 560*Cf^4 )

       + D4*LL1 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 720*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + D4*LL0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 760/3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 4660/3
         *Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3*Ca*
         zeta2 + 760*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 320*Cf^4*lqr + 960
         *Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + D4*DD2 * ( 560*Cf^4 )

       + D4*DD1 * ( 560/3*Cf^3*nf - 3080/3*Cf^3*Ca - 1120*Cf^4*lfr + 1120*Cf^4
         *lqr )

       + D4*DD0 * ( 320/27*Cf^2*nf^2 - 3520/27*Cf^2*Ca*nf + 9680/27*Cf^2*Ca^2
          - 400/3*Cf^3*nf - 320/3*Cf^3*nf*lfr + 560/3*Cf^3*nf*lqr + 2680/3*
         Cf^3*Ca + 1760/3*Cf^3*Ca*lfr - 3080/3*Cf^3*Ca*lqr - 240*Cf^3*Ca*zeta2
          - 640*Cf^4 - 240*Cf^4*lfr + 480*Cf^4*lfr^2 + 240*Cf^4*lqr - 960*Cf^4
         *lqr*lfr + 480*Cf^4*lqr^2 - 480*Cf^4*zeta2 )

       + D3*LL3 * (  - 2240/3*Cf^4 )

       + D3*LL2 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1728*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + D3*LL1 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*Cf^3
         *Ca*zeta2 + 2960*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 1920*Cf^4*
         lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + D3*LL0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 34592/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 101968/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 1760/3*Cf^2*Ca^2*
         zeta2 - 3904/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         2720/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2 + 
         4160/9*Cf^3*nf*zeta2 + 23968/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9
         *Cf^3*Ca*lfr^2 - 16880/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 
         16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 27200/9*Cf^3*Ca*zeta2 - 
         960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 1280*Cf^4 - 3520*Cf^4
         *lfr + 1280/3*Cf^4*lfr^3 + 3520*Cf^4*lqr - 1280*Cf^4*lqr*lfr^2 + 1280
         *Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1600*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + D3*DD3 * ( 2240/3*Cf^4 )

       + D3*DD2 * ( 1120/3*Cf^3*nf - 6160/3*Cf^3*Ca - 2240*Cf^4*lfr + 2240*
         Cf^4*lqr )

       + D3*DD1 * ( 1280/27*Cf^2*nf^2 - 14080/27*Cf^2*Ca*nf + 38720/27*Cf^2*
         Ca^2 - 1600/3*Cf^3*nf - 1280/3*Cf^3*nf*lfr + 2240/3*Cf^3*nf*lqr + 
         10720/3*Cf^3*Ca + 7040/3*Cf^3*Ca*lfr - 12320/3*Cf^3*Ca*lqr - 960*Cf^3
         *Ca*zeta2 - 2560*Cf^4 - 960*Cf^4*lfr + 1920*Cf^4*lfr^2 + 960*Cf^4*lqr
          - 3840*Cf^4*lqr*lfr + 1920*Cf^4*lqr^2 - 1920*Cf^4*zeta2 )

       + D3*DD0 * ( 32/27*Cf*nf^3 - 176/9*Cf*Ca*nf^2 + 968/9*Cf*Ca^2*nf - 5324/
         27*Cf*Ca^3 - 1600/27*Cf^2*nf^2 - 320/27*Cf^2*nf^2*lfr + 1280/27*Cf^2*
         nf^2*lqr + 21920/27*Cf^2*Ca*nf + 3520/27*Cf^2*Ca*nf*lfr - 14080/27*
         Cf^2*Ca*nf*lqr - 320/3*Cf^2*Ca*nf*zeta2 - 67120/27*Cf^2*Ca^2 - 9680/
         27*Cf^2*Ca^2*lfr + 38720/27*Cf^2*Ca^2*lqr + 1760/3*Cf^2*Ca^2*zeta2 - 
         1760/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr + 160/9*Cf^3*nf*lfr^2 - 1280/3*
         Cf^3*nf*lqr - 3200/9*Cf^3*nf*lqr*lfr + 3040/9*Cf^3*nf*lqr^2 - 4160/9*
         Cf^3*nf*zeta2 + 9920/27*Cf^3*Ca - 8960/3*Cf^3*Ca*lfr - 880/9*Cf^3*Ca*
         lfr^2 + 8960/3*Cf^3*Ca*lqr + 17600/9*Cf^3*Ca*lqr*lfr - 16720/9*Cf^3*
         Ca*lqr^2 + 1120*Cf^3*Ca*zeta3 + 22880/9*Cf^3*Ca*zeta2 + 960*Cf^3*Ca*
         zeta2*lfr - 960*Cf^3*Ca*zeta2*lqr + 2560*Cf^4*lfr + 960*Cf^4*lfr^2 - 
         1280/3*Cf^4*lfr^3 - 2560*Cf^4*lqr - 1920*Cf^4*lqr*lfr + 1280*Cf^4*lqr
         *lfr^2 + 960*Cf^4*lqr^2 - 1280*Cf^4*lqr^2*lfr + 1280/3*Cf^4*lqr^3 + 
         8960/3*Cf^4*zeta3 + 1920*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lqr )

       + D2*LL4 * (  - 560*Cf^4 )

       + D2*LL3 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1984*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + D2*LL2 * (  - 640/9*Cf^2*nf^2 + 7040/9*Cf^2*Ca*nf - 19360/9*Cf^2*Ca^2
          + 1824*Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr - 10752*Cf^3*Ca
          - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1440*Cf^3*Ca*zeta2 + 4320*
         Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 3744*Cf^4*lqr + 5760*Cf^4*
         lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + D2*LL1 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 35864/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 1760*Cf^2*Ca^2*zeta2 - 7624/9*Cf^3
         *nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 9184/3*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 47884/9*Cf^3*Ca + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2
          - 55552/3*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*
         lqr^2 - 3360*Cf^3*Ca*zeta3 - 28928/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*
         zeta2*lfr + 2880*Cf^3*Ca*zeta2*lqr - 5376*Cf^4 - 10896*Cf^4*lfr + 768
         *Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 10896*Cf^4*lqr - 1536*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 768*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + D2*LL0 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1936/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 11680/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 67606/27*Cf*Ca^3 + 
         5324/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 19240/81*Cf^2*nf^2 - 928/9
         *Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2656/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         268892/81*Cf^2*Ca*nf + 11936/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 33536/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 16160/9*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 839872/81*
         Cf^2*Ca^2 - 35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 99064/9*
         Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 
         8800/3*Cf^2*Ca^2*zeta3 + 61360/9*Cf^2*Ca^2*zeta2 + 704*Cf^2*Ca^2*
         zeta2*lfr - 1760*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 - 
         12556/9*Cf^3*nf + 2720/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*lfr^2 - 128*
         Cf^3*nf*lfr^3 + 4624/9*Cf^3*nf*lqr - 4864/3*Cf^3*nf*lqr*lfr + 2720/3*
         Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*
         Cf^3*nf*zeta3 - 4192/3*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 
         3776/3*Cf^3*nf*zeta2*lqr + 106978/9*Cf^3*Ca - 16784/9*Cf^3*Ca*lfr - 
         14096/3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 - 28360/9*Cf^3*Ca*lqr + 
         31360/3*Cf^3*Ca*lqr*lfr - 17264/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*
         lfr + 1408*Cf^3*Ca*lqr^3 + 23984/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3
         *lfr - 2112*Cf^3*Ca*zeta3*lqr + 18976/3*Cf^3*Ca*zeta2 + 20192/3*Cf^3*
         Ca*zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 23360/3*Cf^3*Ca*zeta2*lqr
          - 2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*
         Cf^3*Ca*zeta2^2 - 4182*Cf^4 + 1176*Cf^4*lfr + 4656*Cf^4*lfr^2 + 512*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 1176*Cf^4*lqr - 9312*Cf^4*lqr*lfr - 
         1536*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 4656*Cf^4*lqr^2 + 1536*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 - 512*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 3264*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 3648*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D2*DD4 * ( 560*Cf^4 )

       + D2*DD3 * ( 1120/3*Cf^3*nf - 6160/3*Cf^3*Ca - 2240*Cf^4*lfr + 2240*
         Cf^4*lqr )

       + D2*DD2 * ( 640/9*Cf^2*nf^2 - 7040/9*Cf^2*Ca*nf + 19360/9*Cf^2*Ca^2 - 
         800*Cf^3*nf - 640*Cf^3*nf*lfr + 1120*Cf^3*nf*lqr + 5360*Cf^3*Ca + 
         3520*Cf^3*Ca*lfr - 6160*Cf^3*Ca*lqr - 1440*Cf^3*Ca*zeta2 - 3840*Cf^4
          - 1440*Cf^4*lfr + 2880*Cf^4*lfr^2 + 1440*Cf^4*lqr - 5760*Cf^4*lqr*
         lfr + 2880*Cf^4*lqr^2 - 2880*Cf^4*zeta2 )

       + D2*DD1 * ( 32/9*Cf*nf^3 - 176/3*Cf*Ca*nf^2 + 968/3*Cf*Ca^2*nf - 5324/
         9*Cf*Ca^3 - 1600/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lfr + 1280/9*Cf^2*nf^2
         *lqr + 21920/9*Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lfr - 14080/9*Cf^2*Ca*
         nf*lqr - 320*Cf^2*Ca*nf*zeta2 - 67120/9*Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*
         lfr + 38720/9*Cf^2*Ca^2*lqr + 1760*Cf^2*Ca^2*zeta2 - 1760/9*Cf^3*nf
          + 1280*Cf^3*nf*lfr + 160/3*Cf^3*nf*lfr^2 - 1280*Cf^3*nf*lqr - 3200/3
         *Cf^3*nf*lqr*lfr + 3040/3*Cf^3*nf*lqr^2 - 4160/3*Cf^3*nf*zeta2 + 9920/
         9*Cf^3*Ca - 8960*Cf^3*Ca*lfr - 880/3*Cf^3*Ca*lfr^2 + 8960*Cf^3*Ca*lqr
          + 17600/3*Cf^3*Ca*lqr*lfr - 16720/3*Cf^3*Ca*lqr^2 + 3360*Cf^3*Ca*
         zeta3 + 22880/3*Cf^3*Ca*zeta2 + 2880*Cf^3*Ca*zeta2*lfr - 2880*Cf^3*Ca
         *zeta2*lqr + 7680*Cf^4*lfr + 2880*Cf^4*lfr^2 - 1280*Cf^4*lfr^3 - 7680
         *Cf^4*lqr - 5760*Cf^4*lqr*lfr + 3840*Cf^4*lqr*lfr^2 + 2880*Cf^4*lqr^2
          - 3840*Cf^4*lqr^2*lfr + 1280*Cf^4*lqr^3 + 8960*Cf^4*zeta3 + 5760*
         Cf^4*zeta2*lfr - 5760*Cf^4*zeta2*lqr )

       + D2*DD0 * (  - 160/27*Cf*nf^3 + 32/9*Cf*nf^3*lqr + 1144/9*Cf*Ca*nf^2
          - 176/3*Cf*Ca*nf^2*lqr - 32/3*Cf*Ca*nf^2*zeta2 - 7324/9*Cf*Ca^2*nf
          + 968/3*Cf*Ca^2*nf*lqr + 352/3*Cf*Ca^2*nf*zeta2 + 43648/27*Cf*Ca^3
          - 5324/9*Cf*Ca^3*lqr - 968/3*Cf*Ca^3*zeta2 + 7768/81*Cf^2*nf^2 + 544/
         9*Cf^2*nf^2*lfr - 64/9*Cf^2*nf^2*lfr^2 - 1504/9*Cf^2*nf^2*lqr - 256/9
         *Cf^2*nf^2*lqr*lfr + 608/9*Cf^2*nf^2*lqr^2 - 1024/9*Cf^2*nf^2*zeta2
          - 133988/81*Cf^2*Ca*nf - 7712/9*Cf^2*Ca*nf*lfr + 704/9*Cf^2*Ca*nf*
         lfr^2 + 20864/9*Cf^2*Ca*nf*lqr + 2816/9*Cf^2*Ca*nf*lqr*lfr - 6688/9*
         Cf^2*Ca*nf*lqr^2 + 448/3*Cf^2*Ca*nf*zeta3 + 14144/9*Cf^2*Ca*nf*zeta2
          + 128*Cf^2*Ca*nf*zeta2*lfr - 320*Cf^2*Ca*nf*zeta2*lqr + 481216/81*
         Cf^2*Ca^2 + 23944/9*Cf^2*Ca^2*lfr - 1936/9*Cf^2*Ca^2*lfr^2 - 64216/9*
         Cf^2*Ca^2*lqr - 7744/9*Cf^2*Ca^2*lqr*lfr + 18392/9*Cf^2*Ca^2*lqr^2 - 
         8800/3*Cf^2*Ca^2*zeta3 - 50272/9*Cf^2*Ca^2*zeta2 - 704*Cf^2*Ca^2*
         zeta2*lfr + 1760*Cf^2*Ca^2*zeta2*lqr + 2592/5*Cf^2*Ca^2*zeta2^2 + 
         2764/3*Cf^3*nf + 1936/9*Cf^3*nf*lfr - 560*Cf^3*nf*lfr^2 + 128*Cf^3*nf
         *lfr^3 - 7984/9*Cf^3*nf*lqr + 832*Cf^3*nf*lqr*lfr - 272*Cf^3*nf*lqr^2
          - 384*Cf^3*nf*lqr^2*lfr + 256*Cf^3*nf*lqr^3 + 5696/3*Cf^3*nf*zeta3
          + 704/3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lfr - 3776/3*Cf^3*nf*
         zeta2*lqr - 26362/3*Cf^3*Ca - 11560/9*Cf^3*Ca*lfr + 3848*Cf^3*Ca*
         lfr^2 - 704*Cf^3*Ca*lfr^3 + 49576/9*Cf^3*Ca*lqr - 6112*Cf^3*Ca*lqr*
         lfr + 2264*Cf^3*Ca*lqr^2 + 2112*Cf^3*Ca*lqr^2*lfr - 1408*Cf^3*Ca*
         lqr^3 - 19808/3*Cf^3*Ca*zeta3 - 2112*Cf^3*Ca*zeta3*lfr + 2112*Cf^3*Ca
         *zeta3*lqr - 1376/3*Cf^3*Ca*zeta2 - 15872/3*Cf^3*Ca*zeta2*lfr - 1152*
         Cf^3*Ca*zeta2*lfr^2 + 19040/3*Cf^3*Ca*zeta2*lqr + 2304*Cf^3*Ca*zeta2*
         lqr*lfr - 1152*Cf^3*Ca*zeta2*lqr^2 + 4512/5*Cf^3*Ca*zeta2^2 + 3066*
         Cf^4 + 2232*Cf^4*lfr - 2640*Cf^4*lfr^2 - 1152*Cf^4*lfr^3 + 128*Cf^4*
         lfr^4 - 2232*Cf^4*lqr + 5280*Cf^4*lqr*lfr + 3456*Cf^4*lqr*lfr^2 - 512
         *Cf^4*lqr*lfr^3 - 2640*Cf^4*lqr^2 - 3456*Cf^4*lqr^2*lfr + 768*Cf^4*
         lqr^2*lfr^2 + 1152*Cf^4*lqr^3 - 512*Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4
          - 1440*Cf^4*zeta3 - 10112*Cf^4*zeta3*lfr + 10112*Cf^4*zeta3*lqr + 
         2928*Cf^4*zeta2 + 1152*Cf^4*zeta2*lfr - 2688*Cf^4*zeta2*lfr^2 - 1152*
         Cf^4*zeta2*lqr + 5376*Cf^4*zeta2*lqr*lfr - 2688*Cf^4*zeta2*lqr^2 - 
         4992/5*Cf^4*zeta2^2 )

       + D1*LL5 * (  - 224*Cf^4 )

       + D1*LL4 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + D1*LL3 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*
         Cf^3*Ca*zeta2 + 2800*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3008*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + D1*LL2 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 36200/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 5320/3*Cf^2*Ca^2*zeta2 - 3568/3*
         Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3328*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 22424/3*Cf^3*Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 
         19744*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2
          - 3360*Cf^3*Ca*zeta3 - 30352/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*zeta2*
         lfr + 2880*Cf^3*Ca*zeta2*lqr - 19904/3*Cf^4 - 11136*Cf^4*lfr + 1472*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 11136*Cf^4*lqr - 2944*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 1472*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + D1*LL1 * ( 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr - 3632/9*Cf*Ca*nf^2 + 
         352/3*Cf*Ca*nf^2*lqr + 64/3*Cf*Ca*nf^2*zeta2 + 20720/9*Cf*Ca^2*nf - 
         1936/3*Cf*Ca^2*nf*lqr - 704/3*Cf*Ca^2*nf*zeta2 - 113432/27*Cf*Ca^3 + 
         10648/9*Cf*Ca^3*lqr + 1936/3*Cf*Ca^3*zeta2 - 46400/81*Cf^2*nf^2 - 
         1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 5696/9*Cf^2*nf^2*lqr
          + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*lqr^2 + 2048/9*Cf^2*
         nf^2*zeta2 + 627640/81*Cf^2*Ca*nf + 22912/9*Cf^2*Ca*nf*lfr - 1408/9*
         Cf^2*Ca*nf*lfr^2 - 69616/9*Cf^2*Ca*nf*lqr - 5632/9*Cf^2*Ca*nf*lqr*lfr
          + 13376/9*Cf^2*Ca*nf*lqr^2 - 896/3*Cf^2*Ca*nf*zeta3 - 33584/9*Cf^2*
         Ca*nf*zeta2 - 256*Cf^2*Ca*nf*zeta2*lfr + 640*Cf^2*Ca*nf*zeta2*lqr - 
         1953812/81*Cf^2*Ca^2 - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2
          + 200504/9*Cf^2*Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*
         Ca^2*lqr^2 + 17888/3*Cf^2*Ca^2*zeta3 + 14256*Cf^2*Ca^2*zeta2 + 1408*
         Cf^2*Ca^2*zeta2*lfr - 3520*Cf^2*Ca^2*zeta2*lqr - 5184/5*Cf^2*Ca^2*
         zeta2^2 - 218312/81*Cf^3*nf + 11008/9*Cf^3*nf*lfr + 1344*Cf^3*nf*
         lfr^2 - 256*Cf^3*nf*lfr^3 + 2960/9*Cf^3*nf*lqr - 3456*Cf^3*nf*lqr*lfr
          + 2112*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3 - 
         11392/3*Cf^3*nf*zeta3 - 26752/9*Cf^3*nf*zeta2 - 6400/3*Cf^3*nf*zeta2*
         lfr + 7552/3*Cf^3*nf*zeta2*lqr + 1850396/81*Cf^3*Ca - 73264/9*Cf^3*Ca
         *lfr - 8768*Cf^3*Ca*lfr^2 + 1408*Cf^3*Ca*lfr^3 - 13064/9*Cf^3*Ca*lqr
          + 21760*Cf^3*Ca*lqr*lfr - 12992*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*
         lfr + 2816*Cf^3*Ca*lqr^3 + 52832/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3
         *lfr - 4224*Cf^3*Ca*zeta3*lqr + 125152/9*Cf^3*Ca*zeta2 + 43840/3*Cf^3
         *Ca*zeta2*lfr + 2304*Cf^3*Ca*zeta2*lfr^2 - 50176/3*Cf^3*Ca*zeta2*lqr
          - 4608*Cf^3*Ca*zeta2*lqr*lfr + 2304*Cf^3*Ca*zeta2*lqr^2 - 9024/5*
         Cf^3*Ca*zeta2^2 - 23428/3*Cf^4 + 5664*Cf^4*lfr + 10304*Cf^4*lfr^2 + 
         768*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 5664*Cf^4*lqr - 20608*Cf^4*lqr*lfr
          - 2304*Cf^4*lqr*lfr^2 + 1024*Cf^4*lqr*lfr^3 + 10304*Cf^4*lqr^2 + 
         2304*Cf^4*lqr^2*lfr - 1536*Cf^4*lqr^2*lfr^2 - 768*Cf^4*lqr^3 + 1024*
         Cf^4*lqr^3*lfr - 256*Cf^4*lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3
         *lfr - 20224*Cf^4*zeta3*lqr - 19744/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*
         lfr + 5376*Cf^4*zeta2*lfr^2 - 7680*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*
         lqr*lfr + 5376*Cf^4*zeta2*lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + D1*LL0 * (  - 2528/81*Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*
         lqr^2 + 64/9*Cf*nf^3*zeta2 + 17614/27*Cf*Ca*nf^2 - 3872/9*Cf*Ca*nf^2*
         lqr + 176/3*Cf*Ca*nf^2*lqr^2 - 1568/9*Cf*Ca*nf^2*zeta2 + 64/3*Cf*Ca*
         nf^2*zeta2*lqr - 37510/9*Cf*Ca^2*nf + 23360/9*Cf*Ca^2*nf*lqr - 968/3*
         Cf*Ca^2*nf*lqr^2 + 352*Cf*Ca^2*nf*zeta3 + 12304/9*Cf*Ca^2*nf*zeta2 - 
         704/3*Cf*Ca^2*nf*zeta2*lqr - 352/5*Cf*Ca^2*nf*zeta2^2 + 657608/81*Cf*
         Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*Ca^3*lqr^2 - 1936*Cf*Ca^3*
         zeta3 - 3320*Cf*Ca^3*zeta2 + 1936/3*Cf*Ca^3*zeta2*lqr + 1936/5*Cf*
         Ca^3*zeta2^2 + 35084/243*Cf^2*nf^2 + 2000/9*Cf^2*nf^2*lfr - 208/3*
         Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 3296/9*Cf^2*nf^2*lqr - 448/3
         *Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2 + 752/3*Cf^2*nf^2*lqr^2
          + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2*lqr^3 - 640/3*Cf^2*nf^2
         *zeta3 - 11840/27*Cf^2*nf^2*zeta2 - 256/3*Cf^2*nf^2*zeta2*lfr + 640/3
         *Cf^2*nf^2*zeta2*lqr - 373852/243*Cf^2*Ca*nf - 32560/9*Cf^2*Ca*nf*lfr
          + 2720/3*Cf^2*Ca*nf*lfr^2 - 704/9*Cf^2*Ca*nf*lfr^3 + 47656/9*Cf^2*Ca
         *nf*lqr + 5792/3*Cf^2*Ca*nf*lqr*lfr - 352/3*Cf^2*Ca*nf*lqr*lfr^2 - 
         9568/3*Cf^2*Ca*nf*lqr^2 - 704/3*Cf^2*Ca*nf*lqr^2*lfr + 3872/9*Cf^2*Ca
         *nf*lqr^3 + 29456/9*Cf^2*Ca*nf*zeta3 - 512*Cf^2*Ca*nf*zeta3*lfr - 160
         *Cf^2*Ca*nf*zeta3*lqr + 151616/27*Cf^2*Ca*nf*zeta2 + 5312/3*Cf^2*Ca*
         nf*zeta2*lfr - 96*Cf^2*Ca*nf*zeta2*lfr^2 - 10112/3*Cf^2*Ca*nf*zeta2*
         lqr - 192*Cf^2*Ca*nf*zeta2*lqr*lfr + 288*Cf^2*Ca*nf*zeta2*lqr^2 - 
         1376/3*Cf^2*Ca*nf*zeta2^2 + 1405403/243*Cf^2*Ca^2 + 110444/9*Cf^2*
         Ca^2*lfr - 8164/3*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 151244/9
         *Cf^2*Ca^2*lqr - 17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*
         lfr^2 + 28364/3*Cf^2*Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/
         9*Cf^2*Ca^2*lqr^3 + 2304*Cf^2*Ca^2*zeta5 - 150368/9*Cf^2*Ca^2*zeta3
          - 1408*Cf^2*Ca^2*zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 52592/3*Cf^2
         *Ca^2*zeta2 - 23776/3*Cf^2*Ca^2*zeta2*lfr + 528*Cf^2*Ca^2*zeta2*lfr^2
          + 38560/3*Cf^2*Ca^2*zeta2*lqr + 1056*Cf^2*Ca^2*zeta2*lqr*lfr - 1584*
         Cf^2*Ca^2*zeta2*lqr^2 + 1376*Cf^2*Ca^2*zeta2*zeta3 + 38384/15*Cf^2*
         Ca^2*zeta2^2 + 5184/5*Cf^2*Ca^2*zeta2^2*lfr - 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr + 18850/27*Cf^3*nf + 26080/9*Cf^3*nf*lfr - 272*Cf^3*nf*
         lfr^2 - 320*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 - 32128/9*Cf^3*nf*lqr - 
         1376*Cf^3*nf*lqr*lfr + 768*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3
          + 1648*Cf^3*nf*lqr^2 - 576*Cf^3*nf*lqr^2*lfr + 128*Cf^3*nf*lqr^3 + 
         128*Cf^3*nf*lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 
         7936/3*Cf^3*nf*zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr - 2336/27*Cf^3*
         nf*zeta2 + 4928/3*Cf^3*nf*zeta2*lfr + 1856/3*Cf^3*nf*zeta2*lfr^2 - 
         6656/3*Cf^3*nf*zeta2*lqr - 4864/3*Cf^3*nf*zeta2*lqr*lfr + 3008/3*Cf^3
         *nf*zeta2*lqr^2 + 2176/15*Cf^3*nf*zeta2^2 - 332095/27*Cf^3*Ca - 
         216280/9*Cf^3*Ca*lfr + 1568*Cf^3*Ca*lfr^2 + 2016*Cf^3*Ca*lfr^3 - 352*
         Cf^3*Ca*lfr^4 + 254296/9*Cf^3*Ca*lqr + 8480*Cf^3*Ca*lqr*lfr - 4992*
         Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 - 10048*Cf^3*Ca*lqr^2 + 
         3936*Cf^3*Ca*lqr^2*lfr - 960*Cf^3*Ca*lqr^3 - 704*Cf^3*Ca*lqr^3*lfr + 
         352*Cf^3*Ca*lqr^4 - 190304/9*Cf^3*Ca*zeta3 - 19168/3*Cf^3*Ca*zeta3*
         lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 40288/3*Cf^3*Ca*zeta3*lqr + 384*Cf^3*
         Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2 + 31232/27*Cf^3*Ca*zeta2
          - 17216/3*Cf^3*Ca*zeta2*lfr - 10208/3*Cf^3*Ca*zeta2*lfr^2 - 384*Cf^3
         *Ca*zeta2*lfr^3 + 26720/3*Cf^3*Ca*zeta2*lqr + 26752/3*Cf^3*Ca*zeta2*
         lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr*lfr^2 - 16544/3*Cf^3*Ca*zeta2*lqr^2
          - 1152*Cf^3*Ca*zeta2*lqr^2*lfr + 384*Cf^3*Ca*zeta2*lqr^3 + 5184*Cf^3
         *Ca*zeta2*zeta3 + 8864/5*Cf^3*Ca*zeta2^2 + 9024/5*Cf^3*Ca*zeta2^2*lfr
          - 9024/5*Cf^3*Ca*zeta2^2*lqr + 3158*Cf^4 + 10596*Cf^4*lfr + 2688*
         Cf^4*lfr^2 - 1504*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 10596*Cf^4*lqr - 5376
         *Cf^4*lqr*lfr + 4512*Cf^4*lqr*lfr^2 + 1024*Cf^4*lqr*lfr^3 + 2688*Cf^4
         *lqr^2 - 4512*Cf^4*lqr^2*lfr - 1536*Cf^4*lqr^2*lfr^2 + 1504*Cf^4*
         lqr^3 + 1024*Cf^4*lqr^3*lfr - 256*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 
         10432*Cf^4*zeta3 - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 
         13760*Cf^4*zeta3*lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*
         lqr^2 + 17872/3*Cf^4*zeta2 + 8832*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*
         lfr^2 - 1536*Cf^4*zeta2*lfr^3 - 8832*Cf^4*zeta2*lqr + 3840*Cf^4*zeta2
         *lqr*lfr + 4608*Cf^4*zeta2*lqr*lfr^2 - 1920*Cf^4*zeta2*lqr^2 - 4608*
         Cf^4*zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3
          - 27712/15*Cf^4*zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*
         zeta2^2*lqr )

       + D1*DD5 * ( 224*Cf^4 )

       + D1*DD4 * ( 560/3*Cf^3*nf - 3080/3*Cf^3*Ca - 1120*Cf^4*lfr + 1120*Cf^4
         *lqr )

       + D1*DD3 * ( 1280/27*Cf^2*nf^2 - 14080/27*Cf^2*Ca*nf + 38720/27*Cf^2*
         Ca^2 - 1600/3*Cf^3*nf - 1280/3*Cf^3*nf*lfr + 2240/3*Cf^3*nf*lqr + 
         10720/3*Cf^3*Ca + 7040/3*Cf^3*Ca*lfr - 12320/3*Cf^3*Ca*lqr - 960*Cf^3
         *Ca*zeta2 - 2560*Cf^4 - 960*Cf^4*lfr + 1920*Cf^4*lfr^2 + 960*Cf^4*lqr
          - 3840*Cf^4*lqr*lfr + 1920*Cf^4*lqr^2 - 1920*Cf^4*zeta2 )

       + D1*DD2 * ( 32/9*Cf*nf^3 - 176/3*Cf*Ca*nf^2 + 968/3*Cf*Ca^2*nf - 5324/
         9*Cf*Ca^3 - 1600/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lfr + 1280/9*Cf^2*nf^2
         *lqr + 21920/9*Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lfr - 14080/9*Cf^2*Ca*
         nf*lqr - 320*Cf^2*Ca*nf*zeta2 - 67120/9*Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*
         lfr + 38720/9*Cf^2*Ca^2*lqr + 1760*Cf^2*Ca^2*zeta2 - 1760/9*Cf^3*nf
          + 1280*Cf^3*nf*lfr + 160/3*Cf^3*nf*lfr^2 - 1280*Cf^3*nf*lqr - 3200/3
         *Cf^3*nf*lqr*lfr + 3040/3*Cf^3*nf*lqr^2 - 4160/3*Cf^3*nf*zeta2 + 9920/
         9*Cf^3*Ca - 8960*Cf^3*Ca*lfr - 880/3*Cf^3*Ca*lfr^2 + 8960*Cf^3*Ca*lqr
          + 17600/3*Cf^3*Ca*lqr*lfr - 16720/3*Cf^3*Ca*lqr^2 + 3360*Cf^3*Ca*
         zeta3 + 22880/3*Cf^3*Ca*zeta2 + 2880*Cf^3*Ca*zeta2*lfr - 2880*Cf^3*Ca
         *zeta2*lqr + 7680*Cf^4*lfr + 2880*Cf^4*lfr^2 - 1280*Cf^4*lfr^3 - 7680
         *Cf^4*lqr - 5760*Cf^4*lqr*lfr + 3840*Cf^4*lqr*lfr^2 + 2880*Cf^4*lqr^2
          - 3840*Cf^4*lqr^2*lfr + 1280*Cf^4*lqr^3 + 8960*Cf^4*zeta3 + 5760*
         Cf^4*zeta2*lfr - 5760*Cf^4*zeta2*lqr )

       + D1*DD1 * (  - 320/27*Cf*nf^3 + 64/9*Cf*nf^3*lqr + 2288/9*Cf*Ca*nf^2
          - 352/3*Cf*Ca*nf^2*lqr - 64/3*Cf*Ca*nf^2*zeta2 - 14648/9*Cf*Ca^2*nf
          + 1936/3*Cf*Ca^2*nf*lqr + 704/3*Cf*Ca^2*nf*zeta2 + 87296/27*Cf*Ca^3
          - 10648/9*Cf*Ca^3*lqr - 1936/3*Cf*Ca^3*zeta2 + 15536/81*Cf^2*nf^2 + 
         1088/9*Cf^2*nf^2*lfr - 128/9*Cf^2*nf^2*lfr^2 - 3008/9*Cf^2*nf^2*lqr
          - 512/9*Cf^2*nf^2*lqr*lfr + 1216/9*Cf^2*nf^2*lqr^2 - 2048/9*Cf^2*
         nf^2*zeta2 - 267976/81*Cf^2*Ca*nf - 15424/9*Cf^2*Ca*nf*lfr + 1408/9*
         Cf^2*Ca*nf*lfr^2 + 41728/9*Cf^2*Ca*nf*lqr + 5632/9*Cf^2*Ca*nf*lqr*lfr
          - 13376/9*Cf^2*Ca*nf*lqr^2 + 896/3*Cf^2*Ca*nf*zeta3 + 28288/9*Cf^2*
         Ca*nf*zeta2 + 256*Cf^2*Ca*nf*zeta2*lfr - 640*Cf^2*Ca*nf*zeta2*lqr + 
         962432/81*Cf^2*Ca^2 + 47888/9*Cf^2*Ca^2*lfr - 3872/9*Cf^2*Ca^2*lfr^2
          - 128432/9*Cf^2*Ca^2*lqr - 15488/9*Cf^2*Ca^2*lqr*lfr + 36784/9*Cf^2*
         Ca^2*lqr^2 - 17600/3*Cf^2*Ca^2*zeta3 - 100544/9*Cf^2*Ca^2*zeta2 - 
         1408*Cf^2*Ca^2*zeta2*lfr + 3520*Cf^2*Ca^2*zeta2*lqr + 5184/5*Cf^2*
         Ca^2*zeta2^2 + 5528/3*Cf^3*nf + 3872/9*Cf^3*nf*lfr - 1120*Cf^3*nf*
         lfr^2 + 256*Cf^3*nf*lfr^3 - 15968/9*Cf^3*nf*lqr + 1664*Cf^3*nf*lqr*
         lfr - 544*Cf^3*nf*lqr^2 - 768*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3
          + 11392/3*Cf^3*nf*zeta3 + 1408/3*Cf^3*nf*zeta2 + 6400/3*Cf^3*nf*
         zeta2*lfr - 7552/3*Cf^3*nf*zeta2*lqr - 52724/3*Cf^3*Ca - 23120/9*Cf^3
         *Ca*lfr + 7696*Cf^3*Ca*lfr^2 - 1408*Cf^3*Ca*lfr^3 + 99152/9*Cf^3*Ca*
         lqr - 12224*Cf^3*Ca*lqr*lfr + 4528*Cf^3*Ca*lqr^2 + 4224*Cf^3*Ca*lqr^2
         *lfr - 2816*Cf^3*Ca*lqr^3 - 39616/3*Cf^3*Ca*zeta3 - 4224*Cf^3*Ca*
         zeta3*lfr + 4224*Cf^3*Ca*zeta3*lqr - 2752/3*Cf^3*Ca*zeta2 - 31744/3*
         Cf^3*Ca*zeta2*lfr - 2304*Cf^3*Ca*zeta2*lfr^2 + 38080/3*Cf^3*Ca*zeta2*
         lqr + 4608*Cf^3*Ca*zeta2*lqr*lfr - 2304*Cf^3*Ca*zeta2*lqr^2 + 9024/5*
         Cf^3*Ca*zeta2^2 + 6132*Cf^4 + 4464*Cf^4*lfr - 5280*Cf^4*lfr^2 - 2304*
         Cf^4*lfr^3 + 256*Cf^4*lfr^4 - 4464*Cf^4*lqr + 10560*Cf^4*lqr*lfr + 
         6912*Cf^4*lqr*lfr^2 - 1024*Cf^4*lqr*lfr^3 - 5280*Cf^4*lqr^2 - 6912*
         Cf^4*lqr^2*lfr + 1536*Cf^4*lqr^2*lfr^2 + 2304*Cf^4*lqr^3 - 1024*Cf^4*
         lqr^3*lfr + 256*Cf^4*lqr^4 - 2880*Cf^4*zeta3 - 20224*Cf^4*zeta3*lfr
          + 20224*Cf^4*zeta3*lqr + 5856*Cf^4*zeta2 + 2304*Cf^4*zeta2*lfr - 
         5376*Cf^4*zeta2*lfr^2 - 2304*Cf^4*zeta2*lqr + 10752*Cf^4*zeta2*lqr*
         lfr - 5376*Cf^4*zeta2*lqr^2 - 9984/5*Cf^4*zeta2^2 )

       + D1*DD0 * ( 800/81*Cf*nf^3 - 320/27*Cf*nf^3*lqr + 32/9*Cf*nf^3*lqr^2
          - 64/9*Cf*nf^3*zeta2 - 7894/27*Cf*Ca*nf^2 + 2288/9*Cf*Ca*nf^2*lqr - 
         176/3*Cf*Ca*nf^2*lqr^2 + 1376/9*Cf*Ca*nf^2*zeta2 - 64/3*Cf*Ca*nf^2*
         zeta2*lqr + 20554/9*Cf*Ca^2*nf - 14648/9*Cf*Ca^2*nf*lqr + 968/3*Cf*
         Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 10192/9*Cf*Ca^2*nf*zeta2 + 704/
         3*Cf*Ca^2*nf*zeta2*lqr + 352/5*Cf*Ca^2*nf*zeta2^2 - 412880/81*Cf*Ca^3
          + 87296/27*Cf*Ca^3*lqr - 5324/9*Cf*Ca^3*lqr^2 + 1936*Cf*Ca^3*zeta3
          + 8024/3*Cf*Ca^3*zeta2 - 1936/3*Cf*Ca^3*zeta2*lqr - 1936/5*Cf*Ca^3*
         zeta2^2 - 7436/243*Cf^2*nf^2 - 2000/27*Cf^2*nf^2*lfr + 48*Cf^2*nf^2*
         lfr^2 - 64/9*Cf^2*nf^2*lfr^3 + 3104/27*Cf^2*nf^2*lqr + 256/3*Cf^2*
         nf^2*lqr*lfr - 32/3*Cf^2*nf^2*lqr*lfr^2 - 400/3*Cf^2*nf^2*lqr^2 - 64/
         3*Cf^2*nf^2*lqr^2*lfr + 352/9*Cf^2*nf^2*lqr^3 + 640/3*Cf^2*nf^2*zeta3
          + 5504/27*Cf^2*nf^2*zeta2 + 256/3*Cf^2*nf^2*zeta2*lfr - 640/3*Cf^2*
         nf^2*zeta2*lqr + 84280/243*Cf^2*Ca*nf + 49744/27*Cf^2*Ca*nf*lfr - 672
         *Cf^2*Ca*nf*lfr^2 + 704/9*Cf^2*Ca*nf*lfr^3 - 62536/27*Cf^2*Ca*nf*lqr
          - 3680/3*Cf^2*Ca*nf*lqr*lfr + 352/3*Cf^2*Ca*nf*lqr*lfr^2 + 5696/3*
         Cf^2*Ca*nf*lqr^2 + 704/3*Cf^2*Ca*nf*lqr^2*lfr - 3872/9*Cf^2*Ca*nf*
         lqr^3 - 27424/9*Cf^2*Ca*nf*zeta3 + 512*Cf^2*Ca*nf*zeta3*lfr + 160*
         Cf^2*Ca*nf*zeta3*lqr - 26432/9*Cf^2*Ca*nf*zeta2 - 4544/3*Cf^2*Ca*nf*
         zeta2*lfr + 96*Cf^2*Ca*nf*zeta2*lfr^2 + 8768/3*Cf^2*Ca*nf*zeta2*lqr
          + 192*Cf^2*Ca*nf*zeta2*lqr*lfr - 288*Cf^2*Ca*nf*zeta2*lqr^2 + 1376/3
         *Cf^2*Ca*nf*zeta2^2 - 356573/243*Cf^2*Ca^2 - 203804/27*Cf^2*Ca^2*lfr
          + 2076*Cf^2*Ca^2*lfr^2 - 1936/9*Cf^2*Ca^2*lfr^3 + 240764/27*Cf^2*
         Ca^2*lqr + 11488/3*Cf^2*Ca^2*lqr*lfr - 968/3*Cf^2*Ca^2*lqr*lfr^2 - 
         17716/3*Cf^2*Ca^2*lqr^2 - 1936/3*Cf^2*Ca^2*lqr^2*lfr + 10648/9*Cf^2*
         Ca^2*lqr^3 - 2304*Cf^2*Ca^2*zeta5 + 114592/9*Cf^2*Ca^2*zeta3 + 1408*
         Cf^2*Ca^2*zeta3*lfr - 5104*Cf^2*Ca^2*zeta3*lqr + 258784/27*Cf^2*Ca^2*
         zeta2 + 19552/3*Cf^2*Ca^2*zeta2*lfr - 528*Cf^2*Ca^2*zeta2*lfr^2 - 
         31168/3*Cf^2*Ca^2*zeta2*lqr - 1056*Cf^2*Ca^2*zeta2*lqr*lfr + 1584*
         Cf^2*Ca^2*zeta2*lqr^2 - 1376*Cf^2*Ca^2*zeta2*zeta3 - 31504/15*Cf^2*
         Ca^2*zeta2^2 - 5184/5*Cf^2*Ca^2*zeta2^2*lfr + 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr + 518/3*Cf^3*nf - 5824/3*Cf^3*nf*lfr - 1952/9*Cf^3*nf*
         lfr^2 + 1216/3*Cf^3*nf*lfr^3 - 64*Cf^3*nf*lfr^4 + 5824/3*Cf^3*nf*lqr
          + 16000/9*Cf^3*nf*lqr*lfr - 640*Cf^3*nf*lqr*lfr^2 + 128*Cf^3*nf*lqr*
         lfr^3 - 14048/9*Cf^3*nf*lqr^2 + 64*Cf^3*nf*lqr^2*lfr + 512/3*Cf^3*nf*
         lqr^3 - 128*Cf^3*nf*lqr^3*lfr + 64*Cf^3*nf*lqr^4 - 8096/3*Cf^3*nf*
         zeta3 - 7936/3*Cf^3*nf*zeta3*lfr + 11776/3*Cf^3*nf*zeta3*lqr + 7088/9
         *Cf^3*nf*zeta2 - 64/3*Cf^3*nf*zeta2*lfr - 1856/3*Cf^3*nf*zeta2*lfr^2
          + 64/3*Cf^3*nf*zeta2*lqr + 4864/3*Cf^3*nf*zeta2*lqr*lfr - 3008/3*
         Cf^3*nf*zeta2*lqr^2 - 2176/15*Cf^3*nf*zeta2^2 + 34849/9*Cf^3*Ca + 
         55096/3*Cf^3*Ca*lfr + 13064/9*Cf^3*Ca*lfr^2 - 7456/3*Cf^3*Ca*lfr^3 + 
         352*Cf^3*Ca*lfr^4 - 55096/3*Cf^3*Ca*lqr - 102160/9*Cf^3*Ca*lqr*lfr + 
         4288*Cf^3*Ca*lqr*lfr^2 - 704*Cf^3*Ca*lqr*lfr^3 + 89096/9*Cf^3*Ca*
         lqr^2 - 1120*Cf^3*Ca*lqr^2*lfr - 2048/3*Cf^3*Ca*lqr^3 + 704*Cf^3*Ca*
         lqr^3*lfr - 352*Cf^3*Ca*lqr^4 + 29392/3*Cf^3*Ca*zeta3 + 14560/3*Cf^3*
         Ca*zeta3*lfr + 192*Cf^3*Ca*zeta3*lfr^2 - 35680/3*Cf^3*Ca*zeta3*lqr - 
         384*Cf^3*Ca*zeta3*lqr*lfr + 192*Cf^3*Ca*zeta3*lqr^2 - 45416/9*Cf^3*Ca
         *zeta2 - 4640/3*Cf^3*Ca*zeta2*lfr + 6752/3*Cf^3*Ca*zeta2*lfr^2 + 384*
         Cf^3*Ca*zeta2*lfr^3 + 4640/3*Cf^3*Ca*zeta2*lqr - 19840/3*Cf^3*Ca*
         zeta2*lqr*lfr - 1152*Cf^3*Ca*zeta2*lqr*lfr^2 + 13088/3*Cf^3*Ca*zeta2*
         lqr^2 + 1152*Cf^3*Ca*zeta2*lqr^2*lfr - 384*Cf^3*Ca*zeta2*lqr^3 - 5184
         *Cf^3*Ca*zeta2*zeta3 + 5632/15*Cf^3*Ca*zeta2^2 - 9024/5*Cf^3*Ca*
         zeta2^2*lfr + 9024/5*Cf^3*Ca*zeta2^2*lqr - 6132*Cf^4*lfr - 4464*Cf^4*
         lfr^2 + 160*Cf^4*lfr^3 + 384*Cf^4*lfr^4 + 6132*Cf^4*lqr + 8928*Cf^4*
         lqr*lfr - 480*Cf^4*lqr*lfr^2 - 1536*Cf^4*lqr*lfr^3 - 4464*Cf^4*lqr^2
          + 480*Cf^4*lqr^2*lfr + 2304*Cf^4*lqr^2*lfr^2 - 160*Cf^4*lqr^3 - 1536
         *Cf^4*lqr^3*lfr + 384*Cf^4*lqr^4 + 10752*Cf^4*zeta5 - 10240*Cf^4*
         zeta3 - 960*Cf^4*zeta3*lfr + 9984*Cf^4*zeta3*lfr^2 + 960*Cf^4*zeta3*
         lqr - 19968*Cf^4*zeta3*lqr*lfr + 9984*Cf^4*zeta3*lqr^2 - 5856*Cf^4*
         zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 + 1536*Cf^4*zeta2*lfr^3 + 5856*Cf^4
         *zeta2*lqr + 4608*Cf^4*zeta2*lqr*lfr - 4608*Cf^4*zeta2*lqr*lfr^2 - 
         2304*Cf^4*zeta2*lqr^2 + 4608*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^3 - 7680*Cf^4*zeta2*zeta3 + 9984/5*Cf^4*zeta2^2*lfr - 9984/5*Cf^4
         *zeta2^2*lqr )

       + D0*LL6 * (  - 112/3*Cf^4 )

       + D0*LL5 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + D0*LL4 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 
         51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3
         *Ca*zeta2 + 680*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 864*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + D0*LL3 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 36304/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 102428/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2
          - 13144/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         31808/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2
          + 4160/9*Cf^3*nf*zeta2 + 82132/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr + 
         880/9*Cf^3*Ca*lfr^2 - 185744/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr
          + 16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 31472/9*Cf^3*Ca*zeta2
          - 960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 7616/3*Cf^4 - 3760
         *Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 3760*Cf^4*lqr - 1408
         *Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 704*Cf^4*lqr^2 + 1280*Cf^4*
         lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*zeta2
          - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + D0*LL2 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 5324/
         9*Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 25000/81*Cf^2*nf^2 - 928/9*
         Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2944/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         329156/81*Cf^2*Ca*nf + 11096/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 35144/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 5704/3*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 1021060/81*
         Cf^2*Ca^2 - 31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 99760/9*
         Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 
         9088/3*Cf^2*Ca^2*zeta3 + 65228/9*Cf^2*Ca^2*zeta2 + 2152/3*Cf^2*Ca^2*
         zeta2*lfr - 5320/3*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 - 
         100172/81*Cf^3*nf + 7936/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*lfr^2 - 128*
         Cf^3*nf*lfr^3 - 1312/9*Cf^3*nf*lqr - 5440/3*Cf^3*nf*lqr*lfr + 3536/3*
         Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*
         Cf^3*nf*zeta3 - 1600*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 3776/
         3*Cf^3*nf*zeta2*lqr + 854522/81*Cf^3*Ca - 53536/9*Cf^3*Ca*lfr - 12296/
         3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 12352/9*Cf^3*Ca*lqr + 33568/3*
         Cf^3*Ca*lqr*lfr - 21272/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 
         1408*Cf^3*Ca*lqr^3 + 9504*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 
         2112*Cf^3*Ca*zeta3*lqr + 23152/3*Cf^3*Ca*zeta2 + 23344/3*Cf^3*Ca*
         zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 26512/3*Cf^3*Ca*zeta2*lqr - 
         2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*Cf^3*
         Ca*zeta2^2 - 10882/3*Cf^4 + 12632/3*Cf^4*lfr + 5552*Cf^4*lfr^2 + 256*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 12632/3*Cf^4*lqr - 11104*Cf^4*lqr*lfr
          - 768*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 5552*Cf^4*lqr^2 + 768*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 - 256*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 9952/3*Cf^4*zeta2 + 4096*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 4096*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D0*DD6 * ( 112/3*Cf^4 )

       + D0*DD5 * ( 112/3*Cf^3*nf - 616/3*Cf^3*Ca - 224*Cf^4*lfr + 224*Cf^4*
         lqr )

       + D0*DD4 * ( 320/27*Cf^2*nf^2 - 3520/27*Cf^2*Ca*nf + 9680/27*Cf^2*Ca^2
          - 400/3*Cf^3*nf - 320/3*Cf^3*nf*lfr + 560/3*Cf^3*nf*lqr + 2680/3*
         Cf^3*Ca + 1760/3*Cf^3*Ca*lfr - 3080/3*Cf^3*Ca*lqr - 240*Cf^3*Ca*zeta2
          - 640*Cf^4 - 240*Cf^4*lfr + 480*Cf^4*lfr^2 + 240*Cf^4*lqr - 960*Cf^4
         *lqr*lfr + 480*Cf^4*lqr^2 - 480*Cf^4*zeta2 )

       + D0*DD3 * ( 32/27*Cf*nf^3 - 176/9*Cf*Ca*nf^2 + 968/9*Cf*Ca^2*nf - 5324/
         27*Cf*Ca^3 - 1600/27*Cf^2*nf^2 - 320/27*Cf^2*nf^2*lfr + 1280/27*Cf^2*
         nf^2*lqr + 21920/27*Cf^2*Ca*nf + 3520/27*Cf^2*Ca*nf*lfr - 14080/27*
         Cf^2*Ca*nf*lqr - 320/3*Cf^2*Ca*nf*zeta2 - 67120/27*Cf^2*Ca^2 - 9680/
         27*Cf^2*Ca^2*lfr + 38720/27*Cf^2*Ca^2*lqr + 1760/3*Cf^2*Ca^2*zeta2 - 
         1760/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr + 160/9*Cf^3*nf*lfr^2 - 1280/3*
         Cf^3*nf*lqr - 3200/9*Cf^3*nf*lqr*lfr + 3040/9*Cf^3*nf*lqr^2 - 4160/9*
         Cf^3*nf*zeta2 + 9920/27*Cf^3*Ca - 8960/3*Cf^3*Ca*lfr - 880/9*Cf^3*Ca*
         lfr^2 + 8960/3*Cf^3*Ca*lqr + 17600/9*Cf^3*Ca*lqr*lfr - 16720/9*Cf^3*
         Ca*lqr^2 + 1120*Cf^3*Ca*zeta3 + 22880/9*Cf^3*Ca*zeta2 + 960*Cf^3*Ca*
         zeta2*lfr - 960*Cf^3*Ca*zeta2*lqr + 2560*Cf^4*lfr + 960*Cf^4*lfr^2 - 
         1280/3*Cf^4*lfr^3 - 2560*Cf^4*lqr - 1920*Cf^4*lqr*lfr + 1280*Cf^4*lqr
         *lfr^2 + 960*Cf^4*lqr^2 - 1280*Cf^4*lqr^2*lfr + 1280/3*Cf^4*lqr^3 + 
         8960/3*Cf^4*zeta3 + 1920*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lqr )

       + D0*DD2 * (  - 160/27*Cf*nf^3 + 32/9*Cf*nf^3*lqr + 1144/9*Cf*Ca*nf^2
          - 176/3*Cf*Ca*nf^2*lqr - 32/3*Cf*Ca*nf^2*zeta2 - 7324/9*Cf*Ca^2*nf
          + 968/3*Cf*Ca^2*nf*lqr + 352/3*Cf*Ca^2*nf*zeta2 + 43648/27*Cf*Ca^3
          - 5324/9*Cf*Ca^3*lqr - 968/3*Cf*Ca^3*zeta2 + 7768/81*Cf^2*nf^2 + 544/
         9*Cf^2*nf^2*lfr - 64/9*Cf^2*nf^2*lfr^2 - 1504/9*Cf^2*nf^2*lqr - 256/9
         *Cf^2*nf^2*lqr*lfr + 608/9*Cf^2*nf^2*lqr^2 - 1024/9*Cf^2*nf^2*zeta2
          - 133988/81*Cf^2*Ca*nf - 7712/9*Cf^2*Ca*nf*lfr + 704/9*Cf^2*Ca*nf*
         lfr^2 + 20864/9*Cf^2*Ca*nf*lqr + 2816/9*Cf^2*Ca*nf*lqr*lfr - 6688/9*
         Cf^2*Ca*nf*lqr^2 + 448/3*Cf^2*Ca*nf*zeta3 + 14144/9*Cf^2*Ca*nf*zeta2
          + 128*Cf^2*Ca*nf*zeta2*lfr - 320*Cf^2*Ca*nf*zeta2*lqr + 481216/81*
         Cf^2*Ca^2 + 23944/9*Cf^2*Ca^2*lfr - 1936/9*Cf^2*Ca^2*lfr^2 - 64216/9*
         Cf^2*Ca^2*lqr - 7744/9*Cf^2*Ca^2*lqr*lfr + 18392/9*Cf^2*Ca^2*lqr^2 - 
         8800/3*Cf^2*Ca^2*zeta3 - 50272/9*Cf^2*Ca^2*zeta2 - 704*Cf^2*Ca^2*
         zeta2*lfr + 1760*Cf^2*Ca^2*zeta2*lqr + 2592/5*Cf^2*Ca^2*zeta2^2 + 
         2764/3*Cf^3*nf + 1936/9*Cf^3*nf*lfr - 560*Cf^3*nf*lfr^2 + 128*Cf^3*nf
         *lfr^3 - 7984/9*Cf^3*nf*lqr + 832*Cf^3*nf*lqr*lfr - 272*Cf^3*nf*lqr^2
          - 384*Cf^3*nf*lqr^2*lfr + 256*Cf^3*nf*lqr^3 + 5696/3*Cf^3*nf*zeta3
          + 704/3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lfr - 3776/3*Cf^3*nf*
         zeta2*lqr - 26362/3*Cf^3*Ca - 11560/9*Cf^3*Ca*lfr + 3848*Cf^3*Ca*
         lfr^2 - 704*Cf^3*Ca*lfr^3 + 49576/9*Cf^3*Ca*lqr - 6112*Cf^3*Ca*lqr*
         lfr + 2264*Cf^3*Ca*lqr^2 + 2112*Cf^3*Ca*lqr^2*lfr - 1408*Cf^3*Ca*
         lqr^3 - 19808/3*Cf^3*Ca*zeta3 - 2112*Cf^3*Ca*zeta3*lfr + 2112*Cf^3*Ca
         *zeta3*lqr - 1376/3*Cf^3*Ca*zeta2 - 15872/3*Cf^3*Ca*zeta2*lfr - 1152*
         Cf^3*Ca*zeta2*lfr^2 + 19040/3*Cf^3*Ca*zeta2*lqr + 2304*Cf^3*Ca*zeta2*
         lqr*lfr - 1152*Cf^3*Ca*zeta2*lqr^2 + 4512/5*Cf^3*Ca*zeta2^2 + 3066*
         Cf^4 + 2232*Cf^4*lfr - 2640*Cf^4*lfr^2 - 1152*Cf^4*lfr^3 + 128*Cf^4*
         lfr^4 - 2232*Cf^4*lqr + 5280*Cf^4*lqr*lfr + 3456*Cf^4*lqr*lfr^2 - 512
         *Cf^4*lqr*lfr^3 - 2640*Cf^4*lqr^2 - 3456*Cf^4*lqr^2*lfr + 768*Cf^4*
         lqr^2*lfr^2 + 1152*Cf^4*lqr^3 - 512*Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4
          - 1440*Cf^4*zeta3 - 10112*Cf^4*zeta3*lfr + 10112*Cf^4*zeta3*lqr + 
         2928*Cf^4*zeta2 + 1152*Cf^4*zeta2*lfr - 2688*Cf^4*zeta2*lfr^2 - 1152*
         Cf^4*zeta2*lqr + 5376*Cf^4*zeta2*lqr*lfr - 2688*Cf^4*zeta2*lqr^2 - 
         4992/5*Cf^4*zeta2^2 )

       + D0*DD1 * ( 800/81*Cf*nf^3 - 320/27*Cf*nf^3*lqr + 32/9*Cf*nf^3*lqr^2
          - 64/9*Cf*nf^3*zeta2 - 7894/27*Cf*Ca*nf^2 + 2288/9*Cf*Ca*nf^2*lqr - 
         176/3*Cf*Ca*nf^2*lqr^2 + 1376/9*Cf*Ca*nf^2*zeta2 - 64/3*Cf*Ca*nf^2*
         zeta2*lqr + 20554/9*Cf*Ca^2*nf - 14648/9*Cf*Ca^2*nf*lqr + 968/3*Cf*
         Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 10192/9*Cf*Ca^2*nf*zeta2 + 704/
         3*Cf*Ca^2*nf*zeta2*lqr + 352/5*Cf*Ca^2*nf*zeta2^2 - 412880/81*Cf*Ca^3
          + 87296/27*Cf*Ca^3*lqr - 5324/9*Cf*Ca^3*lqr^2 + 1936*Cf*Ca^3*zeta3
          + 8024/3*Cf*Ca^3*zeta2 - 1936/3*Cf*Ca^3*zeta2*lqr - 1936/5*Cf*Ca^3*
         zeta2^2 - 7436/243*Cf^2*nf^2 - 2000/27*Cf^2*nf^2*lfr + 48*Cf^2*nf^2*
         lfr^2 - 64/9*Cf^2*nf^2*lfr^3 + 3104/27*Cf^2*nf^2*lqr + 256/3*Cf^2*
         nf^2*lqr*lfr - 32/3*Cf^2*nf^2*lqr*lfr^2 - 400/3*Cf^2*nf^2*lqr^2 - 64/
         3*Cf^2*nf^2*lqr^2*lfr + 352/9*Cf^2*nf^2*lqr^3 + 640/3*Cf^2*nf^2*zeta3
          + 5504/27*Cf^2*nf^2*zeta2 + 256/3*Cf^2*nf^2*zeta2*lfr - 640/3*Cf^2*
         nf^2*zeta2*lqr + 84280/243*Cf^2*Ca*nf + 49744/27*Cf^2*Ca*nf*lfr - 672
         *Cf^2*Ca*nf*lfr^2 + 704/9*Cf^2*Ca*nf*lfr^3 - 62536/27*Cf^2*Ca*nf*lqr
          - 3680/3*Cf^2*Ca*nf*lqr*lfr + 352/3*Cf^2*Ca*nf*lqr*lfr^2 + 5696/3*
         Cf^2*Ca*nf*lqr^2 + 704/3*Cf^2*Ca*nf*lqr^2*lfr - 3872/9*Cf^2*Ca*nf*
         lqr^3 - 27424/9*Cf^2*Ca*nf*zeta3 + 512*Cf^2*Ca*nf*zeta3*lfr + 160*
         Cf^2*Ca*nf*zeta3*lqr - 26432/9*Cf^2*Ca*nf*zeta2 - 4544/3*Cf^2*Ca*nf*
         zeta2*lfr + 96*Cf^2*Ca*nf*zeta2*lfr^2 + 8768/3*Cf^2*Ca*nf*zeta2*lqr
          + 192*Cf^2*Ca*nf*zeta2*lqr*lfr - 288*Cf^2*Ca*nf*zeta2*lqr^2 + 1376/3
         *Cf^2*Ca*nf*zeta2^2 - 356573/243*Cf^2*Ca^2 - 203804/27*Cf^2*Ca^2*lfr
          + 2076*Cf^2*Ca^2*lfr^2 - 1936/9*Cf^2*Ca^2*lfr^3 + 240764/27*Cf^2*
         Ca^2*lqr + 11488/3*Cf^2*Ca^2*lqr*lfr - 968/3*Cf^2*Ca^2*lqr*lfr^2 - 
         17716/3*Cf^2*Ca^2*lqr^2 - 1936/3*Cf^2*Ca^2*lqr^2*lfr + 10648/9*Cf^2*
         Ca^2*lqr^3 - 2304*Cf^2*Ca^2*zeta5 + 114592/9*Cf^2*Ca^2*zeta3 + 1408*
         Cf^2*Ca^2*zeta3*lfr - 5104*Cf^2*Ca^2*zeta3*lqr + 258784/27*Cf^2*Ca^2*
         zeta2 + 19552/3*Cf^2*Ca^2*zeta2*lfr - 528*Cf^2*Ca^2*zeta2*lfr^2 - 
         31168/3*Cf^2*Ca^2*zeta2*lqr - 1056*Cf^2*Ca^2*zeta2*lqr*lfr + 1584*
         Cf^2*Ca^2*zeta2*lqr^2 - 1376*Cf^2*Ca^2*zeta2*zeta3 - 31504/15*Cf^2*
         Ca^2*zeta2^2 - 5184/5*Cf^2*Ca^2*zeta2^2*lfr + 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr + 518/3*Cf^3*nf - 5824/3*Cf^3*nf*lfr - 1952/9*Cf^3*nf*
         lfr^2 + 1216/3*Cf^3*nf*lfr^3 - 64*Cf^3*nf*lfr^4 + 5824/3*Cf^3*nf*lqr
          + 16000/9*Cf^3*nf*lqr*lfr - 640*Cf^3*nf*lqr*lfr^2 + 128*Cf^3*nf*lqr*
         lfr^3 - 14048/9*Cf^3*nf*lqr^2 + 64*Cf^3*nf*lqr^2*lfr + 512/3*Cf^3*nf*
         lqr^3 - 128*Cf^3*nf*lqr^3*lfr + 64*Cf^3*nf*lqr^4 - 8096/3*Cf^3*nf*
         zeta3 - 7936/3*Cf^3*nf*zeta3*lfr + 11776/3*Cf^3*nf*zeta3*lqr + 7088/9
         *Cf^3*nf*zeta2 - 64/3*Cf^3*nf*zeta2*lfr - 1856/3*Cf^3*nf*zeta2*lfr^2
          + 64/3*Cf^3*nf*zeta2*lqr + 4864/3*Cf^3*nf*zeta2*lqr*lfr - 3008/3*
         Cf^3*nf*zeta2*lqr^2 - 2176/15*Cf^3*nf*zeta2^2 + 34849/9*Cf^3*Ca + 
         55096/3*Cf^3*Ca*lfr + 13064/9*Cf^3*Ca*lfr^2 - 7456/3*Cf^3*Ca*lfr^3 + 
         352*Cf^3*Ca*lfr^4 - 55096/3*Cf^3*Ca*lqr - 102160/9*Cf^3*Ca*lqr*lfr + 
         4288*Cf^3*Ca*lqr*lfr^2 - 704*Cf^3*Ca*lqr*lfr^3 + 89096/9*Cf^3*Ca*
         lqr^2 - 1120*Cf^3*Ca*lqr^2*lfr - 2048/3*Cf^3*Ca*lqr^3 + 704*Cf^3*Ca*
         lqr^3*lfr - 352*Cf^3*Ca*lqr^4 + 29392/3*Cf^3*Ca*zeta3 + 14560/3*Cf^3*
         Ca*zeta3*lfr + 192*Cf^3*Ca*zeta3*lfr^2 - 35680/3*Cf^3*Ca*zeta3*lqr - 
         384*Cf^3*Ca*zeta3*lqr*lfr + 192*Cf^3*Ca*zeta3*lqr^2 - 45416/9*Cf^3*Ca
         *zeta2 - 4640/3*Cf^3*Ca*zeta2*lfr + 6752/3*Cf^3*Ca*zeta2*lfr^2 + 384*
         Cf^3*Ca*zeta2*lfr^3 + 4640/3*Cf^3*Ca*zeta2*lqr - 19840/3*Cf^3*Ca*
         zeta2*lqr*lfr - 1152*Cf^3*Ca*zeta2*lqr*lfr^2 + 13088/3*Cf^3*Ca*zeta2*
         lqr^2 + 1152*Cf^3*Ca*zeta2*lqr^2*lfr - 384*Cf^3*Ca*zeta2*lqr^3 - 5184
         *Cf^3*Ca*zeta2*zeta3 + 5632/15*Cf^3*Ca*zeta2^2 - 9024/5*Cf^3*Ca*
         zeta2^2*lfr + 9024/5*Cf^3*Ca*zeta2^2*lqr - 6132*Cf^4*lfr - 4464*Cf^4*
         lfr^2 + 160*Cf^4*lfr^3 + 384*Cf^4*lfr^4 + 6132*Cf^4*lqr + 8928*Cf^4*
         lqr*lfr - 480*Cf^4*lqr*lfr^2 - 1536*Cf^4*lqr*lfr^3 - 4464*Cf^4*lqr^2
          + 480*Cf^4*lqr^2*lfr + 2304*Cf^4*lqr^2*lfr^2 - 160*Cf^4*lqr^3 - 1536
         *Cf^4*lqr^3*lfr + 384*Cf^4*lqr^4 + 10752*Cf^4*zeta5 - 10240*Cf^4*
         zeta3 - 960*Cf^4*zeta3*lfr + 9984*Cf^4*zeta3*lfr^2 + 960*Cf^4*zeta3*
         lqr - 19968*Cf^4*zeta3*lqr*lfr + 9984*Cf^4*zeta3*lqr^2 - 5856*Cf^4*
         zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 + 1536*Cf^4*zeta2*lfr^3 + 5856*Cf^4
         *zeta2*lqr + 4608*Cf^4*zeta2*lqr*lfr - 4608*Cf^4*zeta2*lqr*lfr^2 - 
         2304*Cf^4*zeta2*lqr^2 + 4608*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^3 - 7680*Cf^4*zeta2*zeta3 + 9984/5*Cf^4*zeta2^2*lfr - 9984/5*Cf^4
         *zeta2^2*lqr )

       + D0*DD0 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*
         zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr]
          - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*
         zeta2*[d4RR/nr] + 256*Cf*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*[dabc^2/n]*
         nfv + 896/3*Cf*zeta3*[dabc^2/n]*nfv + 640*Cf*zeta2*[dabc^2/n]*nfv - 
         128/5*Cf*zeta2^2*[dabc^2/n]*nfv - 4000/729*Cf*nf^3 + 800/81*Cf*nf^3*
         lqr - 160/27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 320/27*Cf*nf^3*
         zeta2 - 64/9*Cf*nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2 - 7894/27*Cf*Ca
         *nf^2*lqr + 1144/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 208/9*
         Cf*Ca*nf^2*zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/9*Cf*Ca*nf^2*zeta2
         *lqr - 32/3*Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*nf^2*zeta2^2 - 571387/
         243*Cf*Ca^2*nf + 20554/9*Cf*Ca^2*nf*lqr - 7324/9*Cf*Ca^2*nf*lqr^2 + 
         968/9*Cf*Ca^2*nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5 + 3128/3*Cf*Ca^2*nf*
         zeta3 - 352*Cf*Ca^2*nf*zeta3*lqr + 58000/27*Cf*Ca^2*nf*zeta2 - 10192/
         9*Cf*Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2*lqr^2 + 32*Cf*Ca^2*nf
         *zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/5*Cf*Ca^2*nf*zeta2^2*
         lqr + 4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*lqr + 43648/27*Cf*Ca^3*
         lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*Ca^3*zeta5 - 51032/9*Cf*
         Ca^3*zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*Ca^3*zeta3^2 - 140200/27*
         Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 968/3*Cf*Ca^3*zeta2*lqr^2
          + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*
         zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 - 72590/729*Cf^2*nf^2 + 28984/
         729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*lfr^2 - 352/9*Cf^2*nf^2*lfr^3
          + 176/27*Cf^2*nf^2*lfr^4 + 128156/729*Cf^2*nf^2*lqr - 2992/81*Cf^2*
         nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2 - 128/27*Cf^2*nf^2*lqr*lfr^3
          - 4024/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*nf^2*lqr^2*lfr - 32/9*Cf^2*
         nf^2*lqr^2*lfr^2 - 16*Cf^2*nf^2*lqr^3 - 128/27*Cf^2*nf^2*lqr^3*lfr + 
         176/27*Cf^2*nf^2*lqr^4 - 30688/81*Cf^2*nf^2*zeta3 - 128/27*Cf^2*nf^2*
         zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr + 11408/81*Cf^2*nf^2*zeta2 - 
         4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*Cf^2*nf^2*zeta2*lfr^2 + 1856/27*
         Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2*zeta2*lqr*lfr - 704/9*Cf^2*nf^2
         *zeta2*lqr^2 + 5632/135*Cf^2*nf^2*zeta2^2 + 2300107/729*Cf^2*Ca*nf - 
         515816/729*Cf^2*Ca*nf*lfr - 44152/81*Cf^2*Ca*nf*lfr^2 + 4736/9*Cf^2*
         Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*lfr^4 - 2071000/729*Cf^2*Ca*nf*lqr
          + 84944/81*Cf^2*Ca*nf*lqr*lfr - 3856/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/
         27*Cf^2*Ca*nf*lqr*lfr^3 + 29300/81*Cf^2*Ca*nf*lqr^2 - 3328/9*Cf^2*Ca*
         nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*lqr^2*lfr^2 + 272*Cf^2*Ca*nf*lqr^3 + 
         1408/27*Cf^2*Ca*nf*lqr^3*lfr - 1936/27*Cf^2*Ca*nf*lqr^4 + 128*Cf^2*Ca
         *nf*zeta5 + 234368/81*Cf^2*Ca*nf*zeta3 + 6784/9*Cf^2*Ca*nf*zeta3*lfr
          - 928/3*Cf^2*Ca*nf*zeta3*lfr^2 - 19552/9*Cf^2*Ca*nf*zeta3*lqr + 1088/
         3*Cf^2*Ca*nf*zeta3*lqr*lfr - 160/3*Cf^2*Ca*nf*zeta3*lqr^2 - 18100/9*
         Cf^2*Ca*nf*zeta2 + 197200/81*Cf^2*Ca*nf*zeta2*lfr - 752/9*Cf^2*Ca*nf*
         zeta2*lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 83440/81*Cf^2*Ca*nf*zeta2*
         lqr - 10304/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 64*Cf^2*Ca*nf*zeta2*lqr*
         lfr^2 + 8944/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*Cf^2*Ca*nf*zeta2*lqr^2*lfr
          - 64*Cf^2*Ca*nf*zeta2*lqr^3 - 1408/3*Cf^2*Ca*nf*zeta2*zeta3 - 51536/
         135*Cf^2*Ca*nf*zeta2^2 - 992/3*Cf^2*Ca*nf*zeta2^2*lfr + 4672/15*Cf^2*
         Ca*nf*zeta2^2*lqr - 11106458/729*Cf^2*Ca^2 + 2146594/729*Cf^2*Ca^2*
         lfr + 186392/81*Cf^2*Ca^2*lfr^2 - 14392/9*Cf^2*Ca^2*lfr^3 + 5324/27*
         Cf^2*Ca^2*lfr^4 + 6834605/729*Cf^2*Ca^2*lqr - 362644/81*Cf^2*Ca^2*lqr
         *lfr + 11972/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/27*Cf^2*Ca^2*lqr*lfr^3 - 
         32836/81*Cf^2*Ca^2*lqr^2 + 10520/9*Cf^2*Ca^2*lqr^2*lfr - 968/9*Cf^2*
         Ca^2*lqr^2*lfr^2 - 900*Cf^2*Ca^2*lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr
          + 5324/27*Cf^2*Ca^2*lqr^4 - 816*Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*
         zeta5*lfr - 1216*Cf^2*Ca^2*zeta5*lqr + 6164/81*Cf^2*Ca^2*zeta3 - 
         97312/27*Cf^2*Ca^2*zeta3*lfr + 880/3*Cf^2*Ca^2*zeta3*lfr^2 + 133744/
         27*Cf^2*Ca^2*zeta3*lqr + 2464/3*Cf^2*Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2
         *Ca^2*zeta3*lqr^2 + 752/3*Cf^2*Ca^2*zeta3^2 + 594406/81*Cf^2*Ca^2*
         zeta2 - 638008/81*Cf^2*Ca^2*zeta2*lfr - 5912/9*Cf^2*Ca^2*zeta2*lfr^2
          + 352*Cf^2*Ca^2*zeta2*lfr^3 + 260152/81*Cf^2*Ca^2*zeta2*lqr + 41920/
         9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 30200/9*
         Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*zeta2*lqr^2*lfr + 352*Cf^2*Ca^2
         *zeta2*lqr^3 + 1648*Cf^2*Ca^2*zeta2*zeta3 + 2176/3*Cf^2*Ca^2*zeta2*
         zeta3*lfr - 2176/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 58972/135*Cf^2*Ca^2*
         zeta2^2 + 3920/3*Cf^2*Ca^2*zeta2^2*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*
         lfr^2 - 18016/15*Cf^2*Ca^2*zeta2^2*lqr - 3456/5*Cf^2*Ca^2*zeta2^2*lqr
         *lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2 + 38944/315*Cf^2*Ca^2*zeta2^3
          - 4310/9*Cf^3*nf - 536*Cf^3*nf*lfr + 2440/3*Cf^3*nf*lfr^2 + 400/3*
         Cf^3*nf*lfr^3 - 96*Cf^3*nf*lfr^4 + 1298*Cf^3*nf*lqr - 2936/3*Cf^3*nf*
         lqr*lfr - 704*Cf^3*nf*lqr*lfr^2 + 192*Cf^3*nf*lqr*lfr^3 + 496/3*Cf^3*
         nf*lqr^2 + 1008*Cf^3*nf*lqr^2*lfr - 1312/3*Cf^3*nf*lqr^3 - 192*Cf^3*
         nf*lqr^3*lfr + 96*Cf^3*nf*lqr^4 + 10816/9*Cf^3*nf*zeta5 + 29456/27*
         Cf^3*nf*zeta3 + 21056/9*Cf^3*nf*zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2
          - 25376/9*Cf^3*nf*zeta3*lqr - 6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*
         Cf^3*nf*zeta3*lqr^2 - 5576/27*Cf^3*nf*zeta2 - 12992/27*Cf^3*nf*zeta2*
         lfr + 160/9*Cf^3*nf*zeta2*lfr^2 + 13424/27*Cf^3*nf*zeta2*lqr - 320/9*
         Cf^3*nf*zeta2*lqr*lfr - 256*Cf^3*nf*zeta2*lqr*lfr^2 + 160/9*Cf^3*nf*
         zeta2*lqr^2 + 512*Cf^3*nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3
          - 22400/9*Cf^3*nf*zeta2*zeta3 + 27968/135*Cf^3*nf*zeta2^2 - 1088/15*
         Cf^3*nf*zeta2^2*lfr - 64/15*Cf^3*nf*zeta2^2*lqr + 12062*Cf^3*Ca + 
         55876/27*Cf^3*Ca*lfr - 21848/3*Cf^3*Ca*lfr^2 - 2536/3*Cf^3*Ca*lfr^3
          + 528*Cf^3*Ca*lfr^4 - 207643/27*Cf^3*Ca*lqr + 31420/3*Cf^3*Ca*lqr*
         lfr + 4560*Cf^3*Ca*lqr*lfr^2 - 1056*Cf^3*Ca*lqr*lfr^3 - 9572/3*Cf^3*
         Ca*lqr^2 - 6584*Cf^3*Ca*lqr^2*lfr + 8608/3*Cf^3*Ca*lqr^3 + 1056*Cf^3*
         Ca*lqr^3*lfr - 528*Cf^3*Ca*lqr^4 - 110752/9*Cf^3*Ca*zeta5 - 960*Cf^3*
         Ca*zeta5*lfr + 960*Cf^3*Ca*zeta5*lqr - 214592/27*Cf^3*Ca*zeta3 - 
         45568/3*Cf^3*Ca*zeta3*lfr + 6464/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*
         zeta3*lfr^3 + 53488/3*Cf^3*Ca*zeta3*lqr + 14528/3*Cf^3*Ca*zeta3*lqr*
         lfr - 1152*Cf^3*Ca*zeta3*lqr*lfr^2 - 20992/3*Cf^3*Ca*zeta3*lqr^2 + 
         1152*Cf^3*Ca*zeta3*lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3
         *Ca*zeta3^2 + 21554/27*Cf^3*Ca*zeta2 + 84008/27*Cf^3*Ca*zeta2*lfr + 
         512/9*Cf^3*Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 76880/27*Cf^3*
         Ca*zeta2*lqr - 1024/9*Cf^3*Ca*zeta2*lqr*lfr + 256*Cf^3*Ca*zeta2*lqr*
         lfr^2 + 512/9*Cf^3*Ca*zeta2*lqr^2 - 1664*Cf^3*Ca*zeta2*lqr^2*lfr + 
         1024*Cf^3*Ca*zeta2*lqr^3 + 111008/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*
         Ca*zeta2*zeta3*lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 211376/135*Cf^3*
         Ca*zeta2^2 + 5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*
         lfr^2 + 448/15*Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr
          + 4928/5*Cf^3*Ca*zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 - 11198/3
         *Cf^4 - 2990*Cf^4*lfr + 964*Cf^4*lfr^2 + 1344*Cf^4*lfr^3 + 288*Cf^4*
         lfr^4 + 2990*Cf^4*lqr - 1928*Cf^4*lqr*lfr - 4032*Cf^4*lqr*lfr^2 - 
         1152*Cf^4*lqr*lfr^3 + 964*Cf^4*lqr^2 + 4032*Cf^4*lqr^2*lfr + 1728*
         Cf^4*lqr^2*lfr^2 - 1344*Cf^4*lqr^3 - 1152*Cf^4*lqr^3*lfr + 288*Cf^4*
         lqr^4 + 5312*Cf^4*zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr
          - 1840*Cf^4*zeta3 + 14208*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 
         7424/3*Cf^4*zeta3*lfr^3 - 14208*Cf^4*zeta3*lqr - 8064*Cf^4*zeta3*lqr*
         lfr + 7424*Cf^4*zeta3*lqr*lfr^2 + 4032*Cf^4*zeta3*lqr^2 - 7424*Cf^4*
         zeta3*lqr^2*lfr + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 
         6652/3*Cf^4*zeta2 - 1584*Cf^4*zeta2*lfr + 2688*Cf^4*zeta2*lfr^2 + 
         1152*Cf^4*zeta2*lfr^3 - 256*Cf^4*zeta2*lfr^4 + 1584*Cf^4*zeta2*lqr - 
         5376*Cf^4*zeta2*lqr*lfr - 3456*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2
         *lqr*lfr^3 + 2688*Cf^4*zeta2*lqr^2 + 3456*Cf^4*zeta2*lqr^2*lfr - 1536
         *Cf^4*zeta2*lqr^2*lfr^2 - 1152*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*
         lqr^3*lfr - 256*Cf^4*zeta2*lqr^4 + 1280*Cf^4*zeta2*zeta3 + 7168*Cf^4*
         zeta2*zeta3*lfr - 7168*Cf^4*zeta2*zeta3*lqr + 592/5*Cf^4*zeta2^2 + 
         768/5*Cf^4*zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 - 768/5*Cf^4*
         zeta2^2*lqr + 9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2
          + 97408/315*Cf^4*zeta2^3 )

       + [d_(1-z2)]*L7 * (  - 16/3*Cf^4 )

       + [d_(1-z2)]*L6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 + 112/
         3*Cf^4*lfr - 112/3*Cf^4*lqr )

       + [d_(1-z2)]*L5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 
         10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 48*Cf^3*Ca
         *zeta2 + 132*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 192*Cf^4*lqr + 192
         *Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + [d_(1-z2)]*L4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/
         27*Cf^2*nf^2*lqr - 9088/27*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/
         27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 25733/27*Cf^2*Ca^2 + 2420/
         27*Cf^2*Ca^2*lfr - 9680/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         3736/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*lfr^2 + 8312/27*
         Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*lqr^2 + 1040/9*
         Cf^3*nf*zeta2 + 23116/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*
         Ca*lfr^2 - 47876/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*
         Cf^3*Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 8072/9*Cf^3*Ca*zeta2 - 240*Cf^3*
         Ca*zeta2*lfr + 240*Cf^3*Ca*zeta2*lqr - 2080/3*Cf^4 - 944*Cf^4*lfr + 
         224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 944*Cf^4*lqr - 448*Cf^4*lqr*lfr
          - 320*Cf^4*lqr*lfr^2 + 224*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/3*
         Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*lfr
          + 480*Cf^4*zeta2*lqr )

       + [d_(1-z2)]*D7 * ( 16/3*Cf^4 )

       + [d_(1-z2)]*D6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 112/3*Cf^4*lfr + 112/
         3*Cf^4*lqr )

       + [d_(1-z2)]*D5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*
         Ca^2 - 80/3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 536/3*
         Cf^3*Ca + 352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 
         128*Cf^4 - 48*Cf^4*lfr + 96*Cf^4*lfr^2 + 48*Cf^4*lqr - 192*Cf^4*lqr*
         lfr + 96*Cf^4*lqr^2 - 96*Cf^4*zeta2 )

       + [d_(1-z2)]*D4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf
          - 1331/27*Cf*Ca^3 - 400/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*
         Cf^2*nf^2*lqr + 5480/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*
         Cf^2*Ca*nf*lqr - 80/3*Cf^2*Ca*nf*zeta2 - 16780/27*Cf^2*Ca^2 - 2420/27
         *Cf^2*Ca^2*lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 - 440/
         27*Cf^3*nf + 320/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 320/3*Cf^3*nf*
         lqr - 800/9*Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 1040/9*Cf^3*nf*
         zeta2 + 2480/27*Cf^3*Ca - 2240/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 
         2240/3*Cf^3*Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 
         280*Cf^3*Ca*zeta3 + 5720/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 
         240*Cf^3*Ca*zeta2*lqr + 640*Cf^4*lfr + 240*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 640*Cf^4*lqr - 480*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 + 240*
         Cf^4*lqr^2 - 320*Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 2240/3*Cf^4*
         zeta3 + 480*Cf^4*zeta2*lfr - 480*Cf^4*zeta2*lqr )

       + [d_(1-z2)]*D3 * (  - 160/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1144/27*Cf*
         Ca*nf^2 - 176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 7324/27*Cf*
         Ca^2*nf + 968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 43648/81*Cf
         *Ca^3 - 5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 7768/243*Cf^2*
         nf^2 + 544/27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 1504/27*Cf^2*
         nf^2*lqr - 256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 1024/
         27*Cf^2*nf^2*zeta2 - 133988/243*Cf^2*Ca*nf - 7712/27*Cf^2*Ca*nf*lfr
          + 704/27*Cf^2*Ca*nf*lfr^2 + 20864/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*
         Ca*nf*lqr*lfr - 6688/27*Cf^2*Ca*nf*lqr^2 + 448/9*Cf^2*Ca*nf*zeta3 + 
         14144/27*Cf^2*Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*
         Ca*nf*zeta2*lqr + 481216/243*Cf^2*Ca^2 + 23944/27*Cf^2*Ca^2*lfr - 
         1936/27*Cf^2*Ca^2*lfr^2 - 64216/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*
         lqr*lfr + 18392/27*Cf^2*Ca^2*lqr^2 - 8800/9*Cf^2*Ca^2*zeta3 - 50272/
         27*Cf^2*Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*
         zeta2*lqr + 864/5*Cf^2*Ca^2*zeta2^2 + 2764/9*Cf^3*nf + 1936/27*Cf^3*
         nf*lfr - 560/3*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 - 7984/27*Cf^3*nf*
         lqr + 832/3*Cf^3*nf*lqr*lfr - 272/3*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2
         *lfr + 256/3*Cf^3*nf*lqr^3 + 5696/9*Cf^3*nf*zeta3 + 704/9*Cf^3*nf*
         zeta2 + 3200/9*Cf^3*nf*zeta2*lfr - 3776/9*Cf^3*nf*zeta2*lqr - 26362/9
         *Cf^3*Ca - 11560/27*Cf^3*Ca*lfr + 3848/3*Cf^3*Ca*lfr^2 - 704/3*Cf^3*
         Ca*lfr^3 + 49576/27*Cf^3*Ca*lqr - 6112/3*Cf^3*Ca*lqr*lfr + 2264/3*
         Cf^3*Ca*lqr^2 + 704*Cf^3*Ca*lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 19808/
         9*Cf^3*Ca*zeta3 - 704*Cf^3*Ca*zeta3*lfr + 704*Cf^3*Ca*zeta3*lqr - 
         1376/9*Cf^3*Ca*zeta2 - 15872/9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*
         lfr^2 + 19040/9*Cf^3*Ca*zeta2*lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*
         Cf^3*Ca*zeta2*lqr^2 + 1504/5*Cf^3*Ca*zeta2^2 + 1022*Cf^4 + 744*Cf^4*
         lfr - 880*Cf^4*lfr^2 - 384*Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 - 744*Cf^4*
         lqr + 1760*Cf^4*lqr*lfr + 1152*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3
          - 880*Cf^4*lqr^2 - 1152*Cf^4*lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 + 384*
         Cf^4*lqr^3 - 512/3*Cf^4*lqr^3*lfr + 128/3*Cf^4*lqr^4 - 480*Cf^4*zeta3
          - 10112/3*Cf^4*zeta3*lfr + 10112/3*Cf^4*zeta3*lqr + 976*Cf^4*zeta2
          + 384*Cf^4*zeta2*lfr - 896*Cf^4*zeta2*lfr^2 - 384*Cf^4*zeta2*lqr + 
         1792*Cf^4*zeta2*lqr*lfr - 896*Cf^4*zeta2*lqr^2 - 1664/5*Cf^4*zeta2^2
          )

       + [d_(1-z2)]*D2 * ( 400/81*Cf*nf^3 - 160/27*Cf*nf^3*lqr + 16/9*Cf*nf^3*
         lqr^2 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2 + 1144/9*Cf*Ca*nf^2*
         lqr - 88/3*Cf*Ca*nf^2*lqr^2 + 688/9*Cf*Ca*nf^2*zeta2 - 32/3*Cf*Ca*
         nf^2*zeta2*lqr + 10277/9*Cf*Ca^2*nf - 7324/9*Cf*Ca^2*nf*lqr + 484/3*
         Cf*Ca^2*nf*lqr^2 - 176*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*zeta2 + 
         352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 43648/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 968*Cf*Ca^3*
         zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr - 968/5*Cf*
         Ca^3*zeta2^2 - 3718/243*Cf^2*nf^2 - 1000/27*Cf^2*nf^2*lfr + 24*Cf^2*
         nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 1552/27*Cf^2*nf^2*lqr + 128/3*
         Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 200/3*Cf^2*nf^2*lqr^2
          - 32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 320/3*Cf^2*nf^2
         *zeta3 + 2752/27*Cf^2*nf^2*zeta2 + 128/3*Cf^2*nf^2*zeta2*lfr - 320/3*
         Cf^2*nf^2*zeta2*lqr + 42140/243*Cf^2*Ca*nf + 24872/27*Cf^2*Ca*nf*lfr
          - 336*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 31268/27*Cf^2*Ca*
         nf*lqr - 1840/3*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*lfr^2 + 
         2848/3*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9*Cf^2*Ca
         *nf*lqr^3 - 13712/9*Cf^2*Ca*nf*zeta3 + 256*Cf^2*Ca*nf*zeta3*lfr + 80*
         Cf^2*Ca*nf*zeta3*lqr - 13216/9*Cf^2*Ca*nf*zeta2 - 2272/3*Cf^2*Ca*nf*
         zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 4384/3*Cf^2*Ca*nf*zeta2*lqr
          + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2 + 688/3*
         Cf^2*Ca*nf*zeta2^2 - 356573/486*Cf^2*Ca^2 - 101902/27*Cf^2*Ca^2*lfr
          + 1038*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 120382/27*Cf^2*Ca^2
         *lqr + 5744/3*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*lqr*lfr^2 - 8858/3*
         Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 5324/9*Cf^2*Ca^2*lqr^3
          - 1152*Cf^2*Ca^2*zeta5 + 57296/9*Cf^2*Ca^2*zeta3 + 704*Cf^2*Ca^2*
         zeta3*lfr - 2552*Cf^2*Ca^2*zeta3*lqr + 129392/27*Cf^2*Ca^2*zeta2 + 
         9776/3*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*lfr^2 - 15584/3*Cf^2
         *Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 792*Cf^2*Ca^2*zeta2*
         lqr^2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 15752/15*Cf^2*Ca^2*zeta2^2 - 2592/
         5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*zeta2^2*lqr + 259/3*Cf^3*
         nf - 2912/3*Cf^3*nf*lfr - 976/9*Cf^3*nf*lfr^2 + 608/3*Cf^3*nf*lfr^3
          - 32*Cf^3*nf*lfr^4 + 2912/3*Cf^3*nf*lqr + 8000/9*Cf^3*nf*lqr*lfr - 
         320*Cf^3*nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 - 7024/9*Cf^3*nf*lqr^2
          + 32*Cf^3*nf*lqr^2*lfr + 256/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr
          + 32*Cf^3*nf*lqr^4 - 4048/3*Cf^3*nf*zeta3 - 3968/3*Cf^3*nf*zeta3*lfr
          + 5888/3*Cf^3*nf*zeta3*lqr + 3544/9*Cf^3*nf*zeta2 - 32/3*Cf^3*nf*
         zeta2*lfr - 928/3*Cf^3*nf*zeta2*lfr^2 + 32/3*Cf^3*nf*zeta2*lqr + 2432/
         3*Cf^3*nf*zeta2*lqr*lfr - 1504/3*Cf^3*nf*zeta2*lqr^2 - 1088/15*Cf^3*
         nf*zeta2^2 + 34849/18*Cf^3*Ca + 27548/3*Cf^3*Ca*lfr + 6532/9*Cf^3*Ca*
         lfr^2 - 3728/3*Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4 - 27548/3*Cf^3*Ca*
         lqr - 51080/9*Cf^3*Ca*lqr*lfr + 2144*Cf^3*Ca*lqr*lfr^2 - 352*Cf^3*Ca*
         lqr*lfr^3 + 44548/9*Cf^3*Ca*lqr^2 - 560*Cf^3*Ca*lqr^2*lfr - 1024/3*
         Cf^3*Ca*lqr^3 + 352*Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*lqr^4 + 14696/3*
         Cf^3*Ca*zeta3 + 7280/3*Cf^3*Ca*zeta3*lfr + 96*Cf^3*Ca*zeta3*lfr^2 - 
         17840/3*Cf^3*Ca*zeta3*lqr - 192*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*Ca*
         zeta3*lqr^2 - 22708/9*Cf^3*Ca*zeta2 - 2320/3*Cf^3*Ca*zeta2*lfr + 3376/
         3*Cf^3*Ca*zeta2*lfr^2 + 192*Cf^3*Ca*zeta2*lfr^3 + 2320/3*Cf^3*Ca*
         zeta2*lqr - 9920/3*Cf^3*Ca*zeta2*lqr*lfr - 576*Cf^3*Ca*zeta2*lqr*
         lfr^2 + 6544/3*Cf^3*Ca*zeta2*lqr^2 + 576*Cf^3*Ca*zeta2*lqr^2*lfr - 
         192*Cf^3*Ca*zeta2*lqr^3 - 2592*Cf^3*Ca*zeta2*zeta3 + 2816/15*Cf^3*Ca*
         zeta2^2 - 4512/5*Cf^3*Ca*zeta2^2*lfr + 4512/5*Cf^3*Ca*zeta2^2*lqr - 
         3066*Cf^4*lfr - 2232*Cf^4*lfr^2 + 80*Cf^4*lfr^3 + 192*Cf^4*lfr^4 + 
         3066*Cf^4*lqr + 4464*Cf^4*lqr*lfr - 240*Cf^4*lqr*lfr^2 - 768*Cf^4*lqr
         *lfr^3 - 2232*Cf^4*lqr^2 + 240*Cf^4*lqr^2*lfr + 1152*Cf^4*lqr^2*lfr^2
          - 80*Cf^4*lqr^3 - 768*Cf^4*lqr^3*lfr + 192*Cf^4*lqr^4 + 5376*Cf^4*
         zeta5 - 5120*Cf^4*zeta3 - 480*Cf^4*zeta3*lfr + 4992*Cf^4*zeta3*lfr^2
          + 480*Cf^4*zeta3*lqr - 9984*Cf^4*zeta3*lqr*lfr + 4992*Cf^4*zeta3*
         lqr^2 - 2928*Cf^4*zeta2*lfr - 1152*Cf^4*zeta2*lfr^2 + 768*Cf^4*zeta2*
         lfr^3 + 2928*Cf^4*zeta2*lqr + 2304*Cf^4*zeta2*lqr*lfr - 2304*Cf^4*
         zeta2*lqr*lfr^2 - 1152*Cf^4*zeta2*lqr^2 + 2304*Cf^4*zeta2*lqr^2*lfr
          - 768*Cf^4*zeta2*lqr^3 - 3840*Cf^4*zeta2*zeta3 + 4992/5*Cf^4*zeta2^2
         *lfr - 4992/5*Cf^4*zeta2^2*lqr )

       + [d_(1-z2)]*D1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 
         384*zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*
         [d4RA/nr] - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 
         256*nf*zeta2*[d4RR/nr] + 256*Cf*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*
         [dabc^2/n]*nfv + 896/3*Cf*zeta3*[dabc^2/n]*nfv + 640*Cf*zeta2*
         [dabc^2/n]*nfv - 128/5*Cf*zeta2^2*[dabc^2/n]*nfv - 4000/729*Cf*nf^3
          + 800/81*Cf*nf^3*lqr - 160/27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 
         320/27*Cf*nf^3*zeta2 - 64/9*Cf*nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2
          - 7894/27*Cf*Ca*nf^2*lqr + 1144/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*
         nf^2*lqr^3 - 208/9*Cf*Ca*nf^2*zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/
         9*Cf*Ca*nf^2*zeta2*lqr - 32/3*Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*
         nf^2*zeta2^2 - 571387/243*Cf*Ca^2*nf + 20554/9*Cf*Ca^2*nf*lqr - 7324/
         9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf*Ca^2*nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5
          + 3128/3*Cf*Ca^2*nf*zeta3 - 352*Cf*Ca^2*nf*zeta3*lqr + 58000/27*Cf*
         Ca^2*nf*zeta2 - 10192/9*Cf*Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2
         *lqr^2 + 32*Cf*Ca^2*nf*zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/
         5*Cf*Ca^2*nf*zeta2^2*lqr + 4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*
         lqr + 43648/27*Cf*Ca^3*lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*
         Ca^3*zeta5 - 51032/9*Cf*Ca^3*zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*
         Ca^3*zeta3^2 - 140200/27*Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 
         968/3*Cf*Ca^3*zeta2*lqr^2 + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*
         zeta2^2 - 1936/5*Cf*Ca^3*zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 - 
         72590/729*Cf^2*nf^2 + 28984/729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*
         lfr^2 - 352/9*Cf^2*nf^2*lfr^3 + 176/27*Cf^2*nf^2*lfr^4 + 128156/729*
         Cf^2*nf^2*lqr - 2992/81*Cf^2*nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2
          - 128/27*Cf^2*nf^2*lqr*lfr^3 - 4024/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*
         nf^2*lqr^2*lfr - 32/9*Cf^2*nf^2*lqr^2*lfr^2 - 16*Cf^2*nf^2*lqr^3 - 
         128/27*Cf^2*nf^2*lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 30688/81*Cf^2*
         nf^2*zeta3 - 128/27*Cf^2*nf^2*zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr
          + 11408/81*Cf^2*nf^2*zeta2 - 4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*
         Cf^2*nf^2*zeta2*lfr^2 + 1856/27*Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2
         *zeta2*lqr*lfr - 704/9*Cf^2*nf^2*zeta2*lqr^2 + 5632/135*Cf^2*nf^2*
         zeta2^2 + 2300107/729*Cf^2*Ca*nf - 515816/729*Cf^2*Ca*nf*lfr - 44152/
         81*Cf^2*Ca*nf*lfr^2 + 4736/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*
         lfr^4 - 2071000/729*Cf^2*Ca*nf*lqr + 84944/81*Cf^2*Ca*nf*lqr*lfr - 
         3856/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 + 29300/81
         *Cf^2*Ca*nf*lqr^2 - 3328/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*
         lqr^2*lfr^2 + 272*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*lqr^3*lfr - 
         1936/27*Cf^2*Ca*nf*lqr^4 + 128*Cf^2*Ca*nf*zeta5 + 234368/81*Cf^2*Ca*
         nf*zeta3 + 6784/9*Cf^2*Ca*nf*zeta3*lfr - 928/3*Cf^2*Ca*nf*zeta3*lfr^2
          - 19552/9*Cf^2*Ca*nf*zeta3*lqr + 1088/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 
         160/3*Cf^2*Ca*nf*zeta3*lqr^2 - 18100/9*Cf^2*Ca*nf*zeta2 + 197200/81*
         Cf^2*Ca*nf*zeta2*lfr - 752/9*Cf^2*Ca*nf*zeta2*lfr^2 - 64*Cf^2*Ca*nf*
         zeta2*lfr^3 - 83440/81*Cf^2*Ca*nf*zeta2*lqr - 10304/9*Cf^2*Ca*nf*
         zeta2*lqr*lfr + 64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 8944/9*Cf^2*Ca*nf*
         zeta2*lqr^2 + 64*Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*Cf^2*Ca*nf*zeta2*
         lqr^3 - 1408/3*Cf^2*Ca*nf*zeta2*zeta3 - 51536/135*Cf^2*Ca*nf*zeta2^2
          - 992/3*Cf^2*Ca*nf*zeta2^2*lfr + 4672/15*Cf^2*Ca*nf*zeta2^2*lqr - 
         11106458/729*Cf^2*Ca^2 + 2146594/729*Cf^2*Ca^2*lfr + 186392/81*Cf^2*
         Ca^2*lfr^2 - 14392/9*Cf^2*Ca^2*lfr^3 + 5324/27*Cf^2*Ca^2*lfr^4 + 
         6834605/729*Cf^2*Ca^2*lqr - 362644/81*Cf^2*Ca^2*lqr*lfr + 11972/9*
         Cf^2*Ca^2*lqr*lfr^2 - 3872/27*Cf^2*Ca^2*lqr*lfr^3 - 32836/81*Cf^2*
         Ca^2*lqr^2 + 10520/9*Cf^2*Ca^2*lqr^2*lfr - 968/9*Cf^2*Ca^2*lqr^2*
         lfr^2 - 900*Cf^2*Ca^2*lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr + 5324/27*
         Cf^2*Ca^2*lqr^4 - 816*Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*zeta5*lfr - 
         1216*Cf^2*Ca^2*zeta5*lqr + 6164/81*Cf^2*Ca^2*zeta3 - 97312/27*Cf^2*
         Ca^2*zeta3*lfr + 880/3*Cf^2*Ca^2*zeta3*lfr^2 + 133744/27*Cf^2*Ca^2*
         zeta3*lqr + 2464/3*Cf^2*Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2*Ca^2*zeta3*
         lqr^2 + 752/3*Cf^2*Ca^2*zeta3^2 + 594406/81*Cf^2*Ca^2*zeta2 - 638008/
         81*Cf^2*Ca^2*zeta2*lfr - 5912/9*Cf^2*Ca^2*zeta2*lfr^2 + 352*Cf^2*Ca^2
         *zeta2*lfr^3 + 260152/81*Cf^2*Ca^2*zeta2*lqr + 41920/9*Cf^2*Ca^2*
         zeta2*lqr*lfr - 352*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 30200/9*Cf^2*Ca^2*
         zeta2*lqr^2 - 352*Cf^2*Ca^2*zeta2*lqr^2*lfr + 352*Cf^2*Ca^2*zeta2*
         lqr^3 + 1648*Cf^2*Ca^2*zeta2*zeta3 + 2176/3*Cf^2*Ca^2*zeta2*zeta3*lfr
          - 2176/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 58972/135*Cf^2*Ca^2*zeta2^2 + 
         3920/3*Cf^2*Ca^2*zeta2^2*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lfr^2 - 18016/
         15*Cf^2*Ca^2*zeta2^2*lqr - 3456/5*Cf^2*Ca^2*zeta2^2*lqr*lfr + 1728/5*
         Cf^2*Ca^2*zeta2^2*lqr^2 + 38944/315*Cf^2*Ca^2*zeta2^3 - 4310/9*Cf^3*
         nf - 536*Cf^3*nf*lfr + 2440/3*Cf^3*nf*lfr^2 + 400/3*Cf^3*nf*lfr^3 - 
         96*Cf^3*nf*lfr^4 + 1298*Cf^3*nf*lqr - 2936/3*Cf^3*nf*lqr*lfr - 704*
         Cf^3*nf*lqr*lfr^2 + 192*Cf^3*nf*lqr*lfr^3 + 496/3*Cf^3*nf*lqr^2 + 
         1008*Cf^3*nf*lqr^2*lfr - 1312/3*Cf^3*nf*lqr^3 - 192*Cf^3*nf*lqr^3*lfr
          + 96*Cf^3*nf*lqr^4 + 10816/9*Cf^3*nf*zeta5 + 29456/27*Cf^3*nf*zeta3
          + 21056/9*Cf^3*nf*zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2 - 25376/9*
         Cf^3*nf*zeta3*lqr - 6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*Cf^3*nf*
         zeta3*lqr^2 - 5576/27*Cf^3*nf*zeta2 - 12992/27*Cf^3*nf*zeta2*lfr + 
         160/9*Cf^3*nf*zeta2*lfr^2 + 13424/27*Cf^3*nf*zeta2*lqr - 320/9*Cf^3*
         nf*zeta2*lqr*lfr - 256*Cf^3*nf*zeta2*lqr*lfr^2 + 160/9*Cf^3*nf*zeta2*
         lqr^2 + 512*Cf^3*nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3 - 22400/
         9*Cf^3*nf*zeta2*zeta3 + 27968/135*Cf^3*nf*zeta2^2 - 1088/15*Cf^3*nf*
         zeta2^2*lfr - 64/15*Cf^3*nf*zeta2^2*lqr + 12062*Cf^3*Ca + 55876/27*
         Cf^3*Ca*lfr - 21848/3*Cf^3*Ca*lfr^2 - 2536/3*Cf^3*Ca*lfr^3 + 528*Cf^3
         *Ca*lfr^4 - 207643/27*Cf^3*Ca*lqr + 31420/3*Cf^3*Ca*lqr*lfr + 4560*
         Cf^3*Ca*lqr*lfr^2 - 1056*Cf^3*Ca*lqr*lfr^3 - 9572/3*Cf^3*Ca*lqr^2 - 
         6584*Cf^3*Ca*lqr^2*lfr + 8608/3*Cf^3*Ca*lqr^3 + 1056*Cf^3*Ca*lqr^3*
         lfr - 528*Cf^3*Ca*lqr^4 - 110752/9*Cf^3*Ca*zeta5 - 960*Cf^3*Ca*zeta5*
         lfr + 960*Cf^3*Ca*zeta5*lqr - 214592/27*Cf^3*Ca*zeta3 - 45568/3*Cf^3*
         Ca*zeta3*lfr + 6464/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*zeta3*lfr^3
          + 53488/3*Cf^3*Ca*zeta3*lqr + 14528/3*Cf^3*Ca*zeta3*lqr*lfr - 1152*
         Cf^3*Ca*zeta3*lqr*lfr^2 - 20992/3*Cf^3*Ca*zeta3*lqr^2 + 1152*Cf^3*Ca*
         zeta3*lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3*Ca*zeta3^2
          + 21554/27*Cf^3*Ca*zeta2 + 84008/27*Cf^3*Ca*zeta2*lfr + 512/9*Cf^3*
         Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 76880/27*Cf^3*Ca*zeta2*lqr
          - 1024/9*Cf^3*Ca*zeta2*lqr*lfr + 256*Cf^3*Ca*zeta2*lqr*lfr^2 + 512/9
         *Cf^3*Ca*zeta2*lqr^2 - 1664*Cf^3*Ca*zeta2*lqr^2*lfr + 1024*Cf^3*Ca*
         zeta2*lqr^3 + 111008/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*Ca*zeta2*zeta3
         *lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 211376/135*Cf^3*Ca*zeta2^2 + 
         5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*lfr^2 + 448/15*
         Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr + 4928/5*Cf^3*Ca
         *zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 - 11198/3*Cf^4 - 2990*Cf^4
         *lfr + 964*Cf^4*lfr^2 + 1344*Cf^4*lfr^3 + 288*Cf^4*lfr^4 + 2990*Cf^4*
         lqr - 1928*Cf^4*lqr*lfr - 4032*Cf^4*lqr*lfr^2 - 1152*Cf^4*lqr*lfr^3
          + 964*Cf^4*lqr^2 + 4032*Cf^4*lqr^2*lfr + 1728*Cf^4*lqr^2*lfr^2 - 
         1344*Cf^4*lqr^3 - 1152*Cf^4*lqr^3*lfr + 288*Cf^4*lqr^4 + 5312*Cf^4*
         zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr - 1840*Cf^4*zeta3
          + 14208*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 7424/3*Cf^4*zeta3*
         lfr^3 - 14208*Cf^4*zeta3*lqr - 8064*Cf^4*zeta3*lqr*lfr + 7424*Cf^4*
         zeta3*lqr*lfr^2 + 4032*Cf^4*zeta3*lqr^2 - 7424*Cf^4*zeta3*lqr^2*lfr
          + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 6652/3*Cf^4*zeta2
          - 1584*Cf^4*zeta2*lfr + 2688*Cf^4*zeta2*lfr^2 + 1152*Cf^4*zeta2*
         lfr^3 - 256*Cf^4*zeta2*lfr^4 + 1584*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*
         lqr*lfr - 3456*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2*lqr*lfr^3 + 
         2688*Cf^4*zeta2*lqr^2 + 3456*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^2*lfr^2 - 1152*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*lqr^3*lfr - 256
         *Cf^4*zeta2*lqr^4 + 1280*Cf^4*zeta2*zeta3 + 7168*Cf^4*zeta2*zeta3*lfr
          - 7168*Cf^4*zeta2*zeta3*lqr + 592/5*Cf^4*zeta2^2 + 768/5*Cf^4*
         zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 - 768/5*Cf^4*zeta2^2*lqr + 
         9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2 + 97408/315*
         Cf^4*zeta2^3 )

       + [d_(1-z2)]*D0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 3484
         *zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*
         [d4RA/nr] + 3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/
         3*zeta3*lfr*[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*
         [d4RA/nr] + 384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 
         2176/3*zeta2*[d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*
         [d4RA/nr] - 1024*zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr]
          - 224/15*zeta2^2*[d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/
         315*zeta2^3*[d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*
         zeta2^3*lqr*[d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] + 1280/3*nf*zeta5*
         lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] - 640/9*nf*zeta3*
         [d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] + 320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] - 256
         *nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] + 64/5*nf*
         zeta2^2*[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] - 256*Cf*lfr*
         [dabc^2/n]*nfv + 256*Cf*lqr*[dabc^2/n]*nfv + 5120/3*Cf*zeta5*lfr*
         [dabc^2/n]*nfv - 5120/3*Cf*zeta5*lqr*[dabc^2/n]*nfv - 896/3*Cf*zeta3*
         lfr*[dabc^2/n]*nfv + 896/3*Cf*zeta3*lqr*[dabc^2/n]*nfv - 640*Cf*zeta2
         *lfr*[dabc^2/n]*nfv + 640*Cf*zeta2*lqr*[dabc^2/n]*nfv + 128/5*Cf*
         zeta2^2*lfr*[dabc^2/n]*nfv - 128/5*Cf*zeta2^2*lqr*[dabc^2/n]*nfv + 
         5216/2187*Cf*nf^3 + 32/81*Cf*nf^3*lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*
         Cf*nf^3*lfr^3 - 8/27*Cf*nf^3*lfr^4 - 4000/729*Cf*nf^3*lqr + 400/81*Cf
         *nf^3*lqr^2 - 160/81*Cf*nf^3*lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*
         nf^3*zeta3 - 64/27*Cf*nf^3*zeta3*lfr - 800/81*Cf*nf^3*zeta2 + 320/27*
         Cf*nf^3*zeta2*lqr - 32/9*Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2
          - 898033/5832*Cf*Ca*nf^2 - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*
         lfr^2 - 1144/27*Cf*Ca*nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 58045/243*
         Cf*Ca*nf^2*lqr - 3947/27*Cf*Ca*nf^2*lqr^2 + 1144/27*Cf*Ca*nf^2*lqr^3
          - 44/9*Cf*Ca*nf^2*lqr^4 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*
         nf^2*zeta3 - 2240/27*Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*
         lfr^2 - 208/9*Cf*Ca*nf^2*zeta3*lqr + 75718/243*Cf*Ca*nf^2*zeta2 + 608/
         81*Cf*Ca*nf^2*zeta2*lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 32/9*Cf*Ca*
         nf^2*zeta2*lfr^3 - 7616/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf*Ca*nf^2*
         zeta2*lqr^2 - 32/9*Cf*Ca*nf^2*zeta2*lqr^3 + 80/9*Cf*Ca*nf^2*zeta2*
         zeta3 - 3104/45*Cf*Ca*nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*lfr + 
         64/5*Cf*Ca*nf^2*zeta2^2*lqr + 11551831/5832*Cf*Ca^2*nf + 24137/81*Cf*
         Ca^2*nf*lfr - 1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*lfr^3 - 
         242/9*Cf*Ca^2*nf*lfr^4 - 571387/243*Cf*Ca^2*nf*lqr + 10277/9*Cf*Ca^2*
         nf*lqr^2 - 7324/27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4 - 3532/
         27*Cf*Ca^2*nf*zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 1360/9*Cf*Ca^2*nf
         *zeta5*lqr - 150988/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf*zeta3*
         lfr - 704/3*Cf*Ca^2*nf*zeta3*lfr^2 + 3128/3*Cf*Ca^2*nf*zeta3*lqr - 
         176*Cf*Ca^2*nf*zeta3*lqr^2 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 645476/243*
         Cf*Ca^2*nf*zeta2 - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2*nf*
         zeta2*lfr^2 - 352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 58000/27*Cf*Ca^2*nf*
         zeta2*lqr - 5096/9*Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*
         lqr^3 + 4328/9*Cf*Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 32*Cf*Ca^2*nf*zeta2*zeta3*lqr + 29624/45*Cf*Ca^2*nf*zeta2^2 + 
         352/15*Cf*Ca^2*nf*zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3872/
         15*Cf*Ca^2*nf*zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 7288/105
         *Cf*Ca^2*nf*zeta2^3 - 28290079/4374*Cf*Ca^3 - 1/12*Cf*Ca^3*
         [B4(d4RA/nc)] - 84278/81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/
         81*Cf*Ca^3*lfr^3 + 1331/27*Cf*Ca^3*lfr^4 + 4520317/729*Cf*Ca^3*lqr - 
         206440/81*Cf*Ca^3*lqr^2 + 43648/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*Ca^3*
         lqr^4 + 11071/6*Cf*Ca^3*zeta7 - 74990/27*Cf*Ca^3*zeta5 + 3608/9*Cf*
         Ca^3*zeta5*lfr + 15400/9*Cf*Ca^3*zeta5*lqr + 258224/27*Cf*Ca^3*zeta3
          - 20944/27*Cf*Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 51032/9*
         Cf*Ca^3*zeta3*lqr + 968*Cf*Ca^3*zeta3*lqr^2 - 7414/9*Cf*Ca^3*zeta3^2
          + 16*Cf*Ca^3*zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 1634851/243*Cf*
         Ca^3*zeta2 + 88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*Ca^3*zeta2*lfr^2
          + 968/9*Cf*Ca^3*zeta2*lfr^3 - 140200/27*Cf*Ca^3*zeta2*lqr + 4012/3*
         Cf*Ca^3*zeta2*lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 + 1376/3*Cf*Ca^3*
         zeta2*zeta5 - 31444/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*Ca^3*zeta2*zeta3
         *lfr + 528*Cf*Ca^3*zeta2*zeta3*lqr - 15632/9*Cf*Ca^3*zeta2^2 - 3608/5
         *Cf*Ca^3*zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2 + 3520/3*Cf*Ca^3*
         zeta2^2*lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 4228/15*Cf*Ca^3*zeta2^2*
         zeta3 + 27808/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*Ca^3*zeta2^3*lfr - 
         20032/105*Cf*Ca^3*zeta2^3*lqr - 142769/1458*Cf^2*nf^2 + 46088/243*
         Cf^2*nf^2*lfr - 1394/27*Cf^2*nf^2*lfr^2 - 656/27*Cf^2*nf^2*lfr^3 + 88/
         9*Cf^2*nf^2*lfr^4 - 43514/243*Cf^2*nf^2*lqr - 4376/27*Cf^2*nf^2*lqr*
         lfr + 392/9*Cf^2*nf^2*lqr*lfr^2 - 64/9*Cf^2*nf^2*lqr*lfr^3 + 5770/27*
         Cf^2*nf^2*lqr^2 + 520/9*Cf^2*nf^2*lqr^2*lfr - 16/3*Cf^2*nf^2*lqr^2*
         lfr^2 - 2080/27*Cf^2*nf^2*lqr^3 - 64/9*Cf^2*nf^2*lqr^3*lfr + 88/9*
         Cf^2*nf^2*lqr^4 + 1168/9*Cf^2*nf^2*zeta5 + 8552/27*Cf^2*nf^2*zeta3 + 
         14272/81*Cf^2*nf^2*zeta3*lfr - 512/9*Cf^2*nf^2*zeta3*lfr^2 - 31264/81
         *Cf^2*nf^2*zeta3*lqr - 128/9*Cf^2*nf^2*zeta3*lqr*lfr + 1024/9*Cf^2*
         nf^2*zeta3*lqr^2 - 71900/729*Cf^2*nf^2*zeta2 - 11984/81*Cf^2*nf^2*
         zeta2*lfr + 2032/27*Cf^2*nf^2*zeta2*lfr^2 - 640/27*Cf^2*nf^2*zeta2*
         lfr^3 + 19424/81*Cf^2*nf^2*zeta2*lqr - 512/27*Cf^2*nf^2*zeta2*lqr*lfr
          + 160/9*Cf^2*nf^2*zeta2*lqr*lfr^2 - 1520/27*Cf^2*nf^2*zeta2*lqr^2 + 
         128/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 224/27*Cf^2*nf^2*zeta2*lqr^3 - 6272/
         27*Cf^2*nf^2*zeta2*zeta3 + 1504/27*Cf^2*nf^2*zeta2^2 - 1664/27*Cf^2*
         nf^2*zeta2^2*lfr + 3712/135*Cf^2*nf^2*zeta2^2*lqr - 1792393/2916*Cf^2
         *Ca*nf - 887914/243*Cf^2*Ca*nf*lfr + 20560/27*Cf^2*Ca*nf*lfr^2 + 9796/
         27*Cf^2*Ca*nf*lfr^3 - 968/9*Cf^2*Ca*nf*lfr^4 + 1099549/243*Cf^2*Ca*nf
         *lqr + 71776/27*Cf^2*Ca*nf*lqr*lfr - 5392/9*Cf^2*Ca*nf*lqr*lfr^2 + 
         704/9*Cf^2*Ca*nf*lqr*lfr^3 - 92336/27*Cf^2*Ca*nf*lqr^2 - 6800/9*Cf^2*
         Ca*nf*lqr^2*lfr + 176/3*Cf^2*Ca*nf*lqr^2*lfr^2 + 26780/27*Cf^2*Ca*nf*
         lqr^3 + 704/9*Cf^2*Ca*nf*lqr^3*lfr - 968/9*Cf^2*Ca*nf*lqr^4 - 15176/9
         *Cf^2*Ca*nf*zeta5 - 128*Cf^2*Ca*nf*zeta5*lfr + 128*Cf^2*Ca*nf*zeta5*
         lqr - 55924/27*Cf^2*Ca*nf*zeta3 - 28424/81*Cf^2*Ca*nf*zeta3*lfr + 
         1816/9*Cf^2*Ca*nf*zeta3*lfr^2 - 96*Cf^2*Ca*nf*zeta3*lfr^3 + 152840/81
         *Cf^2*Ca*nf*zeta3*lqr - 2336/9*Cf^2*Ca*nf*zeta3*lqr*lfr + 96*Cf^2*Ca*
         nf*zeta3*lqr*lfr^2 - 3704/9*Cf^2*Ca*nf*zeta3*lqr^2 + 96*Cf^2*Ca*nf*
         zeta3*lqr^2*lfr - 96*Cf^2*Ca*nf*zeta3*lqr^3 + 536*Cf^2*Ca*nf*zeta3^2
          + 1571227/729*Cf^2*Ca*nf*zeta2 + 57556/27*Cf^2*Ca*nf*zeta2*lfr - 
         26432/27*Cf^2*Ca*nf*zeta2*lfr^2 + 5744/27*Cf^2*Ca*nf*zeta2*lfr^3 - 
         90332/27*Cf^2*Ca*nf*zeta2*lqr + 5440/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 
         1328/9*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 20992/27*Cf^2*Ca*nf*zeta2*lqr^2
          - 976/9*Cf^2*Ca*nf*zeta2*lqr^2*lfr + 1168/27*Cf^2*Ca*nf*zeta2*lqr^3
          + 18224/9*Cf^2*Ca*nf*zeta2*zeta3 + 448/3*Cf^2*Ca*nf*zeta2*zeta3*lfr
          - 544/3*Cf^2*Ca*nf*zeta2*zeta3*lqr - 68168/81*Cf^2*Ca*nf*zeta2^2 + 
         60368/135*Cf^2*Ca*nf*zeta2^2*lfr + 944/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 
         19184/135*Cf^2*Ca*nf*zeta2^2*lqr - 320/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr
          + 656/15*Cf^2*Ca*nf*zeta2^2*lqr^2 + 3872/105*Cf^2*Ca*nf*zeta2^3 + 
         7543094/729*Cf^2*Ca^2 + 3701792/243*Cf^2*Ca^2*lfr - 140203/54*Cf^2*
         Ca^2*lfr^2 - 29498/27*Cf^2*Ca^2*lfr^3 + 2662/9*Cf^2*Ca^2*lfr^4 - 
         4981664/243*Cf^2*Ca^2*lqr - 245762/27*Cf^2*Ca^2*lqr*lfr + 16286/9*
         Cf^2*Ca^2*lqr*lfr^2 - 1936/9*Cf^2*Ca^2*lqr*lfr^3 + 631727/54*Cf^2*
         Ca^2*lqr^2 + 20158/9*Cf^2*Ca^2*lqr^2*lfr - 484/3*Cf^2*Ca^2*lqr^2*
         lfr^2 - 79834/27*Cf^2*Ca^2*lqr^3 - 1936/9*Cf^2*Ca^2*lqr^3*lfr + 2662/
         9*Cf^2*Ca^2*lqr^4 + 58624/9*Cf^2*Ca^2*zeta5 + 1968*Cf^2*Ca^2*zeta5*
         lfr + 320*Cf^2*Ca^2*zeta5*lfr^2 - 1968*Cf^2*Ca^2*zeta5*lqr - 640*Cf^2
         *Ca^2*zeta5*lqr*lfr + 320*Cf^2*Ca^2*zeta5*lqr^2 - 134305/27*Cf^2*Ca^2
         *zeta3 - 686840/81*Cf^2*Ca^2*zeta3*lfr - 12644/9*Cf^2*Ca^2*zeta3*
         lfr^2 + 528*Cf^2*Ca^2*zeta3*lfr^3 + 602744/81*Cf^2*Ca^2*zeta3*lqr + 
         53008/9*Cf^2*Ca^2*zeta3*lqr*lfr - 528*Cf^2*Ca^2*zeta3*lqr*lfr^2 - 
         28748/9*Cf^2*Ca^2*zeta3*lqr^2 - 528*Cf^2*Ca^2*zeta3*lqr^2*lfr + 528*
         Cf^2*Ca^2*zeta3*lqr^3 - 2032*Cf^2*Ca^2*zeta3^2 + 3616/3*Cf^2*Ca^2*
         zeta3^2*lfr - 3616/3*Cf^2*Ca^2*zeta3^2*lqr - 7337465/729*Cf^2*Ca^2*
         zeta2 - 628258/81*Cf^2*Ca^2*zeta2*lfr + 77428/27*Cf^2*Ca^2*zeta2*
         lfr^2 - 12232/27*Cf^2*Ca^2*zeta2*lfr^3 + 944002/81*Cf^2*Ca^2*zeta2*
         lqr - 2768/27*Cf^2*Ca^2*zeta2*lqr*lfr + 2464/9*Cf^2*Ca^2*zeta2*lqr*
         lfr^2 - 74660/27*Cf^2*Ca^2*zeta2*lqr^2 + 1496/9*Cf^2*Ca^2*zeta2*lqr^2
         *lfr + 352/27*Cf^2*Ca^2*zeta2*lqr^3 - 768*Cf^2*Ca^2*zeta2*zeta5 - 
         72640/27*Cf^2*Ca^2*zeta2*zeta3 + 464*Cf^2*Ca^2*zeta2*zeta3*lfr + 192*
         Cf^2*Ca^2*zeta2*zeta3*lfr^2 - 288*Cf^2*Ca^2*zeta2*zeta3*lqr - 384*
         Cf^2*Ca^2*zeta2*zeta3*lqr*lfr + 192*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 
         193424/81*Cf^2*Ca^2*zeta2^2 - 54748/135*Cf^2*Ca^2*zeta2^2*lfr - 1736/
         15*Cf^2*Ca^2*zeta2^2*lfr^2 - 32372/135*Cf^2*Ca^2*zeta2^2*lqr + 1888/
         15*Cf^2*Ca^2*zeta2^2*lqr*lfr - 152/15*Cf^2*Ca^2*zeta2^2*lqr^2 + 1840/
         3*Cf^2*Ca^2*zeta2^2*zeta3 - 1232/15*Cf^2*Ca^2*zeta2^3 - 38944/315*
         Cf^2*Ca^2*zeta2^3*lfr + 38944/315*Cf^2*Ca^2*zeta2^3*lqr - 73309/108*
         Cf^3*nf + 4360/9*Cf^3*nf*lfr + 1591/3*Cf^3*nf*lfr^2 - 100*Cf^3*nf*
         lfr^3 - 72*Cf^3*nf*lfr^4 - 4360/9*Cf^3*nf*lqr - 5468/3*Cf^3*nf*lqr*
         lfr - 348*Cf^3*nf*lqr*lfr^2 + 144*Cf^3*nf*lqr*lfr^3 + 3877/3*Cf^3*nf*
         lqr^2 + 996*Cf^3*nf*lqr^2*lfr - 548*Cf^3*nf*lqr^3 - 144*Cf^3*nf*lqr^3
         *lfr + 72*Cf^3*nf*lqr^4 - 2240/3*Cf^3*nf*zeta5 - 3904/9*Cf^3*nf*zeta5
         *lfr + 10816/9*Cf^3*nf*zeta5*lqr + 9256/9*Cf^3*nf*zeta3 - 3184/3*Cf^3
         *nf*zeta3*lfr - 3088/3*Cf^3*nf*zeta3*lfr^2 + 1088/3*Cf^3*nf*zeta3*
         lfr^3 + 496/3*Cf^3*nf*zeta3*lqr + 6464/3*Cf^3*nf*zeta3*lqr*lfr - 192*
         Cf^3*nf*zeta3*lqr*lfr^2 - 3376/3*Cf^3*nf*zeta3*lqr^2 - 704*Cf^3*nf*
         zeta3*lqr^2*lfr + 1600/3*Cf^3*nf*zeta3*lqr^3 + 1616*Cf^3*nf*zeta3^2
          + 538/27*Cf^3*nf*zeta2 + 176/27*Cf^3*nf*zeta2*lfr - 568/9*Cf^3*nf*
         zeta2*lfr^2 - 352/3*Cf^3*nf*zeta2*lfr^3 + 64*Cf^3*nf*zeta2*lfr^4 - 
         176/27*Cf^3*nf*zeta2*lqr + 992/9*Cf^3*nf*zeta2*lqr*lfr + 352*Cf^3*nf*
         zeta2*lqr*lfr^2 - 128*Cf^3*nf*zeta2*lqr*lfr^3 - 424/9*Cf^3*nf*zeta2*
         lqr^2 - 352*Cf^3*nf*zeta2*lqr^2*lfr + 352/3*Cf^3*nf*zeta2*lqr^3 + 128
         *Cf^3*nf*zeta2*lqr^3*lfr - 64*Cf^3*nf*zeta2*lqr^4 + 3040/9*Cf^3*nf*
         zeta2*zeta3 + 19712/9*Cf^3*nf*zeta2*zeta3*lfr - 22016/9*Cf^3*nf*zeta2
         *zeta3*lqr + 764/45*Cf^3*nf*zeta2^2 - 22784/135*Cf^3*nf*zeta2^2*lfr
          + 896/5*Cf^3*nf*zeta2^2*lfr^2 + 22784/135*Cf^3*nf*zeta2^2*lqr - 1408/
         5*Cf^3*nf*zeta2^2*lqr*lfr + 512/5*Cf^3*nf*zeta2^2*lqr^2 + 320/7*Cf^3*
         nf*zeta2^3 - 103222/27*Cf^3*Ca - 133606/9*Cf^3*Ca*lfr - 33011/6*Cf^3*
         Ca*lfr^2 + 670*Cf^3*Ca*lfr^3 + 396*Cf^3*Ca*lfr^4 + 133606/9*Cf^3*Ca*
         lqr + 49874/3*Cf^3*Ca*lqr*lfr + 2082*Cf^3*Ca*lqr*lfr^2 - 792*Cf^3*Ca*
         lqr*lfr^3 - 66737/6*Cf^3*Ca*lqr^2 - 6174*Cf^3*Ca*lqr^2*lfr + 3422*
         Cf^3*Ca*lqr^3 + 792*Cf^3*Ca*lqr^3*lfr - 396*Cf^3*Ca*lqr^4 + 8576*Cf^3
         *Ca*zeta5 + 72736/9*Cf^3*Ca*zeta5*lfr + 960*Cf^3*Ca*zeta5*lfr^2 - 
         110752/9*Cf^3*Ca*zeta5*lqr - 1920*Cf^3*Ca*zeta5*lqr*lfr + 960*Cf^3*Ca
         *zeta5*lqr^2 - 57095/9*Cf^3*Ca*zeta3 + 35236/3*Cf^3*Ca*zeta3*lfr + 
         36064/3*Cf^3*Ca*zeta3*lfr^2 - 4256/3*Cf^3*Ca*zeta3*lfr^3 - 18340/3*
         Cf^3*Ca*zeta3*lqr - 73712/3*Cf^3*Ca*zeta3*lqr*lfr - 672*Cf^3*Ca*zeta3
         *lqr*lfr^2 + 37648/3*Cf^3*Ca*zeta3*lqr^2 + 5600*Cf^3*Ca*zeta3*lqr^2*
         lfr - 10528/3*Cf^3*Ca*zeta3*lqr^3 - 5008*Cf^3*Ca*zeta3^2 - 14848/3*
         Cf^3*Ca*zeta3^2*lfr + 14848/3*Cf^3*Ca*zeta3^2*lqr + 18479/9*Cf^3*Ca*
         zeta2 + 15274/27*Cf^3*Ca*zeta2*lfr + 3460/9*Cf^3*Ca*zeta2*lfr^2 + 
         3136/3*Cf^3*Ca*zeta2*lfr^3 - 352*Cf^3*Ca*zeta2*lfr^4 - 15274/27*Cf^3*
         Ca*zeta2*lqr - 9296/9*Cf^3*Ca*zeta2*lqr*lfr - 3136*Cf^3*Ca*zeta2*lqr*
         lfr^2 + 704*Cf^3*Ca*zeta2*lqr*lfr^3 + 5836/9*Cf^3*Ca*zeta2*lqr^2 + 
         3136*Cf^3*Ca*zeta2*lqr^2*lfr - 3136/3*Cf^3*Ca*zeta2*lqr^3 - 704*Cf^3*
         Ca*zeta2*lqr^3*lfr + 352*Cf^3*Ca*zeta2*lqr^4 - 2304*Cf^3*Ca*zeta2*
         zeta5 - 14936/9*Cf^3*Ca*zeta2*zeta3 - 89312/9*Cf^3*Ca*zeta2*zeta3*lfr
          - 3520*Cf^3*Ca*zeta2*zeta3*lfr^2 + 101984/9*Cf^3*Ca*zeta2*zeta3*lqr
          + 7040*Cf^3*Ca*zeta2*zeta3*lqr*lfr - 3520*Cf^3*Ca*zeta2*zeta3*lqr^2
          + 8968/45*Cf^3*Ca*zeta2^2 + 211376/135*Cf^3*Ca*zeta2^2*lfr - 3488/5*
         Cf^3*Ca*zeta2^2*lfr^2 - 384*Cf^3*Ca*zeta2^2*lfr^3 - 211376/135*Cf^3*
         Ca*zeta2^2*lqr + 4864/5*Cf^3*Ca*zeta2^2*lqr*lfr + 1152*Cf^3*Ca*
         zeta2^2*lqr*lfr^2 - 1376/5*Cf^3*Ca*zeta2^2*lqr^2 - 1152*Cf^3*Ca*
         zeta2^2*lqr^2*lfr + 384*Cf^3*Ca*zeta2^2*lqr^3 + 4672/5*Cf^3*Ca*
         zeta2^2*zeta3 - 704/5*Cf^3*Ca*zeta2^3 + 71168/315*Cf^3*Ca*zeta2^3*lfr
          - 71168/315*Cf^3*Ca*zeta2^3*lqr + 11198/3*Cf^4*lfr + 2990*Cf^4*lfr^2
          + 1080*Cf^4*lfr^3 + 144*Cf^4*lfr^4 - 11198/3*Cf^4*lqr - 5980*Cf^4*
         lqr*lfr - 3240*Cf^4*lqr*lfr^2 - 576*Cf^4*lqr*lfr^3 + 2990*Cf^4*lqr^2
          + 3240*Cf^4*lqr^2*lfr + 864*Cf^4*lqr^2*lfr^2 - 1080*Cf^4*lqr^3 - 576
         *Cf^4*lqr^3*lfr + 144*Cf^4*lqr^4 + 7680*Cf^4*zeta7 - 6144*Cf^4*zeta5
          - 7616*Cf^4*zeta5*lfr + 2688*Cf^4*zeta5*lfr^2 + 7616*Cf^4*zeta5*lqr
          - 5376*Cf^4*zeta5*lqr*lfr + 2688*Cf^4*zeta5*lqr^2 + 4088*Cf^4*zeta3
          + 4816*Cf^4*zeta3*lfr - 7488*Cf^4*zeta3*lfr^2 - 2688*Cf^4*zeta3*
         lfr^3 + 512/3*Cf^4*zeta3*lfr^4 - 4816*Cf^4*zeta3*lqr + 14976*Cf^4*
         zeta3*lqr*lfr + 8064*Cf^4*zeta3*lqr*lfr^2 - 2048/3*Cf^4*zeta3*lqr*
         lfr^3 - 7488*Cf^4*zeta3*lqr^2 - 8064*Cf^4*zeta3*lqr^2*lfr + 1024*Cf^4
         *zeta3*lqr^2*lfr^2 + 2688*Cf^4*zeta3*lqr^3 - 2048/3*Cf^4*zeta3*lqr^3*
         lfr + 512/3*Cf^4*zeta3*lqr^4 - 1920*Cf^4*zeta3^2 - 22912/3*Cf^4*
         zeta3^2*lfr + 22912/3*Cf^4*zeta3^2*lqr + 6652/3*Cf^4*zeta2*lfr + 1584
         *Cf^4*zeta2*lfr^2 - 736*Cf^4*zeta2*lfr^3 - 384*Cf^4*zeta2*lfr^4 - 
         6652/3*Cf^4*zeta2*lqr - 3168*Cf^4*zeta2*lqr*lfr + 2208*Cf^4*zeta2*lqr
         *lfr^2 + 1536*Cf^4*zeta2*lqr*lfr^3 + 1584*Cf^4*zeta2*lqr^2 - 2208*
         Cf^4*zeta2*lqr^2*lfr - 2304*Cf^4*zeta2*lqr^2*lfr^2 + 736*Cf^4*zeta2*
         lqr^3 + 1536*Cf^4*zeta2*lqr^3*lfr - 384*Cf^4*zeta2*lqr^4 - 4608*Cf^4*
         zeta2*zeta5 + 3904*Cf^4*zeta2*zeta3 + 256*Cf^4*zeta2*zeta3*lfr - 3072
         *Cf^4*zeta2*zeta3*lfr^2 - 256*Cf^4*zeta2*zeta3*lqr + 6144*Cf^4*zeta2*
         zeta3*lqr*lfr - 3072*Cf^4*zeta2*zeta3*lqr^2 - 592/5*Cf^4*zeta2^2*lfr
          - 768/5*Cf^4*zeta2^2*lfr^2 + 256*Cf^4*zeta2^2*lfr^3 + 592/5*Cf^4*
         zeta2^2*lqr + 1536/5*Cf^4*zeta2^2*lqr*lfr - 768*Cf^4*zeta2^2*lqr*
         lfr^2 - 768/5*Cf^4*zeta2^2*lqr^2 + 768*Cf^4*zeta2^2*lqr^2*lfr - 256*
         Cf^4*zeta2^2*lqr^3 - 6656/5*Cf^4*zeta2^2*zeta3 - 97408/315*Cf^4*
         zeta2^3*lfr + 97408/315*Cf^4*zeta2^3*lqr )

       + [d_(1-z1)]*LL7 * (  - 16/3*Cf^4 )

       + [d_(1-z1)]*LL6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 + 112/
         3*Cf^4*lfr - 112/3*Cf^4*lqr )

       + [d_(1-z1)]*LL5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 
         10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 48*Cf^3*Ca
         *zeta2 + 132*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 192*Cf^4*lqr + 192
         *Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + [d_(1-z1)]*LL4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/
         27*Cf^2*nf^2*lqr - 9088/27*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/
         27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 25733/27*Cf^2*Ca^2 + 2420/
         27*Cf^2*Ca^2*lfr - 9680/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         3736/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*lfr^2 + 8312/27*
         Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*lqr^2 + 1040/9*
         Cf^3*nf*zeta2 + 23116/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*
         Ca*lfr^2 - 47876/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*
         Cf^3*Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 8072/9*Cf^3*Ca*zeta2 - 240*Cf^3*
         Ca*zeta2*lfr + 240*Cf^3*Ca*zeta2*lqr - 2080/3*Cf^4 - 944*Cf^4*lfr + 
         224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 944*Cf^4*lqr - 448*Cf^4*lqr*lfr
          - 320*Cf^4*lqr*lfr^2 + 224*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/3*
         Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*lfr
          + 480*Cf^4*zeta2*lqr )

       + [d_(1-z1)]*DD7 * ( 16/3*Cf^4 )

       + [d_(1-z1)]*DD6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 112/3*Cf^4*lfr + 
         112/3*Cf^4*lqr )

       + [d_(1-z1)]*DD5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2
         *Ca^2 - 80/3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 536/3*
         Cf^3*Ca + 352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 
         128*Cf^4 - 48*Cf^4*lfr + 96*Cf^4*lfr^2 + 48*Cf^4*lqr - 192*Cf^4*lqr*
         lfr + 96*Cf^4*lqr^2 - 96*Cf^4*zeta2 )

       + [d_(1-z1)]*DD4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf
          - 1331/27*Cf*Ca^3 - 400/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*
         Cf^2*nf^2*lqr + 5480/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*
         Cf^2*Ca*nf*lqr - 80/3*Cf^2*Ca*nf*zeta2 - 16780/27*Cf^2*Ca^2 - 2420/27
         *Cf^2*Ca^2*lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 - 440/
         27*Cf^3*nf + 320/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 320/3*Cf^3*nf*
         lqr - 800/9*Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 1040/9*Cf^3*nf*
         zeta2 + 2480/27*Cf^3*Ca - 2240/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 
         2240/3*Cf^3*Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 
         280*Cf^3*Ca*zeta3 + 5720/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 
         240*Cf^3*Ca*zeta2*lqr + 640*Cf^4*lfr + 240*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 640*Cf^4*lqr - 480*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 + 240*
         Cf^4*lqr^2 - 320*Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 2240/3*Cf^4*
         zeta3 + 480*Cf^4*zeta2*lfr - 480*Cf^4*zeta2*lqr )

       + [d_(1-z1)]*DD3 * (  - 160/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1144/27*Cf
         *Ca*nf^2 - 176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 7324/27*Cf*
         Ca^2*nf + 968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 43648/81*Cf
         *Ca^3 - 5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 7768/243*Cf^2*
         nf^2 + 544/27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 1504/27*Cf^2*
         nf^2*lqr - 256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 1024/
         27*Cf^2*nf^2*zeta2 - 133988/243*Cf^2*Ca*nf - 7712/27*Cf^2*Ca*nf*lfr
          + 704/27*Cf^2*Ca*nf*lfr^2 + 20864/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*
         Ca*nf*lqr*lfr - 6688/27*Cf^2*Ca*nf*lqr^2 + 448/9*Cf^2*Ca*nf*zeta3 + 
         14144/27*Cf^2*Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*
         Ca*nf*zeta2*lqr + 481216/243*Cf^2*Ca^2 + 23944/27*Cf^2*Ca^2*lfr - 
         1936/27*Cf^2*Ca^2*lfr^2 - 64216/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*
         lqr*lfr + 18392/27*Cf^2*Ca^2*lqr^2 - 8800/9*Cf^2*Ca^2*zeta3 - 50272/
         27*Cf^2*Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*
         zeta2*lqr + 864/5*Cf^2*Ca^2*zeta2^2 + 2764/9*Cf^3*nf + 1936/27*Cf^3*
         nf*lfr - 560/3*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 - 7984/27*Cf^3*nf*
         lqr + 832/3*Cf^3*nf*lqr*lfr - 272/3*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2
         *lfr + 256/3*Cf^3*nf*lqr^3 + 5696/9*Cf^3*nf*zeta3 + 704/9*Cf^3*nf*
         zeta2 + 3200/9*Cf^3*nf*zeta2*lfr - 3776/9*Cf^3*nf*zeta2*lqr - 26362/9
         *Cf^3*Ca - 11560/27*Cf^3*Ca*lfr + 3848/3*Cf^3*Ca*lfr^2 - 704/3*Cf^3*
         Ca*lfr^3 + 49576/27*Cf^3*Ca*lqr - 6112/3*Cf^3*Ca*lqr*lfr + 2264/3*
         Cf^3*Ca*lqr^2 + 704*Cf^3*Ca*lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 19808/
         9*Cf^3*Ca*zeta3 - 704*Cf^3*Ca*zeta3*lfr + 704*Cf^3*Ca*zeta3*lqr - 
         1376/9*Cf^3*Ca*zeta2 - 15872/9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*
         lfr^2 + 19040/9*Cf^3*Ca*zeta2*lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*
         Cf^3*Ca*zeta2*lqr^2 + 1504/5*Cf^3*Ca*zeta2^2 + 1022*Cf^4 + 744*Cf^4*
         lfr - 880*Cf^4*lfr^2 - 384*Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 - 744*Cf^4*
         lqr + 1760*Cf^4*lqr*lfr + 1152*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3
          - 880*Cf^4*lqr^2 - 1152*Cf^4*lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 + 384*
         Cf^4*lqr^3 - 512/3*Cf^4*lqr^3*lfr + 128/3*Cf^4*lqr^4 - 480*Cf^4*zeta3
          - 10112/3*Cf^4*zeta3*lfr + 10112/3*Cf^4*zeta3*lqr + 976*Cf^4*zeta2
          + 384*Cf^4*zeta2*lfr - 896*Cf^4*zeta2*lfr^2 - 384*Cf^4*zeta2*lqr + 
         1792*Cf^4*zeta2*lqr*lfr - 896*Cf^4*zeta2*lqr^2 - 1664/5*Cf^4*zeta2^2
          )

       + [d_(1-z1)]*DD2 * ( 400/81*Cf*nf^3 - 160/27*Cf*nf^3*lqr + 16/9*Cf*nf^3
         *lqr^2 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2 + 1144/9*Cf*Ca*nf^2*
         lqr - 88/3*Cf*Ca*nf^2*lqr^2 + 688/9*Cf*Ca*nf^2*zeta2 - 32/3*Cf*Ca*
         nf^2*zeta2*lqr + 10277/9*Cf*Ca^2*nf - 7324/9*Cf*Ca^2*nf*lqr + 484/3*
         Cf*Ca^2*nf*lqr^2 - 176*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*zeta2 + 
         352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 43648/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 968*Cf*Ca^3*
         zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr - 968/5*Cf*
         Ca^3*zeta2^2 - 3718/243*Cf^2*nf^2 - 1000/27*Cf^2*nf^2*lfr + 24*Cf^2*
         nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 1552/27*Cf^2*nf^2*lqr + 128/3*
         Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 200/3*Cf^2*nf^2*lqr^2
          - 32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 320/3*Cf^2*nf^2
         *zeta3 + 2752/27*Cf^2*nf^2*zeta2 + 128/3*Cf^2*nf^2*zeta2*lfr - 320/3*
         Cf^2*nf^2*zeta2*lqr + 42140/243*Cf^2*Ca*nf + 24872/27*Cf^2*Ca*nf*lfr
          - 336*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 31268/27*Cf^2*Ca*
         nf*lqr - 1840/3*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*lfr^2 + 
         2848/3*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9*Cf^2*Ca
         *nf*lqr^3 - 13712/9*Cf^2*Ca*nf*zeta3 + 256*Cf^2*Ca*nf*zeta3*lfr + 80*
         Cf^2*Ca*nf*zeta3*lqr - 13216/9*Cf^2*Ca*nf*zeta2 - 2272/3*Cf^2*Ca*nf*
         zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 4384/3*Cf^2*Ca*nf*zeta2*lqr
          + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2 + 688/3*
         Cf^2*Ca*nf*zeta2^2 - 356573/486*Cf^2*Ca^2 - 101902/27*Cf^2*Ca^2*lfr
          + 1038*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 120382/27*Cf^2*Ca^2
         *lqr + 5744/3*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*lqr*lfr^2 - 8858/3*
         Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 5324/9*Cf^2*Ca^2*lqr^3
          - 1152*Cf^2*Ca^2*zeta5 + 57296/9*Cf^2*Ca^2*zeta3 + 704*Cf^2*Ca^2*
         zeta3*lfr - 2552*Cf^2*Ca^2*zeta3*lqr + 129392/27*Cf^2*Ca^2*zeta2 + 
         9776/3*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*lfr^2 - 15584/3*Cf^2
         *Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 792*Cf^2*Ca^2*zeta2*
         lqr^2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 15752/15*Cf^2*Ca^2*zeta2^2 - 2592/
         5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*zeta2^2*lqr + 259/3*Cf^3*
         nf - 2912/3*Cf^3*nf*lfr - 976/9*Cf^3*nf*lfr^2 + 608/3*Cf^3*nf*lfr^3
          - 32*Cf^3*nf*lfr^4 + 2912/3*Cf^3*nf*lqr + 8000/9*Cf^3*nf*lqr*lfr - 
         320*Cf^3*nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 - 7024/9*Cf^3*nf*lqr^2
          + 32*Cf^3*nf*lqr^2*lfr + 256/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr
          + 32*Cf^3*nf*lqr^4 - 4048/3*Cf^3*nf*zeta3 - 3968/3*Cf^3*nf*zeta3*lfr
          + 5888/3*Cf^3*nf*zeta3*lqr + 3544/9*Cf^3*nf*zeta2 - 32/3*Cf^3*nf*
         zeta2*lfr - 928/3*Cf^3*nf*zeta2*lfr^2 + 32/3*Cf^3*nf*zeta2*lqr + 2432/
         3*Cf^3*nf*zeta2*lqr*lfr - 1504/3*Cf^3*nf*zeta2*lqr^2 - 1088/15*Cf^3*
         nf*zeta2^2 + 34849/18*Cf^3*Ca + 27548/3*Cf^3*Ca*lfr + 6532/9*Cf^3*Ca*
         lfr^2 - 3728/3*Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4 - 27548/3*Cf^3*Ca*
         lqr - 51080/9*Cf^3*Ca*lqr*lfr + 2144*Cf^3*Ca*lqr*lfr^2 - 352*Cf^3*Ca*
         lqr*lfr^3 + 44548/9*Cf^3*Ca*lqr^2 - 560*Cf^3*Ca*lqr^2*lfr - 1024/3*
         Cf^3*Ca*lqr^3 + 352*Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*lqr^4 + 14696/3*
         Cf^3*Ca*zeta3 + 7280/3*Cf^3*Ca*zeta3*lfr + 96*Cf^3*Ca*zeta3*lfr^2 - 
         17840/3*Cf^3*Ca*zeta3*lqr - 192*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*Ca*
         zeta3*lqr^2 - 22708/9*Cf^3*Ca*zeta2 - 2320/3*Cf^3*Ca*zeta2*lfr + 3376/
         3*Cf^3*Ca*zeta2*lfr^2 + 192*Cf^3*Ca*zeta2*lfr^3 + 2320/3*Cf^3*Ca*
         zeta2*lqr - 9920/3*Cf^3*Ca*zeta2*lqr*lfr - 576*Cf^3*Ca*zeta2*lqr*
         lfr^2 + 6544/3*Cf^3*Ca*zeta2*lqr^2 + 576*Cf^3*Ca*zeta2*lqr^2*lfr - 
         192*Cf^3*Ca*zeta2*lqr^3 - 2592*Cf^3*Ca*zeta2*zeta3 + 2816/15*Cf^3*Ca*
         zeta2^2 - 4512/5*Cf^3*Ca*zeta2^2*lfr + 4512/5*Cf^3*Ca*zeta2^2*lqr - 
         3066*Cf^4*lfr - 2232*Cf^4*lfr^2 + 80*Cf^4*lfr^3 + 192*Cf^4*lfr^4 + 
         3066*Cf^4*lqr + 4464*Cf^4*lqr*lfr - 240*Cf^4*lqr*lfr^2 - 768*Cf^4*lqr
         *lfr^3 - 2232*Cf^4*lqr^2 + 240*Cf^4*lqr^2*lfr + 1152*Cf^4*lqr^2*lfr^2
          - 80*Cf^4*lqr^3 - 768*Cf^4*lqr^3*lfr + 192*Cf^4*lqr^4 + 5376*Cf^4*
         zeta5 - 5120*Cf^4*zeta3 - 480*Cf^4*zeta3*lfr + 4992*Cf^4*zeta3*lfr^2
          + 480*Cf^4*zeta3*lqr - 9984*Cf^4*zeta3*lqr*lfr + 4992*Cf^4*zeta3*
         lqr^2 - 2928*Cf^4*zeta2*lfr - 1152*Cf^4*zeta2*lfr^2 + 768*Cf^4*zeta2*
         lfr^3 + 2928*Cf^4*zeta2*lqr + 2304*Cf^4*zeta2*lqr*lfr - 2304*Cf^4*
         zeta2*lqr*lfr^2 - 1152*Cf^4*zeta2*lqr^2 + 2304*Cf^4*zeta2*lqr^2*lfr
          - 768*Cf^4*zeta2*lqr^3 - 3840*Cf^4*zeta2*zeta3 + 4992/5*Cf^4*zeta2^2
         *lfr - 4992/5*Cf^4*zeta2^2*lqr )

       + [d_(1-z1)]*DD1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 
         384*zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*
         [d4RA/nr] - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 
         256*nf*zeta2*[d4RR/nr] + 256*Cf*[dabc^2/n]*nfv - 5120/3*Cf*zeta5*
         [dabc^2/n]*nfv + 896/3*Cf*zeta3*[dabc^2/n]*nfv + 640*Cf*zeta2*
         [dabc^2/n]*nfv - 128/5*Cf*zeta2^2*[dabc^2/n]*nfv - 4000/729*Cf*nf^3
          + 800/81*Cf*nf^3*lqr - 160/27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 
         320/27*Cf*nf^3*zeta2 - 64/9*Cf*nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2
          - 7894/27*Cf*Ca*nf^2*lqr + 1144/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*
         nf^2*lqr^3 - 208/9*Cf*Ca*nf^2*zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/
         9*Cf*Ca*nf^2*zeta2*lqr - 32/3*Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*
         nf^2*zeta2^2 - 571387/243*Cf*Ca^2*nf + 20554/9*Cf*Ca^2*nf*lqr - 7324/
         9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf*Ca^2*nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5
          + 3128/3*Cf*Ca^2*nf*zeta3 - 352*Cf*Ca^2*nf*zeta3*lqr + 58000/27*Cf*
         Ca^2*nf*zeta2 - 10192/9*Cf*Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2
         *lqr^2 + 32*Cf*Ca^2*nf*zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/
         5*Cf*Ca^2*nf*zeta2^2*lqr + 4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*
         lqr + 43648/27*Cf*Ca^3*lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*
         Ca^3*zeta5 - 51032/9*Cf*Ca^3*zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*
         Ca^3*zeta3^2 - 140200/27*Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 
         968/3*Cf*Ca^3*zeta2*lqr^2 + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*
         zeta2^2 - 1936/5*Cf*Ca^3*zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 - 
         72590/729*Cf^2*nf^2 + 28984/729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*
         lfr^2 - 352/9*Cf^2*nf^2*lfr^3 + 176/27*Cf^2*nf^2*lfr^4 + 128156/729*
         Cf^2*nf^2*lqr - 2992/81*Cf^2*nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2
          - 128/27*Cf^2*nf^2*lqr*lfr^3 - 4024/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*
         nf^2*lqr^2*lfr - 32/9*Cf^2*nf^2*lqr^2*lfr^2 - 16*Cf^2*nf^2*lqr^3 - 
         128/27*Cf^2*nf^2*lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 30688/81*Cf^2*
         nf^2*zeta3 - 128/27*Cf^2*nf^2*zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr
          + 11408/81*Cf^2*nf^2*zeta2 - 4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*
         Cf^2*nf^2*zeta2*lfr^2 + 1856/27*Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2
         *zeta2*lqr*lfr - 704/9*Cf^2*nf^2*zeta2*lqr^2 + 5632/135*Cf^2*nf^2*
         zeta2^2 + 2300107/729*Cf^2*Ca*nf - 515816/729*Cf^2*Ca*nf*lfr - 44152/
         81*Cf^2*Ca*nf*lfr^2 + 4736/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*
         lfr^4 - 2071000/729*Cf^2*Ca*nf*lqr + 84944/81*Cf^2*Ca*nf*lqr*lfr - 
         3856/9*Cf^2*Ca*nf*lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 + 29300/81
         *Cf^2*Ca*nf*lqr^2 - 3328/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*
         lqr^2*lfr^2 + 272*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*lqr^3*lfr - 
         1936/27*Cf^2*Ca*nf*lqr^4 + 128*Cf^2*Ca*nf*zeta5 + 234368/81*Cf^2*Ca*
         nf*zeta3 + 6784/9*Cf^2*Ca*nf*zeta3*lfr - 928/3*Cf^2*Ca*nf*zeta3*lfr^2
          - 19552/9*Cf^2*Ca*nf*zeta3*lqr + 1088/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 
         160/3*Cf^2*Ca*nf*zeta3*lqr^2 - 18100/9*Cf^2*Ca*nf*zeta2 + 197200/81*
         Cf^2*Ca*nf*zeta2*lfr - 752/9*Cf^2*Ca*nf*zeta2*lfr^2 - 64*Cf^2*Ca*nf*
         zeta2*lfr^3 - 83440/81*Cf^2*Ca*nf*zeta2*lqr - 10304/9*Cf^2*Ca*nf*
         zeta2*lqr*lfr + 64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 8944/9*Cf^2*Ca*nf*
         zeta2*lqr^2 + 64*Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*Cf^2*Ca*nf*zeta2*
         lqr^3 - 1408/3*Cf^2*Ca*nf*zeta2*zeta3 - 51536/135*Cf^2*Ca*nf*zeta2^2
          - 992/3*Cf^2*Ca*nf*zeta2^2*lfr + 4672/15*Cf^2*Ca*nf*zeta2^2*lqr - 
         11106458/729*Cf^2*Ca^2 + 2146594/729*Cf^2*Ca^2*lfr + 186392/81*Cf^2*
         Ca^2*lfr^2 - 14392/9*Cf^2*Ca^2*lfr^3 + 5324/27*Cf^2*Ca^2*lfr^4 + 
         6834605/729*Cf^2*Ca^2*lqr - 362644/81*Cf^2*Ca^2*lqr*lfr + 11972/9*
         Cf^2*Ca^2*lqr*lfr^2 - 3872/27*Cf^2*Ca^2*lqr*lfr^3 - 32836/81*Cf^2*
         Ca^2*lqr^2 + 10520/9*Cf^2*Ca^2*lqr^2*lfr - 968/9*Cf^2*Ca^2*lqr^2*
         lfr^2 - 900*Cf^2*Ca^2*lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr + 5324/27*
         Cf^2*Ca^2*lqr^4 - 816*Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*zeta5*lfr - 
         1216*Cf^2*Ca^2*zeta5*lqr + 6164/81*Cf^2*Ca^2*zeta3 - 97312/27*Cf^2*
         Ca^2*zeta3*lfr + 880/3*Cf^2*Ca^2*zeta3*lfr^2 + 133744/27*Cf^2*Ca^2*
         zeta3*lqr + 2464/3*Cf^2*Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2*Ca^2*zeta3*
         lqr^2 + 752/3*Cf^2*Ca^2*zeta3^2 + 594406/81*Cf^2*Ca^2*zeta2 - 638008/
         81*Cf^2*Ca^2*zeta2*lfr - 5912/9*Cf^2*Ca^2*zeta2*lfr^2 + 352*Cf^2*Ca^2
         *zeta2*lfr^3 + 260152/81*Cf^2*Ca^2*zeta2*lqr + 41920/9*Cf^2*Ca^2*
         zeta2*lqr*lfr - 352*Cf^2*Ca^2*zeta2*lqr*lfr^2 - 30200/9*Cf^2*Ca^2*
         zeta2*lqr^2 - 352*Cf^2*Ca^2*zeta2*lqr^2*lfr + 352*Cf^2*Ca^2*zeta2*
         lqr^3 + 1648*Cf^2*Ca^2*zeta2*zeta3 + 2176/3*Cf^2*Ca^2*zeta2*zeta3*lfr
          - 2176/3*Cf^2*Ca^2*zeta2*zeta3*lqr + 58972/135*Cf^2*Ca^2*zeta2^2 + 
         3920/3*Cf^2*Ca^2*zeta2^2*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lfr^2 - 18016/
         15*Cf^2*Ca^2*zeta2^2*lqr - 3456/5*Cf^2*Ca^2*zeta2^2*lqr*lfr + 1728/5*
         Cf^2*Ca^2*zeta2^2*lqr^2 + 38944/315*Cf^2*Ca^2*zeta2^3 - 4310/9*Cf^3*
         nf - 536*Cf^3*nf*lfr + 2440/3*Cf^3*nf*lfr^2 + 400/3*Cf^3*nf*lfr^3 - 
         96*Cf^3*nf*lfr^4 + 1298*Cf^3*nf*lqr - 2936/3*Cf^3*nf*lqr*lfr - 704*
         Cf^3*nf*lqr*lfr^2 + 192*Cf^3*nf*lqr*lfr^3 + 496/3*Cf^3*nf*lqr^2 + 
         1008*Cf^3*nf*lqr^2*lfr - 1312/3*Cf^3*nf*lqr^3 - 192*Cf^3*nf*lqr^3*lfr
          + 96*Cf^3*nf*lqr^4 + 10816/9*Cf^3*nf*zeta5 + 29456/27*Cf^3*nf*zeta3
          + 21056/9*Cf^3*nf*zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2 - 25376/9*
         Cf^3*nf*zeta3*lqr - 6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*Cf^3*nf*
         zeta3*lqr^2 - 5576/27*Cf^3*nf*zeta2 - 12992/27*Cf^3*nf*zeta2*lfr + 
         160/9*Cf^3*nf*zeta2*lfr^2 + 13424/27*Cf^3*nf*zeta2*lqr - 320/9*Cf^3*
         nf*zeta2*lqr*lfr - 256*Cf^3*nf*zeta2*lqr*lfr^2 + 160/9*Cf^3*nf*zeta2*
         lqr^2 + 512*Cf^3*nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3 - 22400/
         9*Cf^3*nf*zeta2*zeta3 + 27968/135*Cf^3*nf*zeta2^2 - 1088/15*Cf^3*nf*
         zeta2^2*lfr - 64/15*Cf^3*nf*zeta2^2*lqr + 12062*Cf^3*Ca + 55876/27*
         Cf^3*Ca*lfr - 21848/3*Cf^3*Ca*lfr^2 - 2536/3*Cf^3*Ca*lfr^3 + 528*Cf^3
         *Ca*lfr^4 - 207643/27*Cf^3*Ca*lqr + 31420/3*Cf^3*Ca*lqr*lfr + 4560*
         Cf^3*Ca*lqr*lfr^2 - 1056*Cf^3*Ca*lqr*lfr^3 - 9572/3*Cf^3*Ca*lqr^2 - 
         6584*Cf^3*Ca*lqr^2*lfr + 8608/3*Cf^3*Ca*lqr^3 + 1056*Cf^3*Ca*lqr^3*
         lfr - 528*Cf^3*Ca*lqr^4 - 110752/9*Cf^3*Ca*zeta5 - 960*Cf^3*Ca*zeta5*
         lfr + 960*Cf^3*Ca*zeta5*lqr - 214592/27*Cf^3*Ca*zeta3 - 45568/3*Cf^3*
         Ca*zeta3*lfr + 6464/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*zeta3*lfr^3
          + 53488/3*Cf^3*Ca*zeta3*lqr + 14528/3*Cf^3*Ca*zeta3*lqr*lfr - 1152*
         Cf^3*Ca*zeta3*lqr*lfr^2 - 20992/3*Cf^3*Ca*zeta3*lqr^2 + 1152*Cf^3*Ca*
         zeta3*lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3*Ca*zeta3^2
          + 21554/27*Cf^3*Ca*zeta2 + 84008/27*Cf^3*Ca*zeta2*lfr + 512/9*Cf^3*
         Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 76880/27*Cf^3*Ca*zeta2*lqr
          - 1024/9*Cf^3*Ca*zeta2*lqr*lfr + 256*Cf^3*Ca*zeta2*lqr*lfr^2 + 512/9
         *Cf^3*Ca*zeta2*lqr^2 - 1664*Cf^3*Ca*zeta2*lqr^2*lfr + 1024*Cf^3*Ca*
         zeta2*lqr^3 + 111008/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*Ca*zeta2*zeta3
         *lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 211376/135*Cf^3*Ca*zeta2^2 + 
         5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*lfr^2 + 448/15*
         Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr + 4928/5*Cf^3*Ca
         *zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 - 11198/3*Cf^4 - 2990*Cf^4
         *lfr + 964*Cf^4*lfr^2 + 1344*Cf^4*lfr^3 + 288*Cf^4*lfr^4 + 2990*Cf^4*
         lqr - 1928*Cf^4*lqr*lfr - 4032*Cf^4*lqr*lfr^2 - 1152*Cf^4*lqr*lfr^3
          + 964*Cf^4*lqr^2 + 4032*Cf^4*lqr^2*lfr + 1728*Cf^4*lqr^2*lfr^2 - 
         1344*Cf^4*lqr^3 - 1152*Cf^4*lqr^3*lfr + 288*Cf^4*lqr^4 + 5312*Cf^4*
         zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr - 1840*Cf^4*zeta3
          + 14208*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 7424/3*Cf^4*zeta3*
         lfr^3 - 14208*Cf^4*zeta3*lqr - 8064*Cf^4*zeta3*lqr*lfr + 7424*Cf^4*
         zeta3*lqr*lfr^2 + 4032*Cf^4*zeta3*lqr^2 - 7424*Cf^4*zeta3*lqr^2*lfr
          + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 6652/3*Cf^4*zeta2
          - 1584*Cf^4*zeta2*lfr + 2688*Cf^4*zeta2*lfr^2 + 1152*Cf^4*zeta2*
         lfr^3 - 256*Cf^4*zeta2*lfr^4 + 1584*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*
         lqr*lfr - 3456*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2*lqr*lfr^3 + 
         2688*Cf^4*zeta2*lqr^2 + 3456*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^2*lfr^2 - 1152*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*lqr^3*lfr - 256
         *Cf^4*zeta2*lqr^4 + 1280*Cf^4*zeta2*zeta3 + 7168*Cf^4*zeta2*zeta3*lfr
          - 7168*Cf^4*zeta2*zeta3*lqr + 592/5*Cf^4*zeta2^2 + 768/5*Cf^4*
         zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 - 768/5*Cf^4*zeta2^2*lqr + 
         9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2 + 97408/315*
         Cf^4*zeta2^3 )

       + [d_(1-z1)]*DD0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 
         3484*zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*
         [d4RA/nr] + 3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/
         3*zeta3*lfr*[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*
         [d4RA/nr] + 384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 
         2176/3*zeta2*[d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*
         [d4RA/nr] - 1024*zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr]
          - 224/15*zeta2^2*[d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/
         315*zeta2^3*[d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*
         zeta2^3*lqr*[d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] + 1280/3*nf*zeta5*
         lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] - 640/9*nf*zeta3*
         [d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] + 320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] - 256
         *nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] + 64/5*nf*
         zeta2^2*[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] - 256*Cf*lfr*
         [dabc^2/n]*nfv + 256*Cf*lqr*[dabc^2/n]*nfv + 5120/3*Cf*zeta5*lfr*
         [dabc^2/n]*nfv - 5120/3*Cf*zeta5*lqr*[dabc^2/n]*nfv - 896/3*Cf*zeta3*
         lfr*[dabc^2/n]*nfv + 896/3*Cf*zeta3*lqr*[dabc^2/n]*nfv - 640*Cf*zeta2
         *lfr*[dabc^2/n]*nfv + 640*Cf*zeta2*lqr*[dabc^2/n]*nfv + 128/5*Cf*
         zeta2^2*lfr*[dabc^2/n]*nfv - 128/5*Cf*zeta2^2*lqr*[dabc^2/n]*nfv + 
         5216/2187*Cf*nf^3 + 32/81*Cf*nf^3*lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*
         Cf*nf^3*lfr^3 - 8/27*Cf*nf^3*lfr^4 - 4000/729*Cf*nf^3*lqr + 400/81*Cf
         *nf^3*lqr^2 - 160/81*Cf*nf^3*lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*
         nf^3*zeta3 - 64/27*Cf*nf^3*zeta3*lfr - 800/81*Cf*nf^3*zeta2 + 320/27*
         Cf*nf^3*zeta2*lqr - 32/9*Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2
          - 898033/5832*Cf*Ca*nf^2 - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*
         lfr^2 - 1144/27*Cf*Ca*nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 58045/243*
         Cf*Ca*nf^2*lqr - 3947/27*Cf*Ca*nf^2*lqr^2 + 1144/27*Cf*Ca*nf^2*lqr^3
          - 44/9*Cf*Ca*nf^2*lqr^4 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*
         nf^2*zeta3 - 2240/27*Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*
         lfr^2 - 208/9*Cf*Ca*nf^2*zeta3*lqr + 75718/243*Cf*Ca*nf^2*zeta2 + 608/
         81*Cf*Ca*nf^2*zeta2*lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 32/9*Cf*Ca*
         nf^2*zeta2*lfr^3 - 7616/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf*Ca*nf^2*
         zeta2*lqr^2 - 32/9*Cf*Ca*nf^2*zeta2*lqr^3 + 80/9*Cf*Ca*nf^2*zeta2*
         zeta3 - 3104/45*Cf*Ca*nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*lfr + 
         64/5*Cf*Ca*nf^2*zeta2^2*lqr + 11551831/5832*Cf*Ca^2*nf + 24137/81*Cf*
         Ca^2*nf*lfr - 1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*lfr^3 - 
         242/9*Cf*Ca^2*nf*lfr^4 - 571387/243*Cf*Ca^2*nf*lqr + 10277/9*Cf*Ca^2*
         nf*lqr^2 - 7324/27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4 - 3532/
         27*Cf*Ca^2*nf*zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 1360/9*Cf*Ca^2*nf
         *zeta5*lqr - 150988/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf*zeta3*
         lfr - 704/3*Cf*Ca^2*nf*zeta3*lfr^2 + 3128/3*Cf*Ca^2*nf*zeta3*lqr - 
         176*Cf*Ca^2*nf*zeta3*lqr^2 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 645476/243*
         Cf*Ca^2*nf*zeta2 - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2*nf*
         zeta2*lfr^2 - 352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 58000/27*Cf*Ca^2*nf*
         zeta2*lqr - 5096/9*Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*
         lqr^3 + 4328/9*Cf*Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*
         lfr + 32*Cf*Ca^2*nf*zeta2*zeta3*lqr + 29624/45*Cf*Ca^2*nf*zeta2^2 + 
         352/15*Cf*Ca^2*nf*zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3872/
         15*Cf*Ca^2*nf*zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 7288/105
         *Cf*Ca^2*nf*zeta2^3 - 28290079/4374*Cf*Ca^3 - 1/12*Cf*Ca^3*
         [B4(d4RA/nc)] - 84278/81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/
         81*Cf*Ca^3*lfr^3 + 1331/27*Cf*Ca^3*lfr^4 + 4520317/729*Cf*Ca^3*lqr - 
         206440/81*Cf*Ca^3*lqr^2 + 43648/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*Ca^3*
         lqr^4 + 11071/6*Cf*Ca^3*zeta7 - 74990/27*Cf*Ca^3*zeta5 + 3608/9*Cf*
         Ca^3*zeta5*lfr + 15400/9*Cf*Ca^3*zeta5*lqr + 258224/27*Cf*Ca^3*zeta3
          - 20944/27*Cf*Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 51032/9*
         Cf*Ca^3*zeta3*lqr + 968*Cf*Ca^3*zeta3*lqr^2 - 7414/9*Cf*Ca^3*zeta3^2
          + 16*Cf*Ca^3*zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 1634851/243*Cf*
         Ca^3*zeta2 + 88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*Ca^3*zeta2*lfr^2
          + 968/9*Cf*Ca^3*zeta2*lfr^3 - 140200/27*Cf*Ca^3*zeta2*lqr + 4012/3*
         Cf*Ca^3*zeta2*lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 + 1376/3*Cf*Ca^3*
         zeta2*zeta5 - 31444/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*Ca^3*zeta2*zeta3
         *lfr + 528*Cf*Ca^3*zeta2*zeta3*lqr - 15632/9*Cf*Ca^3*zeta2^2 - 3608/5
         *Cf*Ca^3*zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2 + 3520/3*Cf*Ca^3*
         zeta2^2*lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 4228/15*Cf*Ca^3*zeta2^2*
         zeta3 + 27808/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*Ca^3*zeta2^3*lfr - 
         20032/105*Cf*Ca^3*zeta2^3*lqr - 142769/1458*Cf^2*nf^2 + 46088/243*
         Cf^2*nf^2*lfr - 1394/27*Cf^2*nf^2*lfr^2 - 656/27*Cf^2*nf^2*lfr^3 + 88/
         9*Cf^2*nf^2*lfr^4 - 43514/243*Cf^2*nf^2*lqr - 4376/27*Cf^2*nf^2*lqr*
         lfr + 392/9*Cf^2*nf^2*lqr*lfr^2 - 64/9*Cf^2*nf^2*lqr*lfr^3 + 5770/27*
         Cf^2*nf^2*lqr^2 + 520/9*Cf^2*nf^2*lqr^2*lfr - 16/3*Cf^2*nf^2*lqr^2*
         lfr^2 - 2080/27*Cf^2*nf^2*lqr^3 - 64/9*Cf^2*nf^2*lqr^3*lfr + 88/9*
         Cf^2*nf^2*lqr^4 + 1168/9*Cf^2*nf^2*zeta5 + 8552/27*Cf^2*nf^2*zeta3 + 
         14272/81*Cf^2*nf^2*zeta3*lfr - 512/9*Cf^2*nf^2*zeta3*lfr^2 - 31264/81
         *Cf^2*nf^2*zeta3*lqr - 128/9*Cf^2*nf^2*zeta3*lqr*lfr + 1024/9*Cf^2*
         nf^2*zeta3*lqr^2 - 71900/729*Cf^2*nf^2*zeta2 - 11984/81*Cf^2*nf^2*
         zeta2*lfr + 2032/27*Cf^2*nf^2*zeta2*lfr^2 - 640/27*Cf^2*nf^2*zeta2*
         lfr^3 + 19424/81*Cf^2*nf^2*zeta2*lqr - 512/27*Cf^2*nf^2*zeta2*lqr*lfr
          + 160/9*Cf^2*nf^2*zeta2*lqr*lfr^2 - 1520/27*Cf^2*nf^2*zeta2*lqr^2 + 
         128/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 224/27*Cf^2*nf^2*zeta2*lqr^3 - 6272/
         27*Cf^2*nf^2*zeta2*zeta3 + 1504/27*Cf^2*nf^2*zeta2^2 - 1664/27*Cf^2*
         nf^2*zeta2^2*lfr + 3712/135*Cf^2*nf^2*zeta2^2*lqr - 1792393/2916*Cf^2
         *Ca*nf - 887914/243*Cf^2*Ca*nf*lfr + 20560/27*Cf^2*Ca*nf*lfr^2 + 9796/
         27*Cf^2*Ca*nf*lfr^3 - 968/9*Cf^2*Ca*nf*lfr^4 + 1099549/243*Cf^2*Ca*nf
         *lqr + 71776/27*Cf^2*Ca*nf*lqr*lfr - 5392/9*Cf^2*Ca*nf*lqr*lfr^2 + 
         704/9*Cf^2*Ca*nf*lqr*lfr^3 - 92336/27*Cf^2*Ca*nf*lqr^2 - 6800/9*Cf^2*
         Ca*nf*lqr^2*lfr + 176/3*Cf^2*Ca*nf*lqr^2*lfr^2 + 26780/27*Cf^2*Ca*nf*
         lqr^3 + 704/9*Cf^2*Ca*nf*lqr^3*lfr - 968/9*Cf^2*Ca*nf*lqr^4 - 15176/9
         *Cf^2*Ca*nf*zeta5 - 128*Cf^2*Ca*nf*zeta5*lfr + 128*Cf^2*Ca*nf*zeta5*
         lqr - 55924/27*Cf^2*Ca*nf*zeta3 - 28424/81*Cf^2*Ca*nf*zeta3*lfr + 
         1816/9*Cf^2*Ca*nf*zeta3*lfr^2 - 96*Cf^2*Ca*nf*zeta3*lfr^3 + 152840/81
         *Cf^2*Ca*nf*zeta3*lqr - 2336/9*Cf^2*Ca*nf*zeta3*lqr*lfr + 96*Cf^2*Ca*
         nf*zeta3*lqr*lfr^2 - 3704/9*Cf^2*Ca*nf*zeta3*lqr^2 + 96*Cf^2*Ca*nf*
         zeta3*lqr^2*lfr - 96*Cf^2*Ca*nf*zeta3*lqr^3 + 536*Cf^2*Ca*nf*zeta3^2
          + 1571227/729*Cf^2*Ca*nf*zeta2 + 57556/27*Cf^2*Ca*nf*zeta2*lfr - 
         26432/27*Cf^2*Ca*nf*zeta2*lfr^2 + 5744/27*Cf^2*Ca*nf*zeta2*lfr^3 - 
         90332/27*Cf^2*Ca*nf*zeta2*lqr + 5440/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 
         1328/9*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 20992/27*Cf^2*Ca*nf*zeta2*lqr^2
          - 976/9*Cf^2*Ca*nf*zeta2*lqr^2*lfr + 1168/27*Cf^2*Ca*nf*zeta2*lqr^3
          + 18224/9*Cf^2*Ca*nf*zeta2*zeta3 + 448/3*Cf^2*Ca*nf*zeta2*zeta3*lfr
          - 544/3*Cf^2*Ca*nf*zeta2*zeta3*lqr - 68168/81*Cf^2*Ca*nf*zeta2^2 + 
         60368/135*Cf^2*Ca*nf*zeta2^2*lfr + 944/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 
         19184/135*Cf^2*Ca*nf*zeta2^2*lqr - 320/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr
          + 656/15*Cf^2*Ca*nf*zeta2^2*lqr^2 + 3872/105*Cf^2*Ca*nf*zeta2^3 + 
         7543094/729*Cf^2*Ca^2 + 3701792/243*Cf^2*Ca^2*lfr - 140203/54*Cf^2*
         Ca^2*lfr^2 - 29498/27*Cf^2*Ca^2*lfr^3 + 2662/9*Cf^2*Ca^2*lfr^4 - 
         4981664/243*Cf^2*Ca^2*lqr - 245762/27*Cf^2*Ca^2*lqr*lfr + 16286/9*
         Cf^2*Ca^2*lqr*lfr^2 - 1936/9*Cf^2*Ca^2*lqr*lfr^3 + 631727/54*Cf^2*
         Ca^2*lqr^2 + 20158/9*Cf^2*Ca^2*lqr^2*lfr - 484/3*Cf^2*Ca^2*lqr^2*
         lfr^2 - 79834/27*Cf^2*Ca^2*lqr^3 - 1936/9*Cf^2*Ca^2*lqr^3*lfr + 2662/
         9*Cf^2*Ca^2*lqr^4 + 58624/9*Cf^2*Ca^2*zeta5 + 1968*Cf^2*Ca^2*zeta5*
         lfr + 320*Cf^2*Ca^2*zeta5*lfr^2 - 1968*Cf^2*Ca^2*zeta5*lqr - 640*Cf^2
         *Ca^2*zeta5*lqr*lfr + 320*Cf^2*Ca^2*zeta5*lqr^2 - 134305/27*Cf^2*Ca^2
         *zeta3 - 686840/81*Cf^2*Ca^2*zeta3*lfr - 12644/9*Cf^2*Ca^2*zeta3*
         lfr^2 + 528*Cf^2*Ca^2*zeta3*lfr^3 + 602744/81*Cf^2*Ca^2*zeta3*lqr + 
         53008/9*Cf^2*Ca^2*zeta3*lqr*lfr - 528*Cf^2*Ca^2*zeta3*lqr*lfr^2 - 
         28748/9*Cf^2*Ca^2*zeta3*lqr^2 - 528*Cf^2*Ca^2*zeta3*lqr^2*lfr + 528*
         Cf^2*Ca^2*zeta3*lqr^3 - 2032*Cf^2*Ca^2*zeta3^2 + 3616/3*Cf^2*Ca^2*
         zeta3^2*lfr - 3616/3*Cf^2*Ca^2*zeta3^2*lqr - 7337465/729*Cf^2*Ca^2*
         zeta2 - 628258/81*Cf^2*Ca^2*zeta2*lfr + 77428/27*Cf^2*Ca^2*zeta2*
         lfr^2 - 12232/27*Cf^2*Ca^2*zeta2*lfr^3 + 944002/81*Cf^2*Ca^2*zeta2*
         lqr - 2768/27*Cf^2*Ca^2*zeta2*lqr*lfr + 2464/9*Cf^2*Ca^2*zeta2*lqr*
         lfr^2 - 74660/27*Cf^2*Ca^2*zeta2*lqr^2 + 1496/9*Cf^2*Ca^2*zeta2*lqr^2
         *lfr + 352/27*Cf^2*Ca^2*zeta2*lqr^3 - 768*Cf^2*Ca^2*zeta2*zeta5 - 
         72640/27*Cf^2*Ca^2*zeta2*zeta3 + 464*Cf^2*Ca^2*zeta2*zeta3*lfr + 192*
         Cf^2*Ca^2*zeta2*zeta3*lfr^2 - 288*Cf^2*Ca^2*zeta2*zeta3*lqr - 384*
         Cf^2*Ca^2*zeta2*zeta3*lqr*lfr + 192*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 
         193424/81*Cf^2*Ca^2*zeta2^2 - 54748/135*Cf^2*Ca^2*zeta2^2*lfr - 1736/
         15*Cf^2*Ca^2*zeta2^2*lfr^2 - 32372/135*Cf^2*Ca^2*zeta2^2*lqr + 1888/
         15*Cf^2*Ca^2*zeta2^2*lqr*lfr - 152/15*Cf^2*Ca^2*zeta2^2*lqr^2 + 1840/
         3*Cf^2*Ca^2*zeta2^2*zeta3 - 1232/15*Cf^2*Ca^2*zeta2^3 - 38944/315*
         Cf^2*Ca^2*zeta2^3*lfr + 38944/315*Cf^2*Ca^2*zeta2^3*lqr - 73309/108*
         Cf^3*nf + 4360/9*Cf^3*nf*lfr + 1591/3*Cf^3*nf*lfr^2 - 100*Cf^3*nf*
         lfr^3 - 72*Cf^3*nf*lfr^4 - 4360/9*Cf^3*nf*lqr - 5468/3*Cf^3*nf*lqr*
         lfr - 348*Cf^3*nf*lqr*lfr^2 + 144*Cf^3*nf*lqr*lfr^3 + 3877/3*Cf^3*nf*
         lqr^2 + 996*Cf^3*nf*lqr^2*lfr - 548*Cf^3*nf*lqr^3 - 144*Cf^3*nf*lqr^3
         *lfr + 72*Cf^3*nf*lqr^4 - 2240/3*Cf^3*nf*zeta5 - 3904/9*Cf^3*nf*zeta5
         *lfr + 10816/9*Cf^3*nf*zeta5*lqr + 9256/9*Cf^3*nf*zeta3 - 3184/3*Cf^3
         *nf*zeta3*lfr - 3088/3*Cf^3*nf*zeta3*lfr^2 + 1088/3*Cf^3*nf*zeta3*
         lfr^3 + 496/3*Cf^3*nf*zeta3*lqr + 6464/3*Cf^3*nf*zeta3*lqr*lfr - 192*
         Cf^3*nf*zeta3*lqr*lfr^2 - 3376/3*Cf^3*nf*zeta3*lqr^2 - 704*Cf^3*nf*
         zeta3*lqr^2*lfr + 1600/3*Cf^3*nf*zeta3*lqr^3 + 1616*Cf^3*nf*zeta3^2
          + 538/27*Cf^3*nf*zeta2 + 176/27*Cf^3*nf*zeta2*lfr - 568/9*Cf^3*nf*
         zeta2*lfr^2 - 352/3*Cf^3*nf*zeta2*lfr^3 + 64*Cf^3*nf*zeta2*lfr^4 - 
         176/27*Cf^3*nf*zeta2*lqr + 992/9*Cf^3*nf*zeta2*lqr*lfr + 352*Cf^3*nf*
         zeta2*lqr*lfr^2 - 128*Cf^3*nf*zeta2*lqr*lfr^3 - 424/9*Cf^3*nf*zeta2*
         lqr^2 - 352*Cf^3*nf*zeta2*lqr^2*lfr + 352/3*Cf^3*nf*zeta2*lqr^3 + 128
         *Cf^3*nf*zeta2*lqr^3*lfr - 64*Cf^3*nf*zeta2*lqr^4 + 3040/9*Cf^3*nf*
         zeta2*zeta3 + 19712/9*Cf^3*nf*zeta2*zeta3*lfr - 22016/9*Cf^3*nf*zeta2
         *zeta3*lqr + 764/45*Cf^3*nf*zeta2^2 - 22784/135*Cf^3*nf*zeta2^2*lfr
          + 896/5*Cf^3*nf*zeta2^2*lfr^2 + 22784/135*Cf^3*nf*zeta2^2*lqr - 1408/
         5*Cf^3*nf*zeta2^2*lqr*lfr + 512/5*Cf^3*nf*zeta2^2*lqr^2 + 320/7*Cf^3*
         nf*zeta2^3 - 103222/27*Cf^3*Ca - 133606/9*Cf^3*Ca*lfr - 33011/6*Cf^3*
         Ca*lfr^2 + 670*Cf^3*Ca*lfr^3 + 396*Cf^3*Ca*lfr^4 + 133606/9*Cf^3*Ca*
         lqr + 49874/3*Cf^3*Ca*lqr*lfr + 2082*Cf^3*Ca*lqr*lfr^2 - 792*Cf^3*Ca*
         lqr*lfr^3 - 66737/6*Cf^3*Ca*lqr^2 - 6174*Cf^3*Ca*lqr^2*lfr + 3422*
         Cf^3*Ca*lqr^3 + 792*Cf^3*Ca*lqr^3*lfr - 396*Cf^3*Ca*lqr^4 + 8576*Cf^3
         *Ca*zeta5 + 72736/9*Cf^3*Ca*zeta5*lfr + 960*Cf^3*Ca*zeta5*lfr^2 - 
         110752/9*Cf^3*Ca*zeta5*lqr - 1920*Cf^3*Ca*zeta5*lqr*lfr + 960*Cf^3*Ca
         *zeta5*lqr^2 - 57095/9*Cf^3*Ca*zeta3 + 35236/3*Cf^3*Ca*zeta3*lfr + 
         36064/3*Cf^3*Ca*zeta3*lfr^2 - 4256/3*Cf^3*Ca*zeta3*lfr^3 - 18340/3*
         Cf^3*Ca*zeta3*lqr - 73712/3*Cf^3*Ca*zeta3*lqr*lfr - 672*Cf^3*Ca*zeta3
         *lqr*lfr^2 + 37648/3*Cf^3*Ca*zeta3*lqr^2 + 5600*Cf^3*Ca*zeta3*lqr^2*
         lfr - 10528/3*Cf^3*Ca*zeta3*lqr^3 - 5008*Cf^3*Ca*zeta3^2 - 14848/3*
         Cf^3*Ca*zeta3^2*lfr + 14848/3*Cf^3*Ca*zeta3^2*lqr + 18479/9*Cf^3*Ca*
         zeta2 + 15274/27*Cf^3*Ca*zeta2*lfr + 3460/9*Cf^3*Ca*zeta2*lfr^2 + 
         3136/3*Cf^3*Ca*zeta2*lfr^3 - 352*Cf^3*Ca*zeta2*lfr^4 - 15274/27*Cf^3*
         Ca*zeta2*lqr - 9296/9*Cf^3*Ca*zeta2*lqr*lfr - 3136*Cf^3*Ca*zeta2*lqr*
         lfr^2 + 704*Cf^3*Ca*zeta2*lqr*lfr^3 + 5836/9*Cf^3*Ca*zeta2*lqr^2 + 
         3136*Cf^3*Ca*zeta2*lqr^2*lfr - 3136/3*Cf^3*Ca*zeta2*lqr^3 - 704*Cf^3*
         Ca*zeta2*lqr^3*lfr + 352*Cf^3*Ca*zeta2*lqr^4 - 2304*Cf^3*Ca*zeta2*
         zeta5 - 14936/9*Cf^3*Ca*zeta2*zeta3 - 89312/9*Cf^3*Ca*zeta2*zeta3*lfr
          - 3520*Cf^3*Ca*zeta2*zeta3*lfr^2 + 101984/9*Cf^3*Ca*zeta2*zeta3*lqr
          + 7040*Cf^3*Ca*zeta2*zeta3*lqr*lfr - 3520*Cf^3*Ca*zeta2*zeta3*lqr^2
          + 8968/45*Cf^3*Ca*zeta2^2 + 211376/135*Cf^3*Ca*zeta2^2*lfr - 3488/5*
         Cf^3*Ca*zeta2^2*lfr^2 - 384*Cf^3*Ca*zeta2^2*lfr^3 - 211376/135*Cf^3*
         Ca*zeta2^2*lqr + 4864/5*Cf^3*Ca*zeta2^2*lqr*lfr + 1152*Cf^3*Ca*
         zeta2^2*lqr*lfr^2 - 1376/5*Cf^3*Ca*zeta2^2*lqr^2 - 1152*Cf^3*Ca*
         zeta2^2*lqr^2*lfr + 384*Cf^3*Ca*zeta2^2*lqr^3 + 4672/5*Cf^3*Ca*
         zeta2^2*zeta3 - 704/5*Cf^3*Ca*zeta2^3 + 71168/315*Cf^3*Ca*zeta2^3*lfr
          - 71168/315*Cf^3*Ca*zeta2^3*lqr + 11198/3*Cf^4*lfr + 2990*Cf^4*lfr^2
          + 1080*Cf^4*lfr^3 + 144*Cf^4*lfr^4 - 11198/3*Cf^4*lqr - 5980*Cf^4*
         lqr*lfr - 3240*Cf^4*lqr*lfr^2 - 576*Cf^4*lqr*lfr^3 + 2990*Cf^4*lqr^2
          + 3240*Cf^4*lqr^2*lfr + 864*Cf^4*lqr^2*lfr^2 - 1080*Cf^4*lqr^3 - 576
         *Cf^4*lqr^3*lfr + 144*Cf^4*lqr^4 + 7680*Cf^4*zeta7 - 6144*Cf^4*zeta5
          - 7616*Cf^4*zeta5*lfr + 2688*Cf^4*zeta5*lfr^2 + 7616*Cf^4*zeta5*lqr
          - 5376*Cf^4*zeta5*lqr*lfr + 2688*Cf^4*zeta5*lqr^2 + 4088*Cf^4*zeta3
          + 4816*Cf^4*zeta3*lfr - 7488*Cf^4*zeta3*lfr^2 - 2688*Cf^4*zeta3*
         lfr^3 + 512/3*Cf^4*zeta3*lfr^4 - 4816*Cf^4*zeta3*lqr + 14976*Cf^4*
         zeta3*lqr*lfr + 8064*Cf^4*zeta3*lqr*lfr^2 - 2048/3*Cf^4*zeta3*lqr*
         lfr^3 - 7488*Cf^4*zeta3*lqr^2 - 8064*Cf^4*zeta3*lqr^2*lfr + 1024*Cf^4
         *zeta3*lqr^2*lfr^2 + 2688*Cf^4*zeta3*lqr^3 - 2048/3*Cf^4*zeta3*lqr^3*
         lfr + 512/3*Cf^4*zeta3*lqr^4 - 1920*Cf^4*zeta3^2 - 22912/3*Cf^4*
         zeta3^2*lfr + 22912/3*Cf^4*zeta3^2*lqr + 6652/3*Cf^4*zeta2*lfr + 1584
         *Cf^4*zeta2*lfr^2 - 736*Cf^4*zeta2*lfr^3 - 384*Cf^4*zeta2*lfr^4 - 
         6652/3*Cf^4*zeta2*lqr - 3168*Cf^4*zeta2*lqr*lfr + 2208*Cf^4*zeta2*lqr
         *lfr^2 + 1536*Cf^4*zeta2*lqr*lfr^3 + 1584*Cf^4*zeta2*lqr^2 - 2208*
         Cf^4*zeta2*lqr^2*lfr - 2304*Cf^4*zeta2*lqr^2*lfr^2 + 736*Cf^4*zeta2*
         lqr^3 + 1536*Cf^4*zeta2*lqr^3*lfr - 384*Cf^4*zeta2*lqr^4 - 4608*Cf^4*
         zeta2*zeta5 + 3904*Cf^4*zeta2*zeta3 + 256*Cf^4*zeta2*zeta3*lfr - 3072
         *Cf^4*zeta2*zeta3*lfr^2 - 256*Cf^4*zeta2*zeta3*lqr + 6144*Cf^4*zeta2*
         zeta3*lqr*lfr - 3072*Cf^4*zeta2*zeta3*lqr^2 - 592/5*Cf^4*zeta2^2*lfr
          - 768/5*Cf^4*zeta2^2*lfr^2 + 256*Cf^4*zeta2^2*lfr^3 + 592/5*Cf^4*
         zeta2^2*lqr + 1536/5*Cf^4*zeta2^2*lqr*lfr - 768*Cf^4*zeta2^2*lqr*
         lfr^2 - 768/5*Cf^4*zeta2^2*lqr^2 + 768*Cf^4*zeta2^2*lqr^2*lfr - 256*
         Cf^4*zeta2^2*lqr^3 - 6656/5*Cf^4*zeta2^2*zeta3 - 97408/315*Cf^4*
         zeta2^3*lfr + 97408/315*Cf^4*zeta2^3*lqr )) 
);

**Coefficient function for rapidity Higgs-production through bottom-quark ann:
** (= [C_{d,S}^b])
local [C_{d,bBH}^b] = ( + [d_(1-z1)]*[d_(1-z2)] 

    + as*( + DD0*L0 * (  - 4*Cf )

       + D0*LL0 * (  - 4*Cf )

       + D0*DD0 * ( 4*Cf )

       + [d_(1-z2)]*L1 * (  - 4*Cf )

       + [d_(1-z2)]*L0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + [d_(1-z2)]*D1 * ( 4*Cf )

       + [d_(1-z2)]*D0 * (  - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z1)]*LL1 * (  - 4*Cf )

       + [d_(1-z1)]*LL0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + [d_(1-z1)]*DD1 * ( 4*Cf )

       + [d_(1-z1)]*DD0 * (  - 4*Cf*lfr + 4*Cf*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * (  - 4*Cf - 6*Cf*lfr + 12*Cf*zeta2 )) 

    + as^2*( + DD2*L0 * (  - 24*Cf^2 )

       + DD1*L1 * (  - 48*Cf^2 )

       + DD1*L0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 24*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + DD0*L2 * (  - 24*Cf^2 )

       + DD0*L1 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + DD0*L0 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 28*Cf^2 - 16*Cf^2*lfr^2 + 24*Cf^2*lqr + 32*Cf^2*
         lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + D2*LL0 * (  - 24*Cf^2 )

       + D2*DD0 * ( 24*Cf^2 )

       + D1*LL1 * (  - 48*Cf^2 )

       + D1*LL0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 24*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + D1*DD1 * ( 48*Cf^2 )

       + D1*DD0 * ( 8/3*Cf*nf - 44/3*Cf*Ca - 48*Cf^2*lfr + 48*Cf^2*lqr )

       + D0*LL2 * (  - 24*Cf^2 )

       + D0*LL1 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 + 48*Cf^2*lfr - 48*
         Cf^2*lqr )

       + D0*LL0 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 28*Cf^2 - 16*Cf^2*lfr^2 + 24*Cf^2*lqr + 32*Cf^2*
         lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + D0*DD2 * ( 24*Cf^2 )

       + D0*DD1 * ( 8/3*Cf*nf - 44/3*Cf*Ca - 48*Cf^2*lfr + 48*Cf^2*lqr )

       + D0*DD0 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3*Cf*Ca*
         lqr - 8*Cf*Ca*zeta2 - 16*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 - 32*Cf^2
         *lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z2)]*L3 * (  - 8*Cf^2 )

       + [d_(1-z2)]*L2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 + 24*Cf^2*lfr
          - 24*Cf^2*lqr )

       + [d_(1-z2)]*L1 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 376/9*Cf*Ca + 44/3*Cf*
         Ca*lqr + 8*Cf*Ca*zeta2 + 18*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 40*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + [d_(1-z2)]*L0 * (  - 268/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2
          + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca
          + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 466/9*Cf*Ca*lqr + 22/3*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*
         Ca*zeta2*lqr - 8*Cf^2 - 40*Cf^2*lfr - 16*Cf^2*lfr^2 + 28*Cf^2*lqr + 8
         *Cf^2*lqr*lfr + 8*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*Cf^2
         *zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + [d_(1-z2)]*D3 * ( 8*Cf^2 )

       + [d_(1-z2)]*D2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 24*Cf^2*lfr + 24*Cf^2*lqr
          )

       + [d_(1-z2)]*D1 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3*
         Cf*Ca*lqr - 8*Cf*Ca*zeta2 - 16*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 - 
         32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z2)]*D0 * ( 112/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 
         40/9*Cf*nf*lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca - 
         268/9*Cf*Ca*lfr + 22/3*Cf*Ca*lfr^2 + 268/9*Cf*Ca*lqr - 22/3*Cf*Ca*
         lqr^2 + 28*Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*
         Ca*zeta2*lqr + 16*Cf^2*lfr + 24*Cf^2*lfr^2 - 16*Cf^2*lqr - 24*Cf^2*
         lqr*lfr + 32*Cf^2*zeta3 - 16*Cf^2*zeta2*lfr + 16*Cf^2*zeta2*lqr )

       + [d_(1-z1)]*LL3 * (  - 8*Cf^2 )

       + [d_(1-z1)]*LL2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 + 24*Cf^2*lfr
          - 24*Cf^2*lqr )

       + [d_(1-z1)]*LL1 * ( 76/9*Cf*nf - 8/3*Cf*nf*lqr - 376/9*Cf*Ca + 44/3*Cf
         *Ca*lqr + 8*Cf*Ca*zeta2 + 18*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 40*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 268/27*Cf*nf - 64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2
          + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2 + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca
          + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 466/9*Cf*Ca*lqr + 22/3*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 - 8*Cf*Ca*zeta2*lfr + 8*Cf*
         Ca*zeta2*lqr - 8*Cf^2 - 40*Cf^2*lfr - 16*Cf^2*lfr^2 + 28*Cf^2*lqr + 8
         *Cf^2*lqr*lfr + 8*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*Cf^2
         *zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + [d_(1-z1)]*DD3 * ( 8*Cf^2 )

       + [d_(1-z1)]*DD2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 24*Cf^2*lfr + 24*Cf^2*lqr
          )

       + [d_(1-z1)]*DD1 * (  - 40/9*Cf*nf + 8/3*Cf*nf*lqr + 268/9*Cf*Ca - 44/3
         *Cf*Ca*lqr - 8*Cf*Ca*zeta2 - 16*Cf^2 - 24*Cf^2*lfr + 16*Cf^2*lfr^2 - 
         32*Cf^2*lqr*lfr + 16*Cf^2*lqr^2 + 16*Cf^2*zeta2 )

       + [d_(1-z1)]*DD0 * ( 112/27*Cf*nf + 40/9*Cf*nf*lfr - 4/3*Cf*nf*lfr^2 - 
         40/9*Cf*nf*lqr + 4/3*Cf*nf*lqr^2 - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca - 
         268/9*Cf*Ca*lfr + 22/3*Cf*Ca*lfr^2 + 268/9*Cf*Ca*lqr - 22/3*Cf*Ca*
         lqr^2 + 28*Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 8*Cf*Ca*zeta2*lfr - 8*Cf*
         Ca*zeta2*lqr + 16*Cf^2*lfr + 24*Cf^2*lfr^2 - 16*Cf^2*lqr - 24*Cf^2*
         lqr*lfr + 32*Cf^2*zeta3 - 16*Cf^2*zeta2*lfr + 16*Cf^2*zeta2*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 8/9*Cf*nf + 2/3*Cf*nf*lfr - 2*Cf*nf*lfr^2
          + 8/3*Cf*nf*zeta3 - 80/9*Cf*nf*zeta2 + 16/3*Cf*nf*zeta2*lfr + 8/3*Cf
         *nf*zeta2*lqr + 166/9*Cf*Ca - 17/3*Cf*Ca*lfr + 11*Cf*Ca*lfr^2 - 12*Cf
         *Ca*lqr + 64/3*Cf*Ca*zeta3 + 24*Cf*Ca*zeta3*lfr - 24*Cf*Ca*zeta3*lqr
          + 500/9*Cf*Ca*zeta2 - 88/3*Cf*Ca*zeta2*lfr - 44/3*Cf*Ca*zeta2*lqr - 
         52/5*Cf*Ca*zeta2^2 + 16*Cf^2 + 21*Cf^2*lfr + 18*Cf^2*lfr^2 - 60*Cf^2*
         zeta3 - 80*Cf^2*zeta3*lfr + 80*Cf^2*zeta3*lqr - 16*Cf^2*zeta2 - 48*
         Cf^2*zeta2*lfr - 16*Cf^2*zeta2*lfr^2 - 24*Cf^2*zeta2*lqr + 32*Cf^2*
         zeta2*lqr*lfr - 16*Cf^2*zeta2*lqr^2 + 304/5*Cf^2*zeta2^2 )) 

    + as^3*( + DD4*L0 * (  - 40*Cf^3 )

       + DD3*L1 * (  - 160*Cf^3 )

       + DD3*L0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 80*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + DD2*L2 * (  - 240*Cf^3 )

       + DD2*L1 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + DD2*L0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 96*Cf^2
         *nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 592*Cf^2*Ca - 352/3*Cf^2
         *Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 168*Cf^3 - 96*Cf^3*
         lfr - 192*Cf^3*lfr^2 + 240*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*Cf^3*
         lqr^2 + 96*Cf^3*zeta2 )

       + DD1*L3 * (  - 160*Cf^3 )

       + DD1*L2 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + DD1*L1 * (  - 32/9*Cf*nf^2 + 352/9*Cf*Ca*nf - 968/9*Cf*Ca^2 + 640/3*
         Cf^2*nf + 128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr - 3784/3*Cf^2*Ca - 
         704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 192*Cf^2*Ca*zeta2 + 296*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 672*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + DD1*L0 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3896/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 11476/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 296/3*Cf^2*nf - 144*Cf^2*nf*lfr + 16
         *Cf^2*nf*lfr^2 + 192*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*nf*
         lqr^2 + 64*Cf^2*nf*zeta2 + 1616/3*Cf^2*Ca + 920*Cf^2*Ca*lfr - 88*Cf^2
         *Ca*lfr^2 - 1184*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*Ca*
         lqr^2 - 336*Cf^2*Ca*zeta3 - 448*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*lfr
          + 192*Cf^2*Ca*zeta2*lqr - 96*Cf^3 - 480*Cf^3*lfr - 96*Cf^3*lfr^2 + 
         64*Cf^3*lfr^3 + 336*Cf^3*lqr - 96*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2
          + 192*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*Cf^3*
         zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr )

       + DD0*L4 * (  - 40*Cf^3 )

       + DD0*L3 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + DD0*L2 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 640*Cf^2*Ca - 352/3*
         Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 128*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 416*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + DD0*L1 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1328/9*Cf^2*nf - 144*Cf^2*nf*lfr + 
         16*Cf^2*nf*lfr^2 + 640/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 + 64*Cf^2*nf*zeta2 + 7652/9*Cf^2*Ca + 880*Cf^2*Ca*lfr - 88*
         Cf^2*Ca*lfr^2 - 3784/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*
         Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 512*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*
         lfr + 192*Cf^2*Ca*zeta2*lqr - 160*Cf^3 - 536*Cf^3*lfr - 32*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 296*Cf^3*lqr - 224*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 + 256*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + DD0*L0 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 3896/27*Cf*Ca*nf*lqr
          + 176/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*lqr^2
          + 176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*zeta2*lqr
          - 176/5*Cf*Ca^2*zeta2^2 + 194/9*Cf^2*nf + 1280/27*Cf^2*nf*lfr + 416/
         9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 2216/27*Cf^2*nf*lqr - 832/9*
         Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 632/9*Cf^2*nf*lqr^2 + 32/3
         *Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*zeta3 - 320/9
         *Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*zeta2*lqr + 490/
         9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*
         Ca*lfr^3 + 12608/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2
         *Ca*lqr*lfr^2 - 3860/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/
         3*Cf^2*Ca*lqr^3 + 1160/3*Cf^2*Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 128*
         Cf^2*Ca*zeta3*lqr + 848/9*Cf^2*Ca*zeta2 + 400*Cf^2*Ca*zeta2*lfr + 64*
         Cf^2*Ca*zeta2*lfr^2 - 992/3*Cf^2*Ca*zeta2*lqr - 128*Cf^2*Ca*zeta2*lqr
         *lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2 - 106*Cf^3 - 60*
         Cf^3*lfr + 184*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 96*Cf^3*lqr - 368*Cf^3*
         lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 32*Cf^3*lqr^3 + 816*
         Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*lqr - 24*Cf^3*zeta2
          + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 
         256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + D4*LL0 * (  - 40*Cf^3 )

       + D4*DD0 * ( 40*Cf^3 )

       + D3*LL1 * (  - 160*Cf^3 )

       + D3*LL0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 80*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + D3*DD1 * ( 160*Cf^3 )

       + D3*DD0 * ( 160/9*Cf^2*nf - 880/9*Cf^2*Ca - 160*Cf^3*lfr + 160*Cf^3*
         lqr )

       + D2*LL2 * (  - 240*Cf^3 )

       + D2*LL1 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + D2*LL0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 96*Cf^2
         *nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 592*Cf^2*Ca - 352/3*Cf^2
         *Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 168*Cf^3 - 96*Cf^3*
         lfr - 192*Cf^3*lfr^2 + 240*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*Cf^3*
         lqr^2 + 96*Cf^3*zeta2 )

       + D2*DD2 * ( 240*Cf^3 )

       + D2*DD1 * ( 160/3*Cf^2*nf - 880/3*Cf^2*Ca - 480*Cf^3*lfr + 480*Cf^3*
         lqr )

       + D2*DD0 * ( 16/9*Cf*nf^2 - 176/9*Cf*Ca*nf + 484/9*Cf*Ca^2 - 160/3*Cf^2
         *nf - 64/3*Cf^2*nf*lfr + 160/3*Cf^2*nf*lqr + 1072/3*Cf^2*Ca + 352/3*
         Cf^2*Ca*lfr - 880/3*Cf^2*Ca*lqr - 96*Cf^2*Ca*zeta2 - 96*Cf^3 - 144*
         Cf^3*lfr + 192*Cf^3*lfr^2 - 384*Cf^3*lqr*lfr + 192*Cf^3*lqr^2 - 96*
         Cf^3*zeta2 )

       + D1*LL3 * (  - 160*Cf^3 )

       + D1*LL2 * (  - 160/3*Cf^2*nf + 880/3*Cf^2*Ca + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + D1*LL1 * (  - 32/9*Cf*nf^2 + 352/9*Cf*Ca*nf - 968/9*Cf*Ca^2 + 640/3*
         Cf^2*nf + 128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr - 3784/3*Cf^2*Ca - 
         704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 192*Cf^2*Ca*zeta2 + 296*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 672*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + D1*LL0 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3896/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 11476/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 296/3*Cf^2*nf - 144*Cf^2*nf*lfr + 16
         *Cf^2*nf*lfr^2 + 192*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*nf*
         lqr^2 + 64*Cf^2*nf*zeta2 + 1616/3*Cf^2*Ca + 920*Cf^2*Ca*lfr - 88*Cf^2
         *Ca*lfr^2 - 1184*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*Ca*
         lqr^2 - 336*Cf^2*Ca*zeta3 - 448*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*lfr
          + 192*Cf^2*Ca*zeta2*lqr - 96*Cf^3 - 480*Cf^3*lfr - 96*Cf^3*lfr^2 + 
         64*Cf^3*lfr^3 + 336*Cf^3*lqr - 96*Cf^3*lqr*lfr - 192*Cf^3*lqr*lfr^2
          + 192*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*Cf^3*
         zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr )

       + D1*DD3 * ( 160*Cf^3 )

       + D1*DD2 * ( 160/3*Cf^2*nf - 880/3*Cf^2*Ca - 480*Cf^3*lfr + 480*Cf^3*
         lqr )

       + D1*DD1 * ( 32/9*Cf*nf^2 - 352/9*Cf*Ca*nf + 968/9*Cf*Ca^2 - 320/3*Cf^2
         *nf - 128/3*Cf^2*nf*lfr + 320/3*Cf^2*nf*lqr + 2144/3*Cf^2*Ca + 704/3*
         Cf^2*Ca*lfr - 1760/3*Cf^2*Ca*lqr - 192*Cf^2*Ca*zeta2 - 192*Cf^3 - 288
         *Cf^3*lfr + 384*Cf^3*lfr^2 - 768*Cf^3*lqr*lfr + 384*Cf^3*lqr^2 - 192*
         Cf^3*zeta2 )

       + D1*DD0 * (  - 160/27*Cf*nf^2 + 32/9*Cf*nf^2*lqr + 2312/27*Cf*Ca*nf - 
         352/9*Cf*Ca*nf*lqr - 32/3*Cf*Ca*nf*zeta2 - 7120/27*Cf*Ca^2 + 968/9*Cf
         *Ca^2*lqr + 176/3*Cf*Ca^2*zeta2 + 424/9*Cf^2*nf + 272/3*Cf^2*nf*lfr
          - 16*Cf^2*nf*lfr^2 - 320/3*Cf^2*nf*lqr - 32*Cf^2*nf*lqr*lfr + 48*
         Cf^2*nf*lqr^2 - 64*Cf^2*nf*zeta2 - 2704/9*Cf^2*Ca - 1880/3*Cf^2*Ca*
         lfr + 88*Cf^2*Ca*lfr^2 + 2144/3*Cf^2*Ca*lqr + 176*Cf^2*Ca*lqr*lfr - 
         264*Cf^2*Ca*lqr^2 + 336*Cf^2*Ca*zeta3 + 352*Cf^2*Ca*zeta2 + 192*Cf^2*
         Ca*zeta2*lfr - 192*Cf^2*Ca*zeta2*lqr + 192*Cf^3*lfr + 288*Cf^3*lfr^2
          - 64*Cf^3*lfr^3 - 192*Cf^3*lqr - 288*Cf^3*lqr*lfr + 192*Cf^3*lqr*
         lfr^2 - 192*Cf^3*lqr^2*lfr + 64*Cf^3*lqr^3 + 640*Cf^3*zeta3 + 192*
         Cf^3*zeta2*lfr - 192*Cf^3*zeta2*lqr )

       + D0*LL4 * (  - 40*Cf^3 )

       + D0*LL3 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + D0*LL2 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf + 64/3*Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr - 640*Cf^2*Ca - 352/3*
         Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*Ca*zeta2 + 128*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 416*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + D0*LL1 * ( 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 352/
         9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 968/9*Cf*
         Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1328/9*Cf^2*nf - 144*Cf^2*nf*lfr + 
         16*Cf^2*nf*lfr^2 + 640/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 + 64*Cf^2*nf*zeta2 + 7652/9*Cf^2*Ca + 880*Cf^2*Ca*lfr - 88*
         Cf^2*Ca*lfr^2 - 3784/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*Cf^2*
         Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 512*Cf^2*Ca*zeta2 - 192*Cf^2*Ca*zeta2*
         lfr + 192*Cf^2*Ca*zeta2*lqr - 160*Cf^3 - 536*Cf^3*lfr - 32*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 296*Cf^3*lqr - 224*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 + 256*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + D0*LL0 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 3896/27*Cf*Ca*nf*lqr
          + 176/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*lqr^2
          + 176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*zeta2*lqr
          - 176/5*Cf*Ca^2*zeta2^2 + 194/9*Cf^2*nf + 1280/27*Cf^2*nf*lfr + 416/
         9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 2216/27*Cf^2*nf*lqr - 832/9*
         Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 632/9*Cf^2*nf*lqr^2 + 32/3
         *Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*zeta3 - 320/9
         *Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*zeta2*lqr + 490/
         9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*
         Ca*lfr^3 + 12608/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2
         *Ca*lqr*lfr^2 - 3860/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/
         3*Cf^2*Ca*lqr^3 + 1160/3*Cf^2*Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 128*
         Cf^2*Ca*zeta3*lqr + 848/9*Cf^2*Ca*zeta2 + 400*Cf^2*Ca*zeta2*lfr + 64*
         Cf^2*Ca*zeta2*lfr^2 - 992/3*Cf^2*Ca*zeta2*lqr - 128*Cf^2*Ca*zeta2*lqr
         *lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*zeta2^2 - 106*Cf^3 - 60*
         Cf^3*lfr + 184*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 96*Cf^3*lqr - 368*Cf^3*
         lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 32*Cf^3*lqr^3 + 816*
         Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*lqr - 24*Cf^3*zeta2
          + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 
         256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + D0*DD4 * ( 40*Cf^3 )

       + D0*DD3 * ( 160/9*Cf^2*nf - 880/9*Cf^2*Ca - 160*Cf^3*lfr + 160*Cf^3*
         lqr )

       + D0*DD2 * ( 16/9*Cf*nf^2 - 176/9*Cf*Ca*nf + 484/9*Cf*Ca^2 - 160/3*Cf^2
         *nf - 64/3*Cf^2*nf*lfr + 160/3*Cf^2*nf*lqr + 1072/3*Cf^2*Ca + 352/3*
         Cf^2*Ca*lfr - 880/3*Cf^2*Ca*lqr - 96*Cf^2*Ca*zeta2 - 96*Cf^3 - 144*
         Cf^3*lfr + 192*Cf^3*lfr^2 - 384*Cf^3*lqr*lfr + 192*Cf^3*lqr^2 - 96*
         Cf^3*zeta2 )

       + D0*DD1 * (  - 160/27*Cf*nf^2 + 32/9*Cf*nf^2*lqr + 2312/27*Cf*Ca*nf - 
         352/9*Cf*Ca*nf*lqr - 32/3*Cf*Ca*nf*zeta2 - 7120/27*Cf*Ca^2 + 968/9*Cf
         *Ca^2*lqr + 176/3*Cf*Ca^2*zeta2 + 424/9*Cf^2*nf + 272/3*Cf^2*nf*lfr
          - 16*Cf^2*nf*lfr^2 - 320/3*Cf^2*nf*lqr - 32*Cf^2*nf*lqr*lfr + 48*
         Cf^2*nf*lqr^2 - 64*Cf^2*nf*zeta2 - 2704/9*Cf^2*Ca - 1880/3*Cf^2*Ca*
         lfr + 88*Cf^2*Ca*lfr^2 + 2144/3*Cf^2*Ca*lqr + 176*Cf^2*Ca*lqr*lfr - 
         264*Cf^2*Ca*lqr^2 + 336*Cf^2*Ca*zeta3 + 352*Cf^2*Ca*zeta2 + 192*Cf^2*
         Ca*zeta2*lfr - 192*Cf^2*Ca*zeta2*lqr + 192*Cf^3*lfr + 288*Cf^3*lfr^2
          - 64*Cf^3*lfr^3 - 192*Cf^3*lqr - 288*Cf^3*lqr*lfr + 192*Cf^3*lqr*
         lfr^2 - 192*Cf^3*lqr^2*lfr + 64*Cf^3*lqr^3 + 640*Cf^3*zeta3 + 192*
         Cf^3*zeta2*lfr - 192*Cf^3*zeta2*lqr )

       + D0*DD0 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*lqr^2
          - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr - 176/
         9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*lqr + 
         31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 176*Cf
         *Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 176/5*
         Cf*Ca^2*zeta2^2 - 46/3*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*Cf^2*nf*
         lfr^2 + 32/3*Cf^2*nf*lfr^3 + 824/27*Cf^2*nf*lqr + 496/9*Cf^2*nf*lqr*
         lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 320/9*Cf^2*nf*lqr^2 - 32/3*Cf^2*nf*
         lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 160/9*Cf^2*nf*
         zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 136/3*Cf^2*
         Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*Ca*lfr^3
          - 6176/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2*Ca*lqr*
         lfr^2 + 2144/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3*Cf^2*
         Ca*lqr^3 - 800/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*Cf^2*Ca*
         zeta3*lqr + 1216/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64*Cf^2*Ca
         *zeta2*lfr^2 + 704/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*lqr*lfr - 
         64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 64*Cf^3 + 84*Cf^3*lfr
          + 8*Cf^3*lfr^2 - 96*Cf^3*lfr^3 + 128*Cf^3*lqr*lfr + 192*Cf^3*lqr*
         lfr^2 - 64*Cf^3*lqr^2 - 96*Cf^3*lqr^2*lfr - 240*Cf^3*zeta3 - 832*Cf^3
         *zeta3*lfr + 832*Cf^3*zeta3*lqr + 64*Cf^3*zeta2 - 128*Cf^3*zeta2*
         lfr^2 - 96*Cf^3*zeta2*lqr + 256*Cf^3*zeta2*lqr*lfr - 128*Cf^3*zeta2*
         lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*L5 * (  - 8*Cf^3 )

       + [d_(1-z2)]*L4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 + 40*Cf^3
         *lfr - 40*Cf^3*lqr )

       + [d_(1-z2)]*L3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2
          + 1040/27*Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 5756/27*
         Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2 + 
         36*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 160*Cf^3*lqr + 128*Cf^3*lqr*
         lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + [d_(1-z2)]*L2 * ( 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*
         nf + 176/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 484/
         9*Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 764/9*Cf^2*nf - 72*Cf^2*nf*lfr
          + 8*Cf^2*nf*lfr^2 + 112*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*
         nf*lqr^2 + 32*Cf^2*nf*zeta2 + 4364/9*Cf^2*Ca + 420*Cf^2*Ca*lfr - 44*
         Cf^2*Ca*lfr^2 - 640*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2*Ca*
         lqr^2 - 168*Cf^2*Ca*zeta3 - 812/3*Cf^2*Ca*zeta2 - 96*Cf^2*Ca*zeta2*
         lfr + 96*Cf^2*Ca*zeta2*lqr - 272/3*Cf^3 - 272*Cf^3*lfr + 16*Cf^3*
         lfr^2 + 32*Cf^3*lfr^3 + 128*Cf^3*lqr - 176*Cf^3*lqr*lfr - 96*Cf^3*lqr
         *lfr^2 + 160*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*
         Cf^3*zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + [d_(1-z2)]*L1 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 3536/27*Cf*Ca*
         nf*lqr + 176/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*
         zeta2*lqr - 46738/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*
         zeta2*lqr - 176/5*Cf*Ca^2*zeta2^2 + 5698/81*Cf^2*nf + 2240/27*Cf^2*nf
         *lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 3536/27*Cf^2*nf*lqr
          - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 728/9*Cf^2*nf*
         lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*
         zeta3 - 128/3*Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*
         zeta2*lqr - 18562/81*Cf^2*Ca - 14324/27*Cf^2*Ca*lfr - 2144/9*Cf^2*Ca*
         lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 21020/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*
         lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 4388/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2
         *Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 568*Cf^2*Ca*zeta3 + 128*Cf^2*Ca
         *zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 788/3*Cf^2*Ca*zeta2 + 464*Cf^2*
         Ca*zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 1184/3*Cf^2*Ca*zeta2*lqr - 
         128*Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*
         zeta2^2 - 262/3*Cf^3 + 64*Cf^3*lfr + 280*Cf^3*lfr^2 + 64*Cf^3*lfr^3
          - 160*Cf^3*lqr - 464*Cf^3*lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*
         lqr^2 + 32*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*
         Cf^3*zeta3*lqr - 352/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128*Cf^3*
         zeta2*lfr^2 - 96*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*
         zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*L0 * ( 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*
         nf^2*lfr^2 + 16/27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*
         nf^2*lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 32/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf - 724/9*Cf*
         Ca*nf*lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*Cf*Ca*nf*lfr^3 + 16952/81
         *Cf*Ca*nf*lqr - 1948/27*Cf*Ca*nf*lqr^2 + 176/27*Cf*Ca*nf*lqr^3 + 196/
         3*Cf*Ca*nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr + 11816/81*Cf*Ca*nf*zeta2
          + 208/9*Cf*Ca*nf*zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*lfr^2 - 608/9*Cf*Ca
         *nf*zeta2*lqr + 16/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2
          + 576020/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*Ca^2*lfr^2
          + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf*Ca^2*
         lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*
         zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 40844/81*Cf*
         Ca^2*zeta2 - 1336/9*Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2*lfr^2 + 
         856/3*Cf*Ca^2*zeta2*lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*
         zeta2*zeta3 + 656/15*Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr - 
         176/5*Cf*Ca^2*zeta2^2*lqr - 2312/27*Cf^2*nf + 1250/27*Cf^2*nf*lfr + 
         128/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 358/27*Cf^2*nf*lqr - 160/9
         *Cf^2*nf*lqr*lfr + 8/3*Cf^2*nf*lqr*lfr^2 - 76/9*Cf^2*nf*lqr^2 + 8/3*
         Cf^2*nf*lqr^2*lfr + 16/3*Cf^2*nf*lqr^3 + 2032/9*Cf^2*nf*zeta3 + 64*
         Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 232/9*Cf^2*nf*zeta2 - 
         16/9*Cf^2*nf*zeta2*lfr + 80/3*Cf^2*nf*zeta2*lfr^2 - 224/9*Cf^2*nf*
         zeta2*lqr - 32*Cf^2*nf*zeta2*lqr*lfr + 16/3*Cf^2*nf*zeta2*lqr^2 + 256/
         15*Cf^2*nf*zeta2^2 - 7283/27*Cf^2*Ca - 8600/27*Cf^2*Ca*lfr - 674/9*
         Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 2438/27*Cf^2*Ca*lqr + 424/9*
         Cf^2*Ca*lqr*lfr - 44/3*Cf^2*Ca*lqr*lfr^2 + 844/9*Cf^2*Ca*lqr^2 - 44/3
         *Cf^2*Ca*lqr^2*lfr - 88/3*Cf^2*Ca*lqr^3 - 524*Cf^2*Ca*zeta3 + 120*
         Cf^2*Ca*zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 + 848/3*Cf^2*Ca*zeta3*lqr
          - 192*Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 - 476/9*Cf^2*Ca
         *zeta2 + 1216/9*Cf^2*Ca*zeta2*lfr - 392/3*Cf^2*Ca*zeta2*lfr^2 + 320/9
         *Cf^2*Ca*zeta2*lqr + 192*Cf^2*Ca*zeta2*lqr*lfr - 184/3*Cf^2*Ca*zeta2*
         lqr^2 + 16*Cf^2*Ca*zeta2*zeta3 + 24*Cf^2*Ca*zeta2^2 - 48/5*Cf^2*Ca*
         zeta2^2*lfr + 48/5*Cf^2*Ca*zeta2^2*lqr + 55*Cf^3 + 148*Cf^3*lfr + 160
         *Cf^3*lfr^2 + 24*Cf^3*lfr^3 - 106*Cf^3*lqr - 92*Cf^3*lqr*lfr + 24*
         Cf^3*lqr*lfr^2 - 32*Cf^3*lqr^2 - 48*Cf^3*lqr^2*lfr - 384*Cf^3*zeta5
          + 112*Cf^3*zeta3 - 720*Cf^3*zeta3*lfr - 448*Cf^3*zeta3*lfr^2 + 912*
         Cf^3*zeta3*lqr + 896*Cf^3*zeta3*lqr*lfr - 448*Cf^3*zeta3*lqr^2 + 256/
         3*Cf^3*zeta2 + 120*Cf^3*zeta2*lfr - 128*Cf^3*zeta2*lfr^2 - 64*Cf^3*
         zeta2*lfr^3 - 72*Cf^3*zeta2*lqr + 160*Cf^3*zeta2*lqr*lfr + 192*Cf^3*
         zeta2*lqr*lfr^2 - 32*Cf^3*zeta2*lqr^2 - 192*Cf^3*zeta2*lqr^2*lfr + 64
         *Cf^3*zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3 - 560/3*Cf^3*zeta2^2 - 192/5
         *Cf^3*zeta2^2*lfr + 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z2)]*D5 * ( 8*Cf^3 )

       + [d_(1-z2)]*D4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 40*Cf^3*lfr + 40*
         Cf^3*lqr )

       + [d_(1-z2)]*D3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2 - 
         160/9*Cf^2*nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1072/9*Cf^2*Ca
          + 352/9*Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 32*Cf^3
          - 48*Cf^3*lfr + 64*Cf^3*lfr^2 - 128*Cf^3*lqr*lfr + 64*Cf^3*lqr^2 - 
         32*Cf^3*zeta2 )

       + [d_(1-z2)]*D2 * (  - 80/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1156/27*Cf*Ca
         *nf - 176/9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 3560/27*Cf*Ca^2 + 
         484/9*Cf*Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 212/9*Cf^2*nf + 136/3*Cf^2*
         nf*lfr - 8*Cf^2*nf*lfr^2 - 160/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 
         24*Cf^2*nf*lqr^2 - 32*Cf^2*nf*zeta2 - 1352/9*Cf^2*Ca - 940/3*Cf^2*Ca*
         lfr + 44*Cf^2*Ca*lfr^2 + 1072/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 
         132*Cf^2*Ca*lqr^2 + 168*Cf^2*Ca*zeta3 + 176*Cf^2*Ca*zeta2 + 96*Cf^2*
         Ca*zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 96*Cf^3*lfr + 144*Cf^3*lfr^2 - 
         32*Cf^3*lfr^3 - 96*Cf^3*lqr - 144*Cf^3*lqr*lfr + 96*Cf^3*lqr*lfr^2 - 
         96*Cf^3*lqr^2*lfr + 32*Cf^3*lqr^3 + 320*Cf^3*zeta3 + 96*Cf^3*zeta2*
         lfr - 96*Cf^3*zeta2*lqr )

       + [d_(1-z2)]*D1 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2*
         lqr^2 - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr
          - 176/9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*
         lqr + 31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 
         176*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 
         176/5*Cf*Ca^2*zeta2^2 - 46/3*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*
         Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 + 824/27*Cf^2*nf*lqr + 496/9*Cf^2*
         nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 320/9*Cf^2*nf*lqr^2 - 32/3*Cf^2
         *nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 160/9*Cf^2
         *nf*zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 136/3*
         Cf^2*Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*Ca*
         lfr^3 - 6176/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2*Ca*
         lqr*lfr^2 + 2144/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3*
         Cf^2*Ca*lqr^3 - 800/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*
         Cf^2*Ca*zeta3*lqr + 1216/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64
         *Cf^2*Ca*zeta2*lfr^2 + 704/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*
         lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 64*Cf^3 + 
         84*Cf^3*lfr + 8*Cf^3*lfr^2 - 96*Cf^3*lfr^3 + 128*Cf^3*lqr*lfr + 192*
         Cf^3*lqr*lfr^2 - 64*Cf^3*lqr^2 - 96*Cf^3*lqr^2*lfr - 240*Cf^3*zeta3
          - 832*Cf^3*zeta3*lfr + 832*Cf^3*zeta3*lqr + 64*Cf^3*zeta2 - 128*Cf^3
         *zeta2*lfr^2 - 96*Cf^3*zeta2*lqr + 256*Cf^3*zeta2*lqr*lfr - 128*Cf^3*
         zeta2*lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z2)]*D0 * (  - 1856/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf*
         nf^2*lfr^2 - 16/27*Cf*nf^2*lfr^3 + 400/81*Cf*nf^2*lqr - 80/27*Cf*nf^2
         *lqr^2 + 16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 160/27*Cf*nf^2*
         zeta2 - 32/9*Cf*nf^2*zeta2*lqr + 62626/729*Cf*Ca*nf + 836/27*Cf*Ca*nf
         *lfr - 1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 8204/81*Cf*Ca
         *nf*lqr + 1156/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 536/9*Cf*
         Ca*nf*zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr - 7760/81*Cf*Ca*nf*zeta2 - 160/
         9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2 + 512/9*Cf*Ca*nf*
         zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*Ca*nf*zeta2^2 - 
         297029/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*Ca^2*lfr^2 - 484/
         27*Cf*Ca^2*lfr^3 + 31006/81*Cf*Ca^2*lqr - 3560/27*Cf*Ca^2*lqr^2 + 484/
         27*Cf*Ca^2*lqr^3 - 192*Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3 - 88/3*
         Cf*Ca^2*zeta3*lfr - 176*Cf*Ca^2*zeta3*lqr + 27752/81*Cf*Ca^2*zeta2 + 
         1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*lfr^2 - 680/3*Cf*Ca^2*
         zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf*Ca^2*zeta2*zeta3 - 
         616/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*lfr + 176/5*Cf*Ca^2*
         zeta2^2*lqr + 421/9*Cf^2*nf - 86/9*Cf^2*nf*lfr - 28*Cf^2*nf*lfr^2 + 
         16*Cf^2*nf*lfr^3 - 46/3*Cf^2*nf*lqr + 88/3*Cf^2*nf*lqr*lfr - 8*Cf^2*
         nf*lqr*lfr^2 - 4/3*Cf^2*nf*lqr^2 - 8*Cf^2*nf*lqr^2*lfr - 944/9*Cf^2*
         nf*zeta3 - 64*Cf^2*nf*zeta3*lfr + 320/3*Cf^2*nf*zeta3*lqr + 520/27*
         Cf^2*nf*zeta2 + 304/9*Cf^2*nf*zeta2*lfr - 80/3*Cf^2*nf*zeta2*lfr^2 - 
         160/9*Cf^2*nf*zeta2*lqr + 32*Cf^2*nf*zeta2*lqr*lfr - 16/3*Cf^2*nf*
         zeta2*lqr^2 - 256/15*Cf^2*nf*zeta2^2 + 3232/27*Cf^2*Ca + 2024/9*Cf^2*
         Ca*lfr + 172*Cf^2*Ca*lfr^2 - 88*Cf^2*Ca*lfr^3 - 136/3*Cf^2*Ca*lqr - 
         460/3*Cf^2*Ca*lqr*lfr + 44*Cf^2*Ca*lqr*lfr^2 - 56/3*Cf^2*Ca*lqr^2 + 
         44*Cf^2*Ca*lqr^2*lfr + 3280/9*Cf^2*Ca*zeta3 - 136*Cf^2*Ca*zeta3*lfr
          - 96*Cf^2*Ca*zeta3*lfr^2 - 800/3*Cf^2*Ca*zeta3*lqr + 192*Cf^2*Ca*
         zeta3*lqr*lfr - 96*Cf^2*Ca*zeta3*lqr^2 - 4816/27*Cf^2*Ca*zeta2 - 2008/
         9*Cf^2*Ca*zeta2*lfr + 296/3*Cf^2*Ca*zeta2*lfr^2 + 1216/9*Cf^2*Ca*
         zeta2*lqr - 128*Cf^2*Ca*zeta2*lqr*lfr + 88/3*Cf^2*Ca*zeta2*lqr^2 - 16
         *Cf^2*Ca*zeta2*zeta3 + 176/3*Cf^2*Ca*zeta2^2 + 48/5*Cf^2*Ca*zeta2^2*
         lfr - 48/5*Cf^2*Ca*zeta2^2*lqr - 64*Cf^3*lfr - 84*Cf^3*lfr^2 - 72*
         Cf^3*lfr^3 + 64*Cf^3*lqr + 84*Cf^3*lqr*lfr + 72*Cf^3*lqr*lfr^2 + 384*
         Cf^3*zeta5 - 128*Cf^3*zeta3 + 48*Cf^3*zeta3*lfr + 448*Cf^3*zeta3*
         lfr^2 - 240*Cf^3*zeta3*lqr - 896*Cf^3*zeta3*lqr*lfr + 448*Cf^3*zeta3*
         lqr^2 - 64*Cf^3*zeta2*lfr + 64*Cf^3*zeta2*lfr^3 + 64*Cf^3*zeta2*lqr
          + 96*Cf^3*zeta2*lqr*lfr - 192*Cf^3*zeta2*lqr*lfr^2 - 96*Cf^3*zeta2*
         lqr^2 + 192*Cf^3*zeta2*lqr^2*lfr - 64*Cf^3*zeta2*lqr^3 - 128*Cf^3*
         zeta2*zeta3 + 192/5*Cf^3*zeta2^2*lfr - 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z1)]*LL5 * (  - 8*Cf^3 )

       + [d_(1-z1)]*LL4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 + 40*
         Cf^3*lfr - 40*Cf^3*lqr )

       + [d_(1-z1)]*LL3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*
         Ca^2 + 1040/27*Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr - 5756/
         27*Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2
          + 36*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 160*Cf^3*lqr + 128*Cf^3*
         lqr*lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + [d_(1-z1)]*LL2 * ( 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*
         nf + 176/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 484/
         9*Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 764/9*Cf^2*nf - 72*Cf^2*nf*lfr
          + 8*Cf^2*nf*lfr^2 + 112*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*
         nf*lqr^2 + 32*Cf^2*nf*zeta2 + 4364/9*Cf^2*Ca + 420*Cf^2*Ca*lfr - 44*
         Cf^2*Ca*lfr^2 - 640*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2*Ca*
         lqr^2 - 168*Cf^2*Ca*zeta3 - 812/3*Cf^2*Ca*zeta2 - 96*Cf^2*Ca*zeta2*
         lfr + 96*Cf^2*Ca*zeta2*lqr - 272/3*Cf^3 - 272*Cf^3*lfr + 16*Cf^3*
         lfr^2 + 32*Cf^3*lfr^3 + 128*Cf^3*lqr - 176*Cf^3*lqr*lfr - 96*Cf^3*lqr
         *lfr^2 + 160*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*
         Cf^3*zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + [d_(1-z1)]*LL1 * (  - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 16/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 3536/27*Cf*Ca*
         nf*lqr + 176/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 32/3*Cf*Ca*nf*
         zeta2*lqr - 46738/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 176/3*Cf*Ca^2*
         zeta2*lqr - 176/5*Cf*Ca^2*zeta2^2 + 5698/81*Cf^2*nf + 2240/27*Cf^2*nf
         *lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 3536/27*Cf^2*nf*lqr
          - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 728/9*Cf^2*nf*
         lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3*Cf^2*nf*
         zeta3 - 128/3*Cf^2*nf*zeta2 - 64*Cf^2*nf*zeta2*lfr + 128/3*Cf^2*nf*
         zeta2*lqr - 18562/81*Cf^2*Ca - 14324/27*Cf^2*Ca*lfr - 2144/9*Cf^2*Ca*
         lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 21020/27*Cf^2*Ca*lqr + 5344/9*Cf^2*Ca*
         lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 4388/9*Cf^2*Ca*lqr^2 - 176/3*Cf^2
         *Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 568*Cf^2*Ca*zeta3 + 128*Cf^2*Ca
         *zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 788/3*Cf^2*Ca*zeta2 + 464*Cf^2*
         Ca*zeta2*lfr + 64*Cf^2*Ca*zeta2*lfr^2 - 1184/3*Cf^2*Ca*zeta2*lqr - 
         128*Cf^2*Ca*zeta2*lqr*lfr + 64*Cf^2*Ca*zeta2*lqr^2 + 48/5*Cf^2*Ca*
         zeta2^2 - 262/3*Cf^3 + 64*Cf^3*lfr + 280*Cf^3*lfr^2 + 64*Cf^3*lfr^3
          - 160*Cf^3*lqr - 464*Cf^3*lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*
         lqr^2 + 32*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*
         Cf^3*zeta3*lqr - 352/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128*Cf^3*
         zeta2*lfr^2 - 96*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*
         zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + [d_(1-z1)]*LL0 * ( 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*
         nf^2*lfr^2 + 16/27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*
         nf^2*lqr^2 - 16/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 32/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf - 724/9*Cf*
         Ca*nf*lfr + 1684/27*Cf*Ca*nf*lfr^2 - 176/27*Cf*Ca*nf*lfr^3 + 16952/81
         *Cf*Ca*nf*lqr - 1948/27*Cf*Ca*nf*lqr^2 + 176/27*Cf*Ca*nf*lqr^3 + 196/
         3*Cf*Ca*nf*zeta3 - 112/3*Cf*Ca*nf*zeta3*lfr + 11816/81*Cf*Ca*nf*zeta2
          + 208/9*Cf*Ca*nf*zeta2*lfr - 16/3*Cf*Ca*nf*zeta2*lfr^2 - 608/9*Cf*Ca
         *nf*zeta2*lqr + 16/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2
          + 576020/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*Ca^2*lfr^2
          + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf*Ca^2*
         lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*
         zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 40844/81*Cf*
         Ca^2*zeta2 - 1336/9*Cf*Ca^2*zeta2*lfr + 88/3*Cf*Ca^2*zeta2*lfr^2 + 
         856/3*Cf*Ca^2*zeta2*lqr - 88/3*Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*
         zeta2*zeta3 + 656/15*Cf*Ca^2*zeta2^2 + 176/5*Cf*Ca^2*zeta2^2*lfr - 
         176/5*Cf*Ca^2*zeta2^2*lqr - 2312/27*Cf^2*nf + 1250/27*Cf^2*nf*lfr + 
         128/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 358/27*Cf^2*nf*lqr - 160/9
         *Cf^2*nf*lqr*lfr + 8/3*Cf^2*nf*lqr*lfr^2 - 76/9*Cf^2*nf*lqr^2 + 8/3*
         Cf^2*nf*lqr^2*lfr + 16/3*Cf^2*nf*lqr^3 + 2032/9*Cf^2*nf*zeta3 + 64*
         Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 232/9*Cf^2*nf*zeta2 - 
         16/9*Cf^2*nf*zeta2*lfr + 80/3*Cf^2*nf*zeta2*lfr^2 - 224/9*Cf^2*nf*
         zeta2*lqr - 32*Cf^2*nf*zeta2*lqr*lfr + 16/3*Cf^2*nf*zeta2*lqr^2 + 256/
         15*Cf^2*nf*zeta2^2 - 7283/27*Cf^2*Ca - 8600/27*Cf^2*Ca*lfr - 674/9*
         Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 2438/27*Cf^2*Ca*lqr + 424/9*
         Cf^2*Ca*lqr*lfr - 44/3*Cf^2*Ca*lqr*lfr^2 + 844/9*Cf^2*Ca*lqr^2 - 44/3
         *Cf^2*Ca*lqr^2*lfr - 88/3*Cf^2*Ca*lqr^3 - 524*Cf^2*Ca*zeta3 + 120*
         Cf^2*Ca*zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 + 848/3*Cf^2*Ca*zeta3*lqr
          - 192*Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 - 476/9*Cf^2*Ca
         *zeta2 + 1216/9*Cf^2*Ca*zeta2*lfr - 392/3*Cf^2*Ca*zeta2*lfr^2 + 320/9
         *Cf^2*Ca*zeta2*lqr + 192*Cf^2*Ca*zeta2*lqr*lfr - 184/3*Cf^2*Ca*zeta2*
         lqr^2 + 16*Cf^2*Ca*zeta2*zeta3 + 24*Cf^2*Ca*zeta2^2 - 48/5*Cf^2*Ca*
         zeta2^2*lfr + 48/5*Cf^2*Ca*zeta2^2*lqr + 55*Cf^3 + 148*Cf^3*lfr + 160
         *Cf^3*lfr^2 + 24*Cf^3*lfr^3 - 106*Cf^3*lqr - 92*Cf^3*lqr*lfr + 24*
         Cf^3*lqr*lfr^2 - 32*Cf^3*lqr^2 - 48*Cf^3*lqr^2*lfr - 384*Cf^3*zeta5
          + 112*Cf^3*zeta3 - 720*Cf^3*zeta3*lfr - 448*Cf^3*zeta3*lfr^2 + 912*
         Cf^3*zeta3*lqr + 896*Cf^3*zeta3*lqr*lfr - 448*Cf^3*zeta3*lqr^2 + 256/
         3*Cf^3*zeta2 + 120*Cf^3*zeta2*lfr - 128*Cf^3*zeta2*lfr^2 - 64*Cf^3*
         zeta2*lfr^3 - 72*Cf^3*zeta2*lqr + 160*Cf^3*zeta2*lqr*lfr + 192*Cf^3*
         zeta2*lqr*lfr^2 - 32*Cf^3*zeta2*lqr^2 - 192*Cf^3*zeta2*lqr^2*lfr + 64
         *Cf^3*zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3 - 560/3*Cf^3*zeta2^2 - 192/5
         *Cf^3*zeta2^2*lfr + 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z1)]*DD5 * ( 8*Cf^3 )

       + [d_(1-z1)]*DD4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 40*Cf^3*lfr + 40*
         Cf^3*lqr )

       + [d_(1-z1)]*DD3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2
          - 160/9*Cf^2*nf - 64/9*Cf^2*nf*lfr + 160/9*Cf^2*nf*lqr + 1072/9*Cf^2
         *Ca + 352/9*Cf^2*Ca*lfr - 880/9*Cf^2*Ca*lqr - 32*Cf^2*Ca*zeta2 - 32*
         Cf^3 - 48*Cf^3*lfr + 64*Cf^3*lfr^2 - 128*Cf^3*lqr*lfr + 64*Cf^3*lqr^2
          - 32*Cf^3*zeta2 )

       + [d_(1-z1)]*DD2 * (  - 80/27*Cf*nf^2 + 16/9*Cf*nf^2*lqr + 1156/27*Cf*
         Ca*nf - 176/9*Cf*Ca*nf*lqr - 16/3*Cf*Ca*nf*zeta2 - 3560/27*Cf*Ca^2 + 
         484/9*Cf*Ca^2*lqr + 88/3*Cf*Ca^2*zeta2 + 212/9*Cf^2*nf + 136/3*Cf^2*
         nf*lfr - 8*Cf^2*nf*lfr^2 - 160/3*Cf^2*nf*lqr - 16*Cf^2*nf*lqr*lfr + 
         24*Cf^2*nf*lqr^2 - 32*Cf^2*nf*zeta2 - 1352/9*Cf^2*Ca - 940/3*Cf^2*Ca*
         lfr + 44*Cf^2*Ca*lfr^2 + 1072/3*Cf^2*Ca*lqr + 88*Cf^2*Ca*lqr*lfr - 
         132*Cf^2*Ca*lqr^2 + 168*Cf^2*Ca*zeta3 + 176*Cf^2*Ca*zeta2 + 96*Cf^2*
         Ca*zeta2*lfr - 96*Cf^2*Ca*zeta2*lqr + 96*Cf^3*lfr + 144*Cf^3*lfr^2 - 
         32*Cf^3*lfr^3 - 96*Cf^3*lqr - 144*Cf^3*lqr*lfr + 96*Cf^3*lqr*lfr^2 - 
         96*Cf^3*lqr^2*lfr + 32*Cf^3*lqr^3 + 320*Cf^3*zeta3 + 96*Cf^3*zeta2*
         lfr - 96*Cf^3*zeta2*lqr )

       + [d_(1-z1)]*DD1 * ( 400/81*Cf*nf^2 - 160/27*Cf*nf^2*lqr + 16/9*Cf*nf^2
         *lqr^2 - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf + 2312/27*Cf*Ca*nf*lqr
          - 176/9*Cf*Ca*nf*lqr^2 + 512/9*Cf*Ca*nf*zeta2 - 32/3*Cf*Ca*nf*zeta2*
         lqr + 31006/81*Cf*Ca^2 - 7120/27*Cf*Ca^2*lqr + 484/9*Cf*Ca^2*lqr^2 - 
         176*Cf*Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/3*Cf*Ca^2*zeta2*lqr + 
         176/5*Cf*Ca^2*zeta2^2 - 46/3*Cf^2*nf - 104/27*Cf^2*nf*lfr - 392/9*
         Cf^2*nf*lfr^2 + 32/3*Cf^2*nf*lfr^3 + 824/27*Cf^2*nf*lqr + 496/9*Cf^2*
         nf*lqr*lfr - 32/3*Cf^2*nf*lqr*lfr^2 - 320/9*Cf^2*nf*lqr^2 - 32/3*Cf^2
         *nf*lqr^2*lfr + 32/3*Cf^2*nf*lqr^3 + 320/3*Cf^2*nf*zeta3 - 160/9*Cf^2
         *nf*zeta2 + 64*Cf^2*nf*zeta2*lfr - 128/3*Cf^2*nf*zeta2*lqr - 136/3*
         Cf^2*Ca + 1028/27*Cf^2*Ca*lfr + 2540/9*Cf^2*Ca*lfr^2 - 176/3*Cf^2*Ca*
         lfr^3 - 6176/27*Cf^2*Ca*lqr - 3496/9*Cf^2*Ca*lqr*lfr + 176/3*Cf^2*Ca*
         lqr*lfr^2 + 2144/9*Cf^2*Ca*lqr^2 + 176/3*Cf^2*Ca*lqr^2*lfr - 176/3*
         Cf^2*Ca*lqr^3 - 800/3*Cf^2*Ca*zeta3 - 128*Cf^2*Ca*zeta3*lfr + 128*
         Cf^2*Ca*zeta3*lqr + 1216/9*Cf^2*Ca*zeta2 - 304*Cf^2*Ca*zeta2*lfr - 64
         *Cf^2*Ca*zeta2*lfr^2 + 704/3*Cf^2*Ca*zeta2*lqr + 128*Cf^2*Ca*zeta2*
         lqr*lfr - 64*Cf^2*Ca*zeta2*lqr^2 - 48/5*Cf^2*Ca*zeta2^2 + 64*Cf^3 + 
         84*Cf^3*lfr + 8*Cf^3*lfr^2 - 96*Cf^3*lfr^3 + 128*Cf^3*lqr*lfr + 192*
         Cf^3*lqr*lfr^2 - 64*Cf^3*lqr^2 - 96*Cf^3*lqr^2*lfr - 240*Cf^3*zeta3
          - 832*Cf^3*zeta3*lfr + 832*Cf^3*zeta3*lqr + 64*Cf^3*zeta2 - 128*Cf^3
         *zeta2*lfr^2 - 96*Cf^3*zeta2*lqr + 256*Cf^3*zeta2*lqr*lfr - 128*Cf^3*
         zeta2*lqr^2 - 192/5*Cf^3*zeta2^2 )

       + [d_(1-z1)]*DD0 * (  - 1856/729*Cf*nf^2 + 16/27*Cf*nf^2*lfr + 80/27*Cf
         *nf^2*lfr^2 - 16/27*Cf*nf^2*lfr^3 + 400/81*Cf*nf^2*lqr - 80/27*Cf*
         nf^2*lqr^2 + 16/27*Cf*nf^2*lqr^3 - 32/27*Cf*nf^2*zeta3 + 160/27*Cf*
         nf^2*zeta2 - 32/9*Cf*nf^2*zeta2*lqr + 62626/729*Cf*Ca*nf + 836/27*Cf*
         Ca*nf*lfr - 1156/27*Cf*Ca*nf*lfr^2 + 176/27*Cf*Ca*nf*lfr^3 - 8204/81*
         Cf*Ca*nf*lqr + 1156/27*Cf*Ca*nf*lqr^2 - 176/27*Cf*Ca*nf*lqr^3 - 536/9
         *Cf*Ca*nf*zeta3 + 112/3*Cf*Ca*nf*zeta3*lfr - 7760/81*Cf*Ca*nf*zeta2
          - 160/9*Cf*Ca*nf*zeta2*lfr + 16/3*Cf*Ca*nf*zeta2*lfr^2 + 512/9*Cf*Ca
         *nf*zeta2*lqr - 16/3*Cf*Ca*nf*zeta2*lqr^2 + 208/15*Cf*Ca*nf*zeta2^2
          - 297029/729*Cf*Ca^2 - 490/3*Cf*Ca^2*lfr + 3560/27*Cf*Ca^2*lfr^2 - 
         484/27*Cf*Ca^2*lfr^3 + 31006/81*Cf*Ca^2*lqr - 3560/27*Cf*Ca^2*lqr^2
          + 484/27*Cf*Ca^2*lqr^3 - 192*Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3
          - 88/3*Cf*Ca^2*zeta3*lfr - 176*Cf*Ca^2*zeta3*lqr + 27752/81*Cf*Ca^2*
         zeta2 + 1072/9*Cf*Ca^2*zeta2*lfr - 88/3*Cf*Ca^2*zeta2*lfr^2 - 680/3*
         Cf*Ca^2*zeta2*lqr + 88/3*Cf*Ca^2*zeta2*lqr^2 - 176/3*Cf*Ca^2*zeta2*
         zeta3 - 616/15*Cf*Ca^2*zeta2^2 - 176/5*Cf*Ca^2*zeta2^2*lfr + 176/5*Cf
         *Ca^2*zeta2^2*lqr + 421/9*Cf^2*nf - 86/9*Cf^2*nf*lfr - 28*Cf^2*nf*
         lfr^2 + 16*Cf^2*nf*lfr^3 - 46/3*Cf^2*nf*lqr + 88/3*Cf^2*nf*lqr*lfr - 
         8*Cf^2*nf*lqr*lfr^2 - 4/3*Cf^2*nf*lqr^2 - 8*Cf^2*nf*lqr^2*lfr - 944/9
         *Cf^2*nf*zeta3 - 64*Cf^2*nf*zeta3*lfr + 320/3*Cf^2*nf*zeta3*lqr + 520/
         27*Cf^2*nf*zeta2 + 304/9*Cf^2*nf*zeta2*lfr - 80/3*Cf^2*nf*zeta2*lfr^2
          - 160/9*Cf^2*nf*zeta2*lqr + 32*Cf^2*nf*zeta2*lqr*lfr - 16/3*Cf^2*nf*
         zeta2*lqr^2 - 256/15*Cf^2*nf*zeta2^2 + 3232/27*Cf^2*Ca + 2024/9*Cf^2*
         Ca*lfr + 172*Cf^2*Ca*lfr^2 - 88*Cf^2*Ca*lfr^3 - 136/3*Cf^2*Ca*lqr - 
         460/3*Cf^2*Ca*lqr*lfr + 44*Cf^2*Ca*lqr*lfr^2 - 56/3*Cf^2*Ca*lqr^2 + 
         44*Cf^2*Ca*lqr^2*lfr + 3280/9*Cf^2*Ca*zeta3 - 136*Cf^2*Ca*zeta3*lfr
          - 96*Cf^2*Ca*zeta3*lfr^2 - 800/3*Cf^2*Ca*zeta3*lqr + 192*Cf^2*Ca*
         zeta3*lqr*lfr - 96*Cf^2*Ca*zeta3*lqr^2 - 4816/27*Cf^2*Ca*zeta2 - 2008/
         9*Cf^2*Ca*zeta2*lfr + 296/3*Cf^2*Ca*zeta2*lfr^2 + 1216/9*Cf^2*Ca*
         zeta2*lqr - 128*Cf^2*Ca*zeta2*lqr*lfr + 88/3*Cf^2*Ca*zeta2*lqr^2 - 16
         *Cf^2*Ca*zeta2*zeta3 + 176/3*Cf^2*Ca*zeta2^2 + 48/5*Cf^2*Ca*zeta2^2*
         lfr - 48/5*Cf^2*Ca*zeta2^2*lqr - 64*Cf^3*lfr - 84*Cf^3*lfr^2 - 72*
         Cf^3*lfr^3 + 64*Cf^3*lqr + 84*Cf^3*lqr*lfr + 72*Cf^3*lqr*lfr^2 + 384*
         Cf^3*zeta5 - 128*Cf^3*zeta3 + 48*Cf^3*zeta3*lfr + 448*Cf^3*zeta3*
         lfr^2 - 240*Cf^3*zeta3*lqr - 896*Cf^3*zeta3*lqr*lfr + 448*Cf^3*zeta3*
         lqr^2 - 64*Cf^3*zeta2*lfr + 64*Cf^3*zeta2*lfr^3 + 64*Cf^3*zeta2*lqr
          + 96*Cf^3*zeta2*lqr*lfr - 192*Cf^3*zeta2*lqr*lfr^2 - 96*Cf^3*zeta2*
         lqr^2 + 192*Cf^3*zeta2*lqr^2*lfr - 64*Cf^3*zeta2*lqr^3 - 128*Cf^3*
         zeta2*zeta3 + 192/5*Cf^3*zeta2^2*lfr - 192/5*Cf^3*zeta2^2*lqr )

       + [d_(1-z1)]*[d_(1-z2)] * ( 16/27*Cf*nf^2 + 34/9*Cf*nf^2*lfr + 4/9*Cf*
         nf^2*lfr^2 - 8/9*Cf*nf^2*lfr^3 - 160/81*Cf*nf^2*zeta3 + 32/9*Cf*nf^2*
         zeta3*lfr + 368/81*Cf*nf^2*zeta2 - 160/27*Cf*nf^2*zeta2*lfr + 32/9*Cf
         *nf^2*zeta2*lfr^2 - 160/27*Cf*nf^2*zeta2*lqr + 16/9*Cf*nf^2*zeta2*
         lqr^2 + 592/135*Cf*nf^2*zeta2^2 - 11540/81*Cf*Ca*nf - 40*Cf*Ca*nf*lfr
          - 146/9*Cf*Ca*nf*lfr^2 + 88/9*Cf*Ca*nf*lfr^3 + 196/3*Cf*Ca*nf*lqr - 
         8*Cf*Ca*nf*lqr^2 - 8*Cf*Ca*nf*zeta5 - 11320/81*Cf*Ca*nf*zeta3 - 400/9
         *Cf*Ca*nf*zeta3*lfr + 16*Cf*Ca*nf*zeta3*lfr^2 + 304/3*Cf*Ca*nf*zeta3*
         lqr - 16*Cf*Ca*nf*zeta3*lqr^2 - 1612/27*Cf*Ca*nf*zeta2 + 2672/27*Cf*
         Ca*nf*zeta2*lfr - 352/9*Cf*Ca*nf*zeta2*lfr^2 + 2168/27*Cf*Ca*nf*zeta2
         *lqr - 176/9*Cf*Ca*nf*zeta2*lqr^2 + 272/3*Cf*Ca*nf*zeta2*zeta3 - 760/
         27*Cf*Ca*nf*zeta2^2 - 8/5*Cf*Ca*nf*zeta2^2*lfr - 184/15*Cf*Ca*nf*
         zeta2^2*lqr + 68990/81*Cf*Ca^2 + 1657/18*Cf*Ca^2*lfr + 493/9*Cf*Ca^2*
         lfr^2 - 242/9*Cf*Ca^2*lfr^3 - 1180/3*Cf*Ca^2*lqr + 44*Cf*Ca^2*lqr^2
          - 84*Cf*Ca^2*zeta5 - 80*Cf*Ca^2*zeta5*lfr + 80*Cf*Ca^2*zeta5*lqr + 
         28508/81*Cf*Ca^2*zeta3 + 3104/9*Cf*Ca^2*zeta3*lfr - 88*Cf*Ca^2*zeta3*
         lfr^2 - 1504/3*Cf*Ca^2*zeta3*lqr + 88*Cf*Ca^2*zeta3*lqr^2 - 400/3*Cf*
         Ca^2*zeta3^2 + 8974/81*Cf*Ca^2*zeta2 - 8992/27*Cf*Ca^2*zeta2*lfr + 
         968/9*Cf*Ca^2*zeta2*lfr^2 - 5680/27*Cf*Ca^2*zeta2*lqr + 484/9*Cf*Ca^2
         *zeta2*lqr^2 - 648*Cf*Ca^2*zeta2*zeta3 - 4892/135*Cf*Ca^2*zeta2^2 + 4
         *Cf*Ca^2*zeta2^2*lfr + 1084/15*Cf*Ca^2*zeta2^2*lqr + 24352/315*Cf*
         Ca^2*zeta2^3 - 70/9*Cf^2*nf + 38*Cf^2*nf*lfr - 4*Cf^2*nf*lfr^2 + 12*
         Cf^2*nf*lfr^3 + 8/3*Cf^2*nf*lqr - 224/9*Cf^2*nf*zeta5 + 360*Cf^2*nf*
         zeta3 + 1312/9*Cf^2*nf*zeta3*lfr - 128/3*Cf^2*nf*zeta3*lfr^2 - 2608/9
         *Cf^2*nf*zeta3*lqr - 64/3*Cf^2*nf*zeta3*lqr*lfr + 64*Cf^2*nf*zeta3*
         lqr^2 - 3014/27*Cf^2*nf*zeta2 + 1616/27*Cf^2*nf*zeta2*lfr - 40/9*Cf^2
         *nf*zeta2*lfr^2 - 32/3*Cf^2*nf*zeta2*lfr^3 + 976/27*Cf^2*nf*zeta2*lqr
          - 784/9*Cf^2*nf*zeta2*lqr*lfr + 32/3*Cf^2*nf*zeta2*lqr*lfr^2 + 176/9
         *Cf^2*nf*zeta2*lqr^2 + 32/3*Cf^2*nf*zeta2*lqr^2*lfr - 32/3*Cf^2*nf*
         zeta2*lqr^3 - 1472/9*Cf^2*nf*zeta2*zeta3 - 3208/135*Cf^2*nf*zeta2^2
          + 304/15*Cf^2*nf*zeta2^2*lfr + 304/5*Cf^2*nf*zeta2^2*lqr - 982/3*
         Cf^2*Ca - 327/2*Cf^2*Ca*lfr + Cf^2*Ca*lfr^2 - 66*Cf^2*Ca*lfr^3 + 388/
         3*Cf^2*Ca*lqr + 72*Cf^2*Ca*lqr*lfr - 5464/9*Cf^2*Ca*zeta5 - 240*Cf^2*
         Ca*zeta5*lfr + 240*Cf^2*Ca*zeta5*lqr - 1844/3*Cf^2*Ca*zeta3 - 11368/9
         *Cf^2*Ca*zeta3*lfr + 272/3*Cf^2*Ca*zeta3*lfr^2 + 14176/9*Cf^2*Ca*
         zeta3*lqr + 784/3*Cf^2*Ca*zeta3*lqr*lfr - 352*Cf^2*Ca*zeta3*lqr^2 + 
         1264/3*Cf^2*Ca*zeta3^2 + 20882/27*Cf^2*Ca*zeta2 - 6752/27*Cf^2*Ca*
         zeta2*lfr - 164/9*Cf^2*Ca*zeta2*lfr^2 + 176/3*Cf^2*Ca*zeta2*lfr^3 - 
         9556/27*Cf^2*Ca*zeta2*lqr + 5080/9*Cf^2*Ca*zeta2*lqr*lfr - 176/3*Cf^2
         *Ca*zeta2*lqr*lfr^2 - 1352/9*Cf^2*Ca*zeta2*lqr^2 - 176/3*Cf^2*Ca*
         zeta2*lqr^2*lfr + 176/3*Cf^2*Ca*zeta2*lqr^3 + 8576/9*Cf^2*Ca*zeta2*
         zeta3 + 608*Cf^2*Ca*zeta2*zeta3*lfr - 608*Cf^2*Ca*zeta2*zeta3*lqr + 
         42604/135*Cf^2*Ca*zeta2^2 - 1312/15*Cf^2*Ca*zeta2^2*lfr + 64*Cf^2*Ca*
         zeta2^2*lfr^2 - 296*Cf^2*Ca*zeta2^2*lqr - 128*Cf^2*Ca*zeta2^2*lqr*lfr
          + 64*Cf^2*Ca*zeta2^2*lqr^2 - 78272/315*Cf^2*Ca*zeta2^3 + 1078/3*Cf^3
          - 113*Cf^3*lfr - 54*Cf^3*lfr^2 - 36*Cf^3*lfr^3 - 100*Cf^3*lqr + 848*
         Cf^3*zeta5 + 96*Cf^3*zeta5*lfr - 96*Cf^3*zeta5*lqr - 1188*Cf^3*zeta3
          + 544*Cf^3*zeta3*lfr + 480*Cf^3*zeta3*lfr^2 - 128/3*Cf^3*zeta3*lfr^3
          - 184*Cf^3*zeta3*lqr - 480*Cf^3*zeta3*lqr*lfr + 128*Cf^3*zeta3*lqr*
         lfr^2 - 128*Cf^3*zeta3*lqr^2*lfr + 128/3*Cf^3*zeta3*lqr^3 + 736/3*
         Cf^3*zeta3^2 - 358/3*Cf^3*zeta2 - 72*Cf^3*zeta2*lfr + 136*Cf^3*zeta2*
         lfr^2 + 96*Cf^3*zeta2*lfr^3 + 132*Cf^3*zeta2*lqr + 16*Cf^3*zeta2*lqr*
         lfr - 192*Cf^3*zeta2*lqr*lfr^2 + 64*Cf^3*zeta2*lqr^2 + 96*Cf^3*zeta2*
         lqr^2*lfr - 304*Cf^3*zeta2*zeta3 - 384*Cf^3*zeta2*zeta3*lfr + 384*
         Cf^3*zeta2*zeta3*lqr - 392/5*Cf^3*zeta2^2 - 192*Cf^3*zeta2^2*lfr - 
         704/5*Cf^3*zeta2^2*lfr^2 - 864/5*Cf^3*zeta2^2*lqr + 1408/5*Cf^3*
         zeta2^2*lqr*lfr - 704/5*Cf^3*zeta2^2*lqr^2 + 90016/315*Cf^3*zeta2^3 )) 

    + as^4*( + DD6*L0 * (  - 112/3*Cf^4 )

       + DD5*L1 * (  - 224*Cf^4 )

       + DD5*L0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + DD4*L2 * (  - 560*Cf^4 )

       + DD4*L1 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 720*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + DD4*L0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 760/3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 4660/3
         *Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3*Ca*
         zeta2 + 280*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 560*Cf^4*lqr + 960
         *Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + DD3*L3 * (  - 2240/3*Cf^4 )

       + DD3*L2 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1728*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + DD3*L1 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*Cf^3
         *Ca*zeta2 + 1040*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 2880*Cf^4*
         lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + DD3*L0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 34592/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 101968/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 1760/3*Cf^2*Ca^2*
         zeta2 - 9664/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         3040/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2 + 
         4160/9*Cf^3*nf*zeta2 + 55648/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9
         *Cf^3*Ca*lfr^2 - 18640/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 
         16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 27200/9*Cf^3*Ca*zeta2 - 
         960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 320*Cf^4 - 1600*Cf^4*
         lfr + 1280/3*Cf^4*lfr^3 + 1120*Cf^4*lqr - 960*Cf^4*lqr*lfr - 1280*
         Cf^4*lqr*lfr^2 + 960*Cf^4*lqr^2 + 1280*Cf^4*lqr^2*lfr - 1280/3*Cf^4*
         lqr^3 - 8960/3*Cf^4*zeta3 - 1600*Cf^4*zeta2 - 1920*Cf^4*zeta2*lfr + 
         1920*Cf^4*zeta2*lqr )

       + DD2*L4 * (  - 560*Cf^4 )

       + DD2*L3 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1984*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + DD2*L2 * (  - 640/9*Cf^2*nf^2 + 7040/9*Cf^2*Ca*nf - 19360/9*Cf^2*Ca^2
          + 1824*Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr - 10752*Cf^3*Ca
          - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1440*Cf^3*Ca*zeta2 + 1440*
         Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 5184*Cf^4*lqr + 5760*Cf^4*
         lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + DD2*L1 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 35864/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 1760*Cf^2*Ca^2*zeta2 - 13384/9*
         Cf^3*nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 10144/3*Cf^3*nf*
         lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 79564/9*Cf^3*Ca + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2
          - 60832/3*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*
         lqr^2 - 3360*Cf^3*Ca*zeta3 - 28928/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*
         zeta2*lfr + 2880*Cf^3*Ca*zeta2*lqr - 1344*Cf^4 - 5136*Cf^4*lfr + 768*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 3120*Cf^4*lqr - 4416*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 3648*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + DD2*L0 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1936/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 11680/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 67606/27*Cf*Ca^3 + 
         5324/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 20968/81*Cf^2*nf^2 - 928/9
         *Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2752/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         287900/81*Cf^2*Ca*nf + 11936/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 34592/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 16160/9*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 892144/81*
         Cf^2*Ca^2 - 35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 101968/9
         *Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2
          + 8800/3*Cf^2*Ca^2*zeta3 + 61360/9*Cf^2*Ca^2*zeta2 + 704*Cf^2*Ca^2*
         zeta2*lfr - 1760*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 
         2192/9*Cf^3*nf + 5024/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*lfr^2 - 128*Cf^3
         *nf*lfr^3 - 8768/9*Cf^3*nf*lqr - 5248/3*Cf^3*nf*lqr*lfr + 3824/3*Cf^3
         *nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*Cf^3*
         nf*zeta3 - 4768/3*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 3776/3*
         Cf^3*nf*zeta2*lqr + 11428/9*Cf^3*Ca - 29456/9*Cf^3*Ca*lfr - 14096/3*
         Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 51776/9*Cf^3*Ca*lqr + 33472/3*
         Cf^3*Ca*lqr*lfr - 23336/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 
         1408*Cf^3*Ca*lqr^3 + 26576/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr
          - 2112*Cf^3*Ca*zeta3*lqr + 25312/3*Cf^3*Ca*zeta2 + 20192/3*Cf^3*Ca*
         zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 25088/3*Cf^3*Ca*zeta2*lqr - 
         2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*Cf^3*
         Ca*zeta2^2 - 636*Cf^4 + 24*Cf^4*lfr + 2352*Cf^4*lfr^2 + 512*Cf^4*
         lfr^3 - 128*Cf^4*lfr^4 - 960*Cf^4*lqr - 4128*Cf^4*lqr*lfr - 384*Cf^4*
         lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1344*Cf^4*lqr^2 - 768*Cf^4*lqr^2*lfr
          - 768*Cf^4*lqr^2*lfr^2 + 640*Cf^4*lqr^3 + 512*Cf^4*lqr^3*lfr - 128*
         Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr - 10112*Cf^4*
         zeta3*lqr - 1488*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 2688*Cf^4*zeta2*
         lfr^2 - 4224*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr + 2688*Cf^4*
         zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + DD1*L5 * (  - 224*Cf^4 )

       + DD1*L4 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + DD1*L3 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*
         Cf^3*Ca*zeta2 + 880*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3968*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + DD1*L2 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 36200/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 5320/3*Cf^2*Ca^2*zeta2 - 5488/3*
         Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3648*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 32984/3*Cf^3*Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 
         21504*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2
          - 3360*Cf^3*Ca*zeta3 - 30352/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*zeta2*
         lfr + 2880*Cf^3*Ca*zeta2*lqr - 4928/3*Cf^4 - 5376*Cf^4*lfr + 1472*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 2880*Cf^4*lqr - 5824*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 4352*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + DD1*L1 * ( 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr - 3632/9*Cf*Ca*nf^2 + 
         352/3*Cf*Ca*nf^2*lqr + 64/3*Cf*Ca*nf^2*zeta2 + 20720/9*Cf*Ca^2*nf - 
         1936/3*Cf*Ca^2*nf*lqr - 704/3*Cf*Ca^2*nf*zeta2 - 113432/27*Cf*Ca^3 + 
         10648/9*Cf*Ca^3*lqr + 1936/3*Cf*Ca^3*zeta2 - 49856/81*Cf^2*nf^2 - 
         1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 5888/9*Cf^2*nf^2*lqr
          + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*lqr^2 + 2048/9*Cf^2*
         nf^2*zeta2 + 665656/81*Cf^2*Ca*nf + 22912/9*Cf^2*Ca*nf*lfr - 1408/9*
         Cf^2*Ca*nf*lfr^2 - 71728/9*Cf^2*Ca*nf*lqr - 5632/9*Cf^2*Ca*nf*lqr*lfr
          + 13376/9*Cf^2*Ca*nf*lqr^2 - 896/3*Cf^2*Ca*nf*zeta3 - 33584/9*Cf^2*
         Ca*nf*zeta2 - 256*Cf^2*Ca*nf*zeta2*lfr + 640*Cf^2*Ca*nf*zeta2*lqr - 
         2055764/81*Cf^2*Ca^2 - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2
          + 206312/9*Cf^2*Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*
         Ca^2*lqr^2 + 17888/3*Cf^2*Ca^2*zeta3 + 14256*Cf^2*Ca^2*zeta2 + 1408*
         Cf^2*Ca^2*zeta2*lfr - 3520*Cf^2*Ca^2*zeta2*lqr - 5184/5*Cf^2*Ca^2*
         zeta2^2 + 67888/81*Cf^3*nf + 15616/9*Cf^3*nf*lfr + 1344*Cf^3*nf*lfr^2
          - 256*Cf^3*nf*lfr^3 - 24976/9*Cf^3*nf*lqr - 3712*Cf^3*nf*lqr*lfr + 
         2848*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3 - 
         11392/3*Cf^3*nf*zeta3 - 30208/9*Cf^3*nf*zeta2 - 6400/3*Cf^3*nf*zeta2*
         lfr + 7552/3*Cf^3*nf*zeta2*lqr + 50144/81*Cf^3*Ca - 98608/9*Cf^3*Ca*
         lfr - 8768*Cf^3*Ca*lfr^2 + 1408*Cf^3*Ca*lfr^3 + 151384/9*Cf^3*Ca*lqr
          + 23168*Cf^3*Ca*lqr*lfr - 17040*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*
         lfr + 2816*Cf^3*Ca*lqr^3 + 58016/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3
         *lfr - 4224*Cf^3*Ca*zeta3*lqr + 163168/9*Cf^3*Ca*zeta2 + 43840/3*Cf^3
         *Ca*zeta2*lfr + 2304*Cf^3*Ca*zeta2*lfr^2 - 53632/3*Cf^3*Ca*zeta2*lqr
          - 4608*Cf^3*Ca*zeta2*lqr*lfr + 2304*Cf^3*Ca*zeta2*lqr^2 - 9024/5*
         Cf^3*Ca*zeta2^2 - 3592/3*Cf^4 + 1056*Cf^4*lfr + 5696*Cf^4*lfr^2 + 768
         *Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 2688*Cf^4*lqr - 9088*Cf^4*lqr*lfr + 
         1024*Cf^4*lqr*lfr^3 + 2528*Cf^4*lqr^2 - 2304*Cf^4*lqr^2*lfr - 1536*
         Cf^4*lqr^2*lfr^2 + 1536*Cf^4*lqr^3 + 1024*Cf^4*lqr^3*lfr - 256*Cf^4*
         lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3*lfr - 20224*Cf^4*zeta3*
         lqr - 9088/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*lfr + 5376*Cf^4*zeta2*lfr^2
          - 8832*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*lqr*lfr + 5376*Cf^4*zeta2*
         lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + DD1*L0 * (  - 2528/81*Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*
         lqr^2 + 64/9*Cf*nf^3*zeta2 + 17614/27*Cf*Ca*nf^2 - 3872/9*Cf*Ca*nf^2*
         lqr + 176/3*Cf*Ca*nf^2*lqr^2 - 1568/9*Cf*Ca*nf^2*zeta2 + 64/3*Cf*Ca*
         nf^2*zeta2*lqr - 37510/9*Cf*Ca^2*nf + 23360/9*Cf*Ca^2*nf*lqr - 968/3*
         Cf*Ca^2*nf*lqr^2 + 352*Cf*Ca^2*nf*zeta3 + 12304/9*Cf*Ca^2*nf*zeta2 - 
         704/3*Cf*Ca^2*nf*zeta2*lqr - 352/5*Cf*Ca^2*nf*zeta2^2 + 657608/81*Cf*
         Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*Ca^3*lqr^2 - 1936*Cf*Ca^3*
         zeta3 - 3320*Cf*Ca^3*zeta2 + 1936/3*Cf*Ca^3*zeta2*lqr + 1936/5*Cf*
         Ca^3*zeta2^2 + 81056/243*Cf^2*nf^2 + 2000/9*Cf^2*nf^2*lfr - 208/3*
         Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 1520/3*Cf^2*nf^2*lqr - 448/3
         *Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2 + 832/3*Cf^2*nf^2*lqr^2
          + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2*lqr^3 - 640/3*Cf^2*nf^2
         *zeta3 - 12416/27*Cf^2*nf^2*zeta2 - 256/3*Cf^2*nf^2*zeta2*lfr + 640/3
         *Cf^2*nf^2*zeta2*lqr - 961732/243*Cf^2*Ca*nf - 32560/9*Cf^2*Ca*nf*lfr
          + 2720/3*Cf^2*Ca*nf*lfr^2 - 704/9*Cf^2*Ca*nf*lfr^3 + 7000*Cf^2*Ca*nf
         *lqr + 5792/3*Cf^2*Ca*nf*lqr*lfr - 352/3*Cf^2*Ca*nf*lqr*lfr^2 - 10448/
         3*Cf^2*Ca*nf*lqr^2 - 704/3*Cf^2*Ca*nf*lqr^2*lfr + 3872/9*Cf^2*Ca*nf*
         lqr^3 + 30320/9*Cf^2*Ca*nf*zeta3 - 512*Cf^2*Ca*nf*zeta3*lfr - 160*
         Cf^2*Ca*nf*zeta3*lqr + 161120/27*Cf^2*Ca*nf*zeta2 + 5312/3*Cf^2*Ca*nf
         *zeta2*lfr - 96*Cf^2*Ca*nf*zeta2*lfr^2 - 10304/3*Cf^2*Ca*nf*zeta2*lqr
          - 192*Cf^2*Ca*nf*zeta2*lqr*lfr + 288*Cf^2*Ca*nf*zeta2*lqr^2 - 1376/3
         *Cf^2*Ca*nf*zeta2^2 + 3150890/243*Cf^2*Ca^2 + 110444/9*Cf^2*Ca^2*lfr
          - 8164/3*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 65296/3*Cf^2*
         Ca^2*lqr - 17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 
         30784/3*Cf^2*Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*
         Ca^2*lqr^3 + 2304*Cf^2*Ca^2*zeta5 - 155120/9*Cf^2*Ca^2*zeta3 - 1408*
         Cf^2*Ca^2*zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 56464/3*Cf^2*Ca^2*
         zeta2 - 23776/3*Cf^2*Ca^2*zeta2*lfr + 528*Cf^2*Ca^2*zeta2*lfr^2 + 
         39616/3*Cf^2*Ca^2*zeta2*lqr + 1056*Cf^2*Ca^2*zeta2*lqr*lfr - 1584*
         Cf^2*Ca^2*zeta2*lqr^2 + 1376*Cf^2*Ca^2*zeta2*zeta3 + 38384/15*Cf^2*
         Ca^2*zeta2^2 + 5184/5*Cf^2*Ca^2*zeta2^2*lfr - 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr - 21668/27*Cf^3*nf + 1768/9*Cf^3*nf*lfr - 80*Cf^3*nf*
         lfr^2 - 320*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 3488/9*Cf^3*nf*lqr + 
         416*Cf^3*nf*lqr*lfr + 672*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3
          - 624*Cf^3*nf*lqr^2 - 864*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3 + 
         128*Cf^3*nf*lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 
         7936/3*Cf^3*nf*zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr + 25456/27*Cf^3*
         nf*zeta2 + 6080/3*Cf^3*nf*zeta2*lfr + 1856/3*Cf^3*nf*zeta2*lfr^2 - 
         8960/3*Cf^3*nf*zeta2*lqr - 4864/3*Cf^3*nf*zeta2*lqr*lfr + 3008/3*Cf^3
         *nf*zeta2*lqr^2 + 2176/15*Cf^3*nf*zeta2^2 - 84514/27*Cf^3*Ca - 53692/
         9*Cf^3*Ca*lfr + 512*Cf^3*Ca*lfr^2 + 2016*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*
         lfr^4 + 26728/9*Cf^3*Ca*lqr - 2816*Cf^3*Ca*lqr*lfr - 4464*Cf^3*Ca*lqr
         *lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 + 3888*Cf^3*Ca*lqr^2 + 5520*Cf^3*Ca*
         lqr^2*lfr - 3072*Cf^3*Ca*lqr^3 - 704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*
         lqr^4 - 234368/9*Cf^3*Ca*zeta3 - 24352/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3
         *Ca*zeta3*lfr^2 + 51520/3*Cf^3*Ca*zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*
         lfr - 192*Cf^3*Ca*zeta3*lqr^2 - 150136/27*Cf^3*Ca*zeta2 - 29888/3*
         Cf^3*Ca*zeta2*lfr - 10208/3*Cf^3*Ca*zeta2*lfr^2 - 384*Cf^3*Ca*zeta2*
         lfr^3 + 47456/3*Cf^3*Ca*zeta2*lqr + 30208/3*Cf^3*Ca*zeta2*lqr*lfr + 
         1152*Cf^3*Ca*zeta2*lqr*lfr^2 - 20000/3*Cf^3*Ca*zeta2*lqr^2 - 1152*
         Cf^3*Ca*zeta2*lqr^2*lfr + 384*Cf^3*Ca*zeta2*lqr^3 + 5184*Cf^3*Ca*
         zeta2*zeta3 + 8864/5*Cf^3*Ca*zeta2^2 + 9024/5*Cf^3*Ca*zeta2^2*lfr - 
         9024/5*Cf^3*Ca*zeta2^2*lqr + 476*Cf^4 + 1776*Cf^4*lfr + 1536*Cf^4*
         lfr^2 - 736*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 1272*Cf^4*lqr - 336*Cf^4*
         lqr*lfr + 2784*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 768*Cf^4*lqr^2
          - 2496*Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*
         Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 2752*Cf^4*zeta3
          - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 17600*Cf^4*zeta3*
         lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5632/3*Cf^4*
         zeta2 + 5280*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lfr^2 - 1536*Cf^4*zeta2
         *lfr^3 - 3552*Cf^4*zeta2*lqr + 4992*Cf^4*zeta2*lqr*lfr + 4608*Cf^4*
         zeta2*lqr*lfr^2 - 3072*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2*lfr
          + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 27712/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + DD0*L6 * (  - 112/3*Cf^4 )

       + DD0*L5 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + DD0*L4 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 
         51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3
         *Ca*zeta2 + 200*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 1104*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + DD0*L3 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 36304/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 102428/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2
          - 18904/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         34688/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2
          + 4160/9*Cf^3*nf*zeta2 + 113812/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr
          + 880/9*Cf^3*Ca*lfr^2 - 201584/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*
         lfr + 16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 31472/9*Cf^3*Ca*
         zeta2 - 960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 1856/3*Cf^4
          - 1840*Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 880*Cf^4*lqr
          - 2368*Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 1664*Cf^4*lqr^2 + 1280*
         Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + DD0*L2 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 5324/
         9*Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 26728/81*Cf^2*nf^2 - 928/9*
         Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 3040/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         348164/81*Cf^2*Ca*nf + 11096/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 36200/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 5704/3*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 1070740/81*
         Cf^2*Ca^2 - 31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 102664/9
         *Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2
          + 9088/3*Cf^2*Ca^2*zeta3 + 65228/9*Cf^2*Ca^2*zeta2 + 2152/3*Cf^2*
         Ca^2*zeta2*lfr - 5320/3*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*
         zeta2^2 + 48112/81*Cf^3*nf + 10240/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*
         lfr^2 - 128*Cf^3*nf*lfr^3 - 15568/9*Cf^3*nf*lqr - 5824/3*Cf^3*nf*lqr*
         lfr + 4640/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*
         lqr^3 - 5696/3*Cf^3*nf*zeta3 - 1792*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*
         zeta2*lfr + 3776/3*Cf^3*nf*zeta2*lqr - 57268/81*Cf^3*Ca - 66208/9*
         Cf^3*Ca*lfr - 12296/3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 95080/9*
         Cf^3*Ca*lqr + 35680/3*Cf^3*Ca*lqr*lfr - 27344/3*Cf^3*Ca*lqr^2 - 2112*
         Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3 + 10368*Cf^3*Ca*zeta3 + 2112*
         Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*zeta3*lqr + 29488/3*Cf^3*Ca*zeta2 + 
         23344/3*Cf^3*Ca*zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 28240/3*Cf^3*
         Ca*zeta2*lqr - 2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2
          - 4512/5*Cf^3*Ca*zeta2^2 - 1684/3*Cf^4 + 2840/3*Cf^4*lfr + 3248*Cf^4
         *lfr^2 + 256*Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 4928/3*Cf^4*lqr - 4864*
         Cf^4*lqr*lfr + 384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1184*Cf^4*
         lqr^2 - 1536*Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 896*Cf^4*lqr^3
          + 512*Cf^4*lqr^3*lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*
         Cf^4*zeta3*lfr - 10112*Cf^4*zeta3*lqr - 4624/3*Cf^4*zeta2 + 4096*Cf^4
         *zeta2*lfr + 2688*Cf^4*zeta2*lfr^2 - 4672*Cf^4*zeta2*lqr - 5376*Cf^4*
         zeta2*lqr*lfr + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D6*LL0 * (  - 112/3*Cf^4 )

       + D6*DD0 * ( 112/3*Cf^4 )

       + D5*LL1 * (  - 224*Cf^4 )

       + D5*LL0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + D5*DD1 * ( 224*Cf^4 )

       + D5*DD0 * ( 112/3*Cf^3*nf - 616/3*Cf^3*Ca - 224*Cf^4*lfr + 224*Cf^4*
         lqr )

       + D4*LL2 * (  - 560*Cf^4 )

       + D4*LL1 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 720*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + D4*LL0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 760/3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 4660/3
         *Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3*Ca*
         zeta2 + 280*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 560*Cf^4*lqr + 960
         *Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + D4*DD2 * ( 560*Cf^4 )

       + D4*DD1 * ( 560/3*Cf^3*nf - 3080/3*Cf^3*Ca - 1120*Cf^4*lfr + 1120*Cf^4
         *lqr )

       + D4*DD0 * ( 320/27*Cf^2*nf^2 - 3520/27*Cf^2*Ca*nf + 9680/27*Cf^2*Ca^2
          - 400/3*Cf^3*nf - 320/3*Cf^3*nf*lfr + 560/3*Cf^3*nf*lqr + 2680/3*
         Cf^3*Ca + 1760/3*Cf^3*Ca*lfr - 3080/3*Cf^3*Ca*lqr - 240*Cf^3*Ca*zeta2
          - 160*Cf^4 - 240*Cf^4*lfr + 480*Cf^4*lfr^2 - 960*Cf^4*lqr*lfr + 480*
         Cf^4*lqr^2 - 480*Cf^4*zeta2 )

       + D3*LL3 * (  - 2240/3*Cf^4 )

       + D3*LL2 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1728*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + D3*LL1 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*Cf^3
         *Ca*zeta2 + 1040*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 2880*Cf^4*
         lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + D3*LL0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 34592/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 101968/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 1760/3*Cf^2*Ca^2*
         zeta2 - 9664/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         3040/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2 + 
         4160/9*Cf^3*nf*zeta2 + 55648/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9
         *Cf^3*Ca*lfr^2 - 18640/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 
         16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 27200/9*Cf^3*Ca*zeta2 - 
         960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 320*Cf^4 - 1600*Cf^4*
         lfr + 1280/3*Cf^4*lfr^3 + 1120*Cf^4*lqr - 960*Cf^4*lqr*lfr - 1280*
         Cf^4*lqr*lfr^2 + 960*Cf^4*lqr^2 + 1280*Cf^4*lqr^2*lfr - 1280/3*Cf^4*
         lqr^3 - 8960/3*Cf^4*zeta3 - 1600*Cf^4*zeta2 - 1920*Cf^4*zeta2*lfr + 
         1920*Cf^4*zeta2*lqr )

       + D3*DD3 * ( 2240/3*Cf^4 )

       + D3*DD2 * ( 1120/3*Cf^3*nf - 6160/3*Cf^3*Ca - 2240*Cf^4*lfr + 2240*
         Cf^4*lqr )

       + D3*DD1 * ( 1280/27*Cf^2*nf^2 - 14080/27*Cf^2*Ca*nf + 38720/27*Cf^2*
         Ca^2 - 1600/3*Cf^3*nf - 1280/3*Cf^3*nf*lfr + 2240/3*Cf^3*nf*lqr + 
         10720/3*Cf^3*Ca + 7040/3*Cf^3*Ca*lfr - 12320/3*Cf^3*Ca*lqr - 960*Cf^3
         *Ca*zeta2 - 640*Cf^4 - 960*Cf^4*lfr + 1920*Cf^4*lfr^2 - 3840*Cf^4*lqr
         *lfr + 1920*Cf^4*lqr^2 - 1920*Cf^4*zeta2 )

       + D3*DD0 * ( 32/27*Cf*nf^3 - 176/9*Cf*Ca*nf^2 + 968/9*Cf*Ca^2*nf - 5324/
         27*Cf*Ca^3 - 1600/27*Cf^2*nf^2 - 320/27*Cf^2*nf^2*lfr + 1280/27*Cf^2*
         nf^2*lqr + 21920/27*Cf^2*Ca*nf + 3520/27*Cf^2*Ca*nf*lfr - 14080/27*
         Cf^2*Ca*nf*lqr - 320/3*Cf^2*Ca*nf*zeta2 - 67120/27*Cf^2*Ca^2 - 9680/
         27*Cf^2*Ca^2*lfr + 38720/27*Cf^2*Ca^2*lqr + 1760/3*Cf^2*Ca^2*zeta2 + 
         4000/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr + 160/9*Cf^3*nf*lfr^2 - 1600/3*
         Cf^3*nf*lqr - 3200/9*Cf^3*nf*lqr*lfr + 3040/9*Cf^3*nf*lqr^2 - 4160/9*
         Cf^3*nf*zeta2 - 21760/27*Cf^3*Ca - 8960/3*Cf^3*Ca*lfr - 880/9*Cf^3*Ca
         *lfr^2 + 10720/3*Cf^3*Ca*lqr + 17600/9*Cf^3*Ca*lqr*lfr - 16720/9*Cf^3
         *Ca*lqr^2 + 1120*Cf^3*Ca*zeta3 + 22880/9*Cf^3*Ca*zeta2 + 960*Cf^3*Ca*
         zeta2*lfr - 960*Cf^3*Ca*zeta2*lqr + 640*Cf^4*lfr + 960*Cf^4*lfr^2 - 
         1280/3*Cf^4*lfr^3 - 640*Cf^4*lqr - 960*Cf^4*lqr*lfr + 1280*Cf^4*lqr*
         lfr^2 - 1280*Cf^4*lqr^2*lfr + 1280/3*Cf^4*lqr^3 + 8960/3*Cf^4*zeta3
          + 1920*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lqr )

       + D2*LL4 * (  - 560*Cf^4 )

       + D2*LL3 * (  - 1120/3*Cf^3*nf + 6160/3*Cf^3*Ca + 1984*Cf^4 + 2240*Cf^4
         *lfr - 2240*Cf^4*lqr )

       + D2*LL2 * (  - 640/9*Cf^2*nf^2 + 7040/9*Cf^2*Ca*nf - 19360/9*Cf^2*Ca^2
          + 1824*Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr - 10752*Cf^3*Ca
          - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1440*Cf^3*Ca*zeta2 + 1440*
         Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 5184*Cf^4*lqr + 5760*Cf^4*
         lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + D2*LL1 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 35864/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 1760*Cf^2*Ca^2*zeta2 - 13384/9*
         Cf^3*nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 10144/3*Cf^3*nf*
         lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 79564/9*Cf^3*Ca + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2
          - 60832/3*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*
         lqr^2 - 3360*Cf^3*Ca*zeta3 - 28928/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*
         zeta2*lfr + 2880*Cf^3*Ca*zeta2*lqr - 1344*Cf^4 - 5136*Cf^4*lfr + 768*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 3120*Cf^4*lqr - 4416*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 3648*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + D2*LL0 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1936/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 11680/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 67606/27*Cf*Ca^3 + 
         5324/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 20968/81*Cf^2*nf^2 - 928/9
         *Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2752/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         287900/81*Cf^2*Ca*nf + 11936/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 34592/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 16160/9*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 892144/81*
         Cf^2*Ca^2 - 35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 101968/9
         *Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2
          + 8800/3*Cf^2*Ca^2*zeta3 + 61360/9*Cf^2*Ca^2*zeta2 + 704*Cf^2*Ca^2*
         zeta2*lfr - 1760*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 
         2192/9*Cf^3*nf + 5024/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*lfr^2 - 128*Cf^3
         *nf*lfr^3 - 8768/9*Cf^3*nf*lqr - 5248/3*Cf^3*nf*lqr*lfr + 3824/3*Cf^3
         *nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3 - 5696/3*Cf^3*
         nf*zeta3 - 4768/3*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*zeta2*lfr + 3776/3*
         Cf^3*nf*zeta2*lqr + 11428/9*Cf^3*Ca - 29456/9*Cf^3*Ca*lfr - 14096/3*
         Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 51776/9*Cf^3*Ca*lqr + 33472/3*
         Cf^3*Ca*lqr*lfr - 23336/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 
         1408*Cf^3*Ca*lqr^3 + 26576/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr
          - 2112*Cf^3*Ca*zeta3*lqr + 25312/3*Cf^3*Ca*zeta2 + 20192/3*Cf^3*Ca*
         zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 25088/3*Cf^3*Ca*zeta2*lqr - 
         2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2 - 4512/5*Cf^3*
         Ca*zeta2^2 - 636*Cf^4 + 24*Cf^4*lfr + 2352*Cf^4*lfr^2 + 512*Cf^4*
         lfr^3 - 128*Cf^4*lfr^4 - 960*Cf^4*lqr - 4128*Cf^4*lqr*lfr - 384*Cf^4*
         lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1344*Cf^4*lqr^2 - 768*Cf^4*lqr^2*lfr
          - 768*Cf^4*lqr^2*lfr^2 + 640*Cf^4*lqr^3 + 512*Cf^4*lqr^3*lfr - 128*
         Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr - 10112*Cf^4*
         zeta3*lqr - 1488*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 2688*Cf^4*zeta2*
         lfr^2 - 4224*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr + 2688*Cf^4*
         zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D2*DD4 * ( 560*Cf^4 )

       + D2*DD3 * ( 1120/3*Cf^3*nf - 6160/3*Cf^3*Ca - 2240*Cf^4*lfr + 2240*
         Cf^4*lqr )

       + D2*DD2 * ( 640/9*Cf^2*nf^2 - 7040/9*Cf^2*Ca*nf + 19360/9*Cf^2*Ca^2 - 
         800*Cf^3*nf - 640*Cf^3*nf*lfr + 1120*Cf^3*nf*lqr + 5360*Cf^3*Ca + 
         3520*Cf^3*Ca*lfr - 6160*Cf^3*Ca*lqr - 1440*Cf^3*Ca*zeta2 - 960*Cf^4
          - 1440*Cf^4*lfr + 2880*Cf^4*lfr^2 - 5760*Cf^4*lqr*lfr + 2880*Cf^4*
         lqr^2 - 2880*Cf^4*zeta2 )

       + D2*DD1 * ( 32/9*Cf*nf^3 - 176/3*Cf*Ca*nf^2 + 968/3*Cf*Ca^2*nf - 5324/
         9*Cf*Ca^3 - 1600/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lfr + 1280/9*Cf^2*nf^2
         *lqr + 21920/9*Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lfr - 14080/9*Cf^2*Ca*
         nf*lqr - 320*Cf^2*Ca*nf*zeta2 - 67120/9*Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*
         lfr + 38720/9*Cf^2*Ca^2*lqr + 1760*Cf^2*Ca^2*zeta2 + 4000/9*Cf^3*nf
          + 1280*Cf^3*nf*lfr + 160/3*Cf^3*nf*lfr^2 - 1600*Cf^3*nf*lqr - 3200/3
         *Cf^3*nf*lqr*lfr + 3040/3*Cf^3*nf*lqr^2 - 4160/3*Cf^3*nf*zeta2 - 
         21760/9*Cf^3*Ca - 8960*Cf^3*Ca*lfr - 880/3*Cf^3*Ca*lfr^2 + 10720*Cf^3
         *Ca*lqr + 17600/3*Cf^3*Ca*lqr*lfr - 16720/3*Cf^3*Ca*lqr^2 + 3360*Cf^3
         *Ca*zeta3 + 22880/3*Cf^3*Ca*zeta2 + 2880*Cf^3*Ca*zeta2*lfr - 2880*
         Cf^3*Ca*zeta2*lqr + 1920*Cf^4*lfr + 2880*Cf^4*lfr^2 - 1280*Cf^4*lfr^3
          - 1920*Cf^4*lqr - 2880*Cf^4*lqr*lfr + 3840*Cf^4*lqr*lfr^2 - 3840*
         Cf^4*lqr^2*lfr + 1280*Cf^4*lqr^3 + 8960*Cf^4*zeta3 + 5760*Cf^4*zeta2*
         lfr - 5760*Cf^4*zeta2*lqr )

       + D2*DD0 * (  - 160/27*Cf*nf^3 + 32/9*Cf*nf^3*lqr + 1144/9*Cf*Ca*nf^2
          - 176/3*Cf*Ca*nf^2*lqr - 32/3*Cf*Ca*nf^2*zeta2 - 7324/9*Cf*Ca^2*nf
          + 968/3*Cf*Ca^2*nf*lqr + 352/3*Cf*Ca^2*nf*zeta2 + 43648/27*Cf*Ca^3
          - 5324/9*Cf*Ca^3*lqr - 968/3*Cf*Ca^3*zeta2 + 9496/81*Cf^2*nf^2 + 544/
         9*Cf^2*nf^2*lfr - 64/9*Cf^2*nf^2*lfr^2 - 1600/9*Cf^2*nf^2*lqr - 256/9
         *Cf^2*nf^2*lqr*lfr + 608/9*Cf^2*nf^2*lqr^2 - 1024/9*Cf^2*nf^2*zeta2
          - 152996/81*Cf^2*Ca*nf - 7712/9*Cf^2*Ca*nf*lfr + 704/9*Cf^2*Ca*nf*
         lfr^2 + 21920/9*Cf^2*Ca*nf*lqr + 2816/9*Cf^2*Ca*nf*lqr*lfr - 6688/9*
         Cf^2*Ca*nf*lqr^2 + 448/3*Cf^2*Ca*nf*zeta3 + 14144/9*Cf^2*Ca*nf*zeta2
          + 128*Cf^2*Ca*nf*zeta2*lfr - 320*Cf^2*Ca*nf*zeta2*lqr + 533488/81*
         Cf^2*Ca^2 + 23944/9*Cf^2*Ca^2*lfr - 1936/9*Cf^2*Ca^2*lfr^2 - 67120/9*
         Cf^2*Ca^2*lqr - 7744/9*Cf^2*Ca^2*lqr*lfr + 18392/9*Cf^2*Ca^2*lqr^2 - 
         8800/3*Cf^2*Ca^2*zeta3 - 50272/9*Cf^2*Ca^2*zeta2 - 704*Cf^2*Ca^2*
         zeta2*lfr + 1760*Cf^2*Ca^2*zeta2*lqr + 2592/5*Cf^2*Ca^2*zeta2^2 - 616/
         3*Cf^3*nf - 368/9*Cf^3*nf*lfr - 560*Cf^3*nf*lfr^2 + 128*Cf^3*nf*lfr^3
          + 3104/9*Cf^3*nf*lqr + 960*Cf^3*nf*lqr*lfr - 640*Cf^3*nf*lqr^2 - 384
         *Cf^3*nf*lqr^2*lfr + 256*Cf^3*nf*lqr^3 + 5696/3*Cf^3*nf*zeta3 + 1280/
         3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lfr - 3776/3*Cf^3*nf*zeta2*lqr
          - 2960/3*Cf^3*Ca + 1112/9*Cf^3*Ca*lfr + 3848*Cf^3*Ca*lfr^2 - 704*
         Cf^3*Ca*lfr^3 - 17888/9*Cf^3*Ca*lqr - 6816*Cf^3*Ca*lqr*lfr + 4288*
         Cf^3*Ca*lqr^2 + 2112*Cf^3*Ca*lqr^2*lfr - 1408*Cf^3*Ca*lqr^3 - 22400/3
         *Cf^3*Ca*zeta3 - 2112*Cf^3*Ca*zeta3*lfr + 2112*Cf^3*Ca*zeta3*lqr - 
         7712/3*Cf^3*Ca*zeta2 - 15872/3*Cf^3*Ca*zeta2*lfr - 1152*Cf^3*Ca*zeta2
         *lfr^2 + 20768/3*Cf^3*Ca*zeta2*lqr + 2304*Cf^3*Ca*zeta2*lqr*lfr - 
         1152*Cf^3*Ca*zeta2*lqr^2 + 4512/5*Cf^3*Ca*zeta2^2 + 384*Cf^4 + 504*
         Cf^4*lfr - 336*Cf^4*lfr^2 - 1152*Cf^4*lfr^3 + 128*Cf^4*lfr^4 + 1536*
         Cf^4*lqr*lfr + 2304*Cf^4*lqr*lfr^2 - 512*Cf^4*lqr*lfr^3 - 768*Cf^4*
         lqr^2 - 1152*Cf^4*lqr^2*lfr + 768*Cf^4*lqr^2*lfr^2 - 512*Cf^4*lqr^3*
         lfr + 128*Cf^4*lqr^4 - 1440*Cf^4*zeta3 - 10112*Cf^4*zeta3*lfr + 10112
         *Cf^4*zeta3*lqr + 1152*Cf^4*zeta2 + 1152*Cf^4*zeta2*lfr - 2688*Cf^4*
         zeta2*lfr^2 - 576*Cf^4*zeta2*lqr + 5376*Cf^4*zeta2*lqr*lfr - 2688*
         Cf^4*zeta2*lqr^2 - 4992/5*Cf^4*zeta2^2 )

       + D1*LL5 * (  - 224*Cf^4 )

       + D1*LL4 * (  - 560/3*Cf^3*nf + 3080/3*Cf^3*Ca + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + D1*LL3 * (  - 1280/27*Cf^2*nf^2 + 14080/27*Cf^2*Ca*nf - 38720/27*Cf^2
         *Ca^2 + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr - 
         201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*lqr + 960*
         Cf^3*Ca*zeta2 + 880*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3968*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + D1*LL2 * (  - 32/9*Cf*nf^3 + 176/3*Cf*Ca*nf^2 - 968/3*Cf*Ca^2*nf + 
         5324/9*Cf*Ca^3 + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2
         *nf^2*lqr - 36200/9*Cf^2*Ca*nf - 3520/9*Cf^2*Ca*nf*lfr + 14080/9*Cf^2
         *Ca*nf*lqr + 320*Cf^2*Ca*nf*zeta2 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*
         Ca^2*lfr - 38720/9*Cf^2*Ca^2*lqr - 5320/3*Cf^2*Ca^2*zeta2 - 5488/3*
         Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3648*Cf^3*nf*lqr
          + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 + 4160/3*Cf^3*nf*
         zeta2 + 32984/3*Cf^3*Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 
         21504*Cf^3*Ca*lqr - 17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2
          - 3360*Cf^3*Ca*zeta3 - 30352/3*Cf^3*Ca*zeta2 - 2880*Cf^3*Ca*zeta2*
         lfr + 2880*Cf^3*Ca*zeta2*lqr - 4928/3*Cf^4 - 5376*Cf^4*lfr + 1472*
         Cf^4*lfr^2 + 1280*Cf^4*lfr^3 + 2880*Cf^4*lqr - 5824*Cf^4*lqr*lfr - 
         3840*Cf^4*lqr*lfr^2 + 4352*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*
         Cf^4*lqr^3 - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr
          + 5760*Cf^4*zeta2*lqr )

       + D1*LL1 * ( 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr - 3632/9*Cf*Ca*nf^2 + 
         352/3*Cf*Ca*nf^2*lqr + 64/3*Cf*Ca*nf^2*zeta2 + 20720/9*Cf*Ca^2*nf - 
         1936/3*Cf*Ca^2*nf*lqr - 704/3*Cf*Ca^2*nf*zeta2 - 113432/27*Cf*Ca^3 + 
         10648/9*Cf*Ca^3*lqr + 1936/3*Cf*Ca^3*zeta2 - 49856/81*Cf^2*nf^2 - 
         1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 5888/9*Cf^2*nf^2*lqr
          + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*lqr^2 + 2048/9*Cf^2*
         nf^2*zeta2 + 665656/81*Cf^2*Ca*nf + 22912/9*Cf^2*Ca*nf*lfr - 1408/9*
         Cf^2*Ca*nf*lfr^2 - 71728/9*Cf^2*Ca*nf*lqr - 5632/9*Cf^2*Ca*nf*lqr*lfr
          + 13376/9*Cf^2*Ca*nf*lqr^2 - 896/3*Cf^2*Ca*nf*zeta3 - 33584/9*Cf^2*
         Ca*nf*zeta2 - 256*Cf^2*Ca*nf*zeta2*lfr + 640*Cf^2*Ca*nf*zeta2*lqr - 
         2055764/81*Cf^2*Ca^2 - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2
          + 206312/9*Cf^2*Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*
         Ca^2*lqr^2 + 17888/3*Cf^2*Ca^2*zeta3 + 14256*Cf^2*Ca^2*zeta2 + 1408*
         Cf^2*Ca^2*zeta2*lfr - 3520*Cf^2*Ca^2*zeta2*lqr - 5184/5*Cf^2*Ca^2*
         zeta2^2 + 67888/81*Cf^3*nf + 15616/9*Cf^3*nf*lfr + 1344*Cf^3*nf*lfr^2
          - 256*Cf^3*nf*lfr^3 - 24976/9*Cf^3*nf*lqr - 3712*Cf^3*nf*lqr*lfr + 
         2848*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3 - 
         11392/3*Cf^3*nf*zeta3 - 30208/9*Cf^3*nf*zeta2 - 6400/3*Cf^3*nf*zeta2*
         lfr + 7552/3*Cf^3*nf*zeta2*lqr + 50144/81*Cf^3*Ca - 98608/9*Cf^3*Ca*
         lfr - 8768*Cf^3*Ca*lfr^2 + 1408*Cf^3*Ca*lfr^3 + 151384/9*Cf^3*Ca*lqr
          + 23168*Cf^3*Ca*lqr*lfr - 17040*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*
         lfr + 2816*Cf^3*Ca*lqr^3 + 58016/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3
         *lfr - 4224*Cf^3*Ca*zeta3*lqr + 163168/9*Cf^3*Ca*zeta2 + 43840/3*Cf^3
         *Ca*zeta2*lfr + 2304*Cf^3*Ca*zeta2*lfr^2 - 53632/3*Cf^3*Ca*zeta2*lqr
          - 4608*Cf^3*Ca*zeta2*lqr*lfr + 2304*Cf^3*Ca*zeta2*lqr^2 - 9024/5*
         Cf^3*Ca*zeta2^2 - 3592/3*Cf^4 + 1056*Cf^4*lfr + 5696*Cf^4*lfr^2 + 768
         *Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 2688*Cf^4*lqr - 9088*Cf^4*lqr*lfr + 
         1024*Cf^4*lqr*lfr^3 + 2528*Cf^4*lqr^2 - 2304*Cf^4*lqr^2*lfr - 1536*
         Cf^4*lqr^2*lfr^2 + 1536*Cf^4*lqr^3 + 1024*Cf^4*lqr^3*lfr - 256*Cf^4*
         lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3*lfr - 20224*Cf^4*zeta3*
         lqr - 9088/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*lfr + 5376*Cf^4*zeta2*lfr^2
          - 8832*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*lqr*lfr + 5376*Cf^4*zeta2*
         lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + D1*LL0 * (  - 2528/81*Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*
         lqr^2 + 64/9*Cf*nf^3*zeta2 + 17614/27*Cf*Ca*nf^2 - 3872/9*Cf*Ca*nf^2*
         lqr + 176/3*Cf*Ca*nf^2*lqr^2 - 1568/9*Cf*Ca*nf^2*zeta2 + 64/3*Cf*Ca*
         nf^2*zeta2*lqr - 37510/9*Cf*Ca^2*nf + 23360/9*Cf*Ca^2*nf*lqr - 968/3*
         Cf*Ca^2*nf*lqr^2 + 352*Cf*Ca^2*nf*zeta3 + 12304/9*Cf*Ca^2*nf*zeta2 - 
         704/3*Cf*Ca^2*nf*zeta2*lqr - 352/5*Cf*Ca^2*nf*zeta2^2 + 657608/81*Cf*
         Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*Ca^3*lqr^2 - 1936*Cf*Ca^3*
         zeta3 - 3320*Cf*Ca^3*zeta2 + 1936/3*Cf*Ca^3*zeta2*lqr + 1936/5*Cf*
         Ca^3*zeta2^2 + 81056/243*Cf^2*nf^2 + 2000/9*Cf^2*nf^2*lfr - 208/3*
         Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 1520/3*Cf^2*nf^2*lqr - 448/3
         *Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2 + 832/3*Cf^2*nf^2*lqr^2
          + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2*lqr^3 - 640/3*Cf^2*nf^2
         *zeta3 - 12416/27*Cf^2*nf^2*zeta2 - 256/3*Cf^2*nf^2*zeta2*lfr + 640/3
         *Cf^2*nf^2*zeta2*lqr - 961732/243*Cf^2*Ca*nf - 32560/9*Cf^2*Ca*nf*lfr
          + 2720/3*Cf^2*Ca*nf*lfr^2 - 704/9*Cf^2*Ca*nf*lfr^3 + 7000*Cf^2*Ca*nf
         *lqr + 5792/3*Cf^2*Ca*nf*lqr*lfr - 352/3*Cf^2*Ca*nf*lqr*lfr^2 - 10448/
         3*Cf^2*Ca*nf*lqr^2 - 704/3*Cf^2*Ca*nf*lqr^2*lfr + 3872/9*Cf^2*Ca*nf*
         lqr^3 + 30320/9*Cf^2*Ca*nf*zeta3 - 512*Cf^2*Ca*nf*zeta3*lfr - 160*
         Cf^2*Ca*nf*zeta3*lqr + 161120/27*Cf^2*Ca*nf*zeta2 + 5312/3*Cf^2*Ca*nf
         *zeta2*lfr - 96*Cf^2*Ca*nf*zeta2*lfr^2 - 10304/3*Cf^2*Ca*nf*zeta2*lqr
          - 192*Cf^2*Ca*nf*zeta2*lqr*lfr + 288*Cf^2*Ca*nf*zeta2*lqr^2 - 1376/3
         *Cf^2*Ca*nf*zeta2^2 + 3150890/243*Cf^2*Ca^2 + 110444/9*Cf^2*Ca^2*lfr
          - 8164/3*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 65296/3*Cf^2*
         Ca^2*lqr - 17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 
         30784/3*Cf^2*Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*
         Ca^2*lqr^3 + 2304*Cf^2*Ca^2*zeta5 - 155120/9*Cf^2*Ca^2*zeta3 - 1408*
         Cf^2*Ca^2*zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 56464/3*Cf^2*Ca^2*
         zeta2 - 23776/3*Cf^2*Ca^2*zeta2*lfr + 528*Cf^2*Ca^2*zeta2*lfr^2 + 
         39616/3*Cf^2*Ca^2*zeta2*lqr + 1056*Cf^2*Ca^2*zeta2*lqr*lfr - 1584*
         Cf^2*Ca^2*zeta2*lqr^2 + 1376*Cf^2*Ca^2*zeta2*zeta3 + 38384/15*Cf^2*
         Ca^2*zeta2^2 + 5184/5*Cf^2*Ca^2*zeta2^2*lfr - 5184/5*Cf^2*Ca^2*
         zeta2^2*lqr - 21668/27*Cf^3*nf + 1768/9*Cf^3*nf*lfr - 80*Cf^3*nf*
         lfr^2 - 320*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 3488/9*Cf^3*nf*lqr + 
         416*Cf^3*nf*lqr*lfr + 672*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3
          - 624*Cf^3*nf*lqr^2 - 864*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3 + 
         128*Cf^3*nf*lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 
         7936/3*Cf^3*nf*zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr + 25456/27*Cf^3*
         nf*zeta2 + 6080/3*Cf^3*nf*zeta2*lfr + 1856/3*Cf^3*nf*zeta2*lfr^2 - 
         8960/3*Cf^3*nf*zeta2*lqr - 4864/3*Cf^3*nf*zeta2*lqr*lfr + 3008/3*Cf^3
         *nf*zeta2*lqr^2 + 2176/15*Cf^3*nf*zeta2^2 - 84514/27*Cf^3*Ca - 53692/
         9*Cf^3*Ca*lfr + 512*Cf^3*Ca*lfr^2 + 2016*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*
         lfr^4 + 26728/9*Cf^3*Ca*lqr - 2816*Cf^3*Ca*lqr*lfr - 4464*Cf^3*Ca*lqr
         *lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 + 3888*Cf^3*Ca*lqr^2 + 5520*Cf^3*Ca*
         lqr^2*lfr - 3072*Cf^3*Ca*lqr^3 - 704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*
         lqr^4 - 234368/9*Cf^3*Ca*zeta3 - 24352/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3
         *Ca*zeta3*lfr^2 + 51520/3*Cf^3*Ca*zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*
         lfr - 192*Cf^3*Ca*zeta3*lqr^2 - 150136/27*Cf^3*Ca*zeta2 - 29888/3*
         Cf^3*Ca*zeta2*lfr - 10208/3*Cf^3*Ca*zeta2*lfr^2 - 384*Cf^3*Ca*zeta2*
         lfr^3 + 47456/3*Cf^3*Ca*zeta2*lqr + 30208/3*Cf^3*Ca*zeta2*lqr*lfr + 
         1152*Cf^3*Ca*zeta2*lqr*lfr^2 - 20000/3*Cf^3*Ca*zeta2*lqr^2 - 1152*
         Cf^3*Ca*zeta2*lqr^2*lfr + 384*Cf^3*Ca*zeta2*lqr^3 + 5184*Cf^3*Ca*
         zeta2*zeta3 + 8864/5*Cf^3*Ca*zeta2^2 + 9024/5*Cf^3*Ca*zeta2^2*lfr - 
         9024/5*Cf^3*Ca*zeta2^2*lqr + 476*Cf^4 + 1776*Cf^4*lfr + 1536*Cf^4*
         lfr^2 - 736*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 1272*Cf^4*lqr - 336*Cf^4*
         lqr*lfr + 2784*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 768*Cf^4*lqr^2
          - 2496*Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*
         Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 2752*Cf^4*zeta3
          - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 17600*Cf^4*zeta3*
         lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5632/3*Cf^4*
         zeta2 + 5280*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lfr^2 - 1536*Cf^4*zeta2
         *lfr^3 - 3552*Cf^4*zeta2*lqr + 4992*Cf^4*zeta2*lqr*lfr + 4608*Cf^4*
         zeta2*lqr*lfr^2 - 3072*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2*lfr
          + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 27712/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + D1*DD5 * ( 224*Cf^4 )

       + D1*DD4 * ( 560/3*Cf^3*nf - 3080/3*Cf^3*Ca - 1120*Cf^4*lfr + 1120*Cf^4
         *lqr )

       + D1*DD3 * ( 1280/27*Cf^2*nf^2 - 14080/27*Cf^2*Ca*nf + 38720/27*Cf^2*
         Ca^2 - 1600/3*Cf^3*nf - 1280/3*Cf^3*nf*lfr + 2240/3*Cf^3*nf*lqr + 
         10720/3*Cf^3*Ca + 7040/3*Cf^3*Ca*lfr - 12320/3*Cf^3*Ca*lqr - 960*Cf^3
         *Ca*zeta2 - 640*Cf^4 - 960*Cf^4*lfr + 1920*Cf^4*lfr^2 - 3840*Cf^4*lqr
         *lfr + 1920*Cf^4*lqr^2 - 1920*Cf^4*zeta2 )

       + D1*DD2 * ( 32/9*Cf*nf^3 - 176/3*Cf*Ca*nf^2 + 968/3*Cf*Ca^2*nf - 5324/
         9*Cf*Ca^3 - 1600/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lfr + 1280/9*Cf^2*nf^2
         *lqr + 21920/9*Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lfr - 14080/9*Cf^2*Ca*
         nf*lqr - 320*Cf^2*Ca*nf*zeta2 - 67120/9*Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*
         lfr + 38720/9*Cf^2*Ca^2*lqr + 1760*Cf^2*Ca^2*zeta2 + 4000/9*Cf^3*nf
          + 1280*Cf^3*nf*lfr + 160/3*Cf^3*nf*lfr^2 - 1600*Cf^3*nf*lqr - 3200/3
         *Cf^3*nf*lqr*lfr + 3040/3*Cf^3*nf*lqr^2 - 4160/3*Cf^3*nf*zeta2 - 
         21760/9*Cf^3*Ca - 8960*Cf^3*Ca*lfr - 880/3*Cf^3*Ca*lfr^2 + 10720*Cf^3
         *Ca*lqr + 17600/3*Cf^3*Ca*lqr*lfr - 16720/3*Cf^3*Ca*lqr^2 + 3360*Cf^3
         *Ca*zeta3 + 22880/3*Cf^3*Ca*zeta2 + 2880*Cf^3*Ca*zeta2*lfr - 2880*
         Cf^3*Ca*zeta2*lqr + 1920*Cf^4*lfr + 2880*Cf^4*lfr^2 - 1280*Cf^4*lfr^3
          - 1920*Cf^4*lqr - 2880*Cf^4*lqr*lfr + 3840*Cf^4*lqr*lfr^2 - 3840*
         Cf^4*lqr^2*lfr + 1280*Cf^4*lqr^3 + 8960*Cf^4*zeta3 + 5760*Cf^4*zeta2*
         lfr - 5760*Cf^4*zeta2*lqr )

       + D1*DD1 * (  - 320/27*Cf*nf^3 + 64/9*Cf*nf^3*lqr + 2288/9*Cf*Ca*nf^2
          - 352/3*Cf*Ca*nf^2*lqr - 64/3*Cf*Ca*nf^2*zeta2 - 14648/9*Cf*Ca^2*nf
          + 1936/3*Cf*Ca^2*nf*lqr + 704/3*Cf*Ca^2*nf*zeta2 + 87296/27*Cf*Ca^3
          - 10648/9*Cf*Ca^3*lqr - 1936/3*Cf*Ca^3*zeta2 + 18992/81*Cf^2*nf^2 + 
         1088/9*Cf^2*nf^2*lfr - 128/9*Cf^2*nf^2*lfr^2 - 3200/9*Cf^2*nf^2*lqr
          - 512/9*Cf^2*nf^2*lqr*lfr + 1216/9*Cf^2*nf^2*lqr^2 - 2048/9*Cf^2*
         nf^2*zeta2 - 305992/81*Cf^2*Ca*nf - 15424/9*Cf^2*Ca*nf*lfr + 1408/9*
         Cf^2*Ca*nf*lfr^2 + 43840/9*Cf^2*Ca*nf*lqr + 5632/9*Cf^2*Ca*nf*lqr*lfr
          - 13376/9*Cf^2*Ca*nf*lqr^2 + 896/3*Cf^2*Ca*nf*zeta3 + 28288/9*Cf^2*
         Ca*nf*zeta2 + 256*Cf^2*Ca*nf*zeta2*lfr - 640*Cf^2*Ca*nf*zeta2*lqr + 
         1066976/81*Cf^2*Ca^2 + 47888/9*Cf^2*Ca^2*lfr - 3872/9*Cf^2*Ca^2*lfr^2
          - 134240/9*Cf^2*Ca^2*lqr - 15488/9*Cf^2*Ca^2*lqr*lfr + 36784/9*Cf^2*
         Ca^2*lqr^2 - 17600/3*Cf^2*Ca^2*zeta3 - 100544/9*Cf^2*Ca^2*zeta2 - 
         1408*Cf^2*Ca^2*zeta2*lfr + 3520*Cf^2*Ca^2*zeta2*lqr + 5184/5*Cf^2*
         Ca^2*zeta2^2 - 1232/3*Cf^3*nf - 736/9*Cf^3*nf*lfr - 1120*Cf^3*nf*
         lfr^2 + 256*Cf^3*nf*lfr^3 + 6208/9*Cf^3*nf*lqr + 1920*Cf^3*nf*lqr*lfr
          - 1280*Cf^3*nf*lqr^2 - 768*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3 + 
         11392/3*Cf^3*nf*zeta3 + 2560/3*Cf^3*nf*zeta2 + 6400/3*Cf^3*nf*zeta2*
         lfr - 7552/3*Cf^3*nf*zeta2*lqr - 5920/3*Cf^3*Ca + 2224/9*Cf^3*Ca*lfr
          + 7696*Cf^3*Ca*lfr^2 - 1408*Cf^3*Ca*lfr^3 - 35776/9*Cf^3*Ca*lqr - 
         13632*Cf^3*Ca*lqr*lfr + 8576*Cf^3*Ca*lqr^2 + 4224*Cf^3*Ca*lqr^2*lfr
          - 2816*Cf^3*Ca*lqr^3 - 44800/3*Cf^3*Ca*zeta3 - 4224*Cf^3*Ca*zeta3*
         lfr + 4224*Cf^3*Ca*zeta3*lqr - 15424/3*Cf^3*Ca*zeta2 - 31744/3*Cf^3*
         Ca*zeta2*lfr - 2304*Cf^3*Ca*zeta2*lfr^2 + 41536/3*Cf^3*Ca*zeta2*lqr
          + 4608*Cf^3*Ca*zeta2*lqr*lfr - 2304*Cf^3*Ca*zeta2*lqr^2 + 9024/5*
         Cf^3*Ca*zeta2^2 + 768*Cf^4 + 1008*Cf^4*lfr - 672*Cf^4*lfr^2 - 2304*
         Cf^4*lfr^3 + 256*Cf^4*lfr^4 + 3072*Cf^4*lqr*lfr + 4608*Cf^4*lqr*lfr^2
          - 1024*Cf^4*lqr*lfr^3 - 1536*Cf^4*lqr^2 - 2304*Cf^4*lqr^2*lfr + 1536
         *Cf^4*lqr^2*lfr^2 - 1024*Cf^4*lqr^3*lfr + 256*Cf^4*lqr^4 - 2880*Cf^4*
         zeta3 - 20224*Cf^4*zeta3*lfr + 20224*Cf^4*zeta3*lqr + 2304*Cf^4*zeta2
          + 2304*Cf^4*zeta2*lfr - 5376*Cf^4*zeta2*lfr^2 - 1152*Cf^4*zeta2*lqr
          + 10752*Cf^4*zeta2*lqr*lfr - 5376*Cf^4*zeta2*lqr^2 - 9984/5*Cf^4*
         zeta2^2 )

       + D1*DD0 * ( 800/81*Cf*nf^3 - 320/27*Cf*nf^3*lqr + 32/9*Cf*nf^3*lqr^2
          - 64/9*Cf*nf^3*zeta2 - 7894/27*Cf*Ca*nf^2 + 2288/9*Cf*Ca*nf^2*lqr - 
         176/3*Cf*Ca*nf^2*lqr^2 + 1376/9*Cf*Ca*nf^2*zeta2 - 64/3*Cf*Ca*nf^2*
         zeta2*lqr + 20554/9*Cf*Ca^2*nf - 14648/9*Cf*Ca^2*nf*lqr + 968/3*Cf*
         Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 10192/9*Cf*Ca^2*nf*zeta2 + 704/
         3*Cf*Ca^2*nf*zeta2*lqr + 352/5*Cf*Ca^2*nf*zeta2^2 - 412880/81*Cf*Ca^3
          + 87296/27*Cf*Ca^3*lqr - 5324/9*Cf*Ca^3*lqr^2 + 1936*Cf*Ca^3*zeta3
          + 8024/3*Cf*Ca^3*zeta2 - 1936/3*Cf*Ca^3*zeta2*lqr - 1936/5*Cf*Ca^3*
         zeta2^2 - 37856/243*Cf^2*nf^2 - 2000/27*Cf^2*nf^2*lfr + 48*Cf^2*nf^2*
         lfr^2 - 64/9*Cf^2*nf^2*lfr^3 + 6032/27*Cf^2*nf^2*lqr + 256/3*Cf^2*
         nf^2*lqr*lfr - 32/3*Cf^2*nf^2*lqr*lfr^2 - 160*Cf^2*nf^2*lqr^2 - 64/3*
         Cf^2*nf^2*lqr^2*lfr + 352/9*Cf^2*nf^2*lqr^3 + 640/3*Cf^2*nf^2*zeta3
          + 6080/27*Cf^2*nf^2*zeta2 + 256/3*Cf^2*nf^2*zeta2*lfr - 640/3*Cf^2*
         nf^2*zeta2*lqr + 501088/243*Cf^2*Ca*nf + 49744/27*Cf^2*Ca*nf*lfr - 
         672*Cf^2*Ca*nf*lfr^2 + 704/9*Cf^2*Ca*nf*lfr^3 - 99064/27*Cf^2*Ca*nf*
         lqr - 3680/3*Cf^2*Ca*nf*lqr*lfr + 352/3*Cf^2*Ca*nf*lqr*lfr^2 + 2192*
         Cf^2*Ca*nf*lqr^2 + 704/3*Cf^2*Ca*nf*lqr^2*lfr - 3872/9*Cf^2*Ca*nf*
         lqr^3 - 28288/9*Cf^2*Ca*nf*zeta3 + 512*Cf^2*Ca*nf*zeta3*lfr + 160*
         Cf^2*Ca*nf*zeta3*lqr - 29600/9*Cf^2*Ca*nf*zeta2 - 4544/3*Cf^2*Ca*nf*
         zeta2*lfr + 96*Cf^2*Ca*nf*zeta2*lfr^2 + 8960/3*Cf^2*Ca*nf*zeta2*lqr
          + 192*Cf^2*Ca*nf*zeta2*lqr*lfr - 288*Cf^2*Ca*nf*zeta2*lqr^2 + 1376/3
         *Cf^2*Ca*nf*zeta2^2 - 1647164/243*Cf^2*Ca^2 - 203804/27*Cf^2*Ca^2*lfr
          + 2076*Cf^2*Ca^2*lfr^2 - 1936/9*Cf^2*Ca^2*lfr^3 + 348560/27*Cf^2*
         Ca^2*lqr + 11488/3*Cf^2*Ca^2*lqr*lfr - 968/3*Cf^2*Ca^2*lqr*lfr^2 - 
         6712*Cf^2*Ca^2*lqr^2 - 1936/3*Cf^2*Ca^2*lqr^2*lfr + 10648/9*Cf^2*Ca^2
         *lqr^3 - 2304*Cf^2*Ca^2*zeta5 + 119344/9*Cf^2*Ca^2*zeta3 + 1408*Cf^2*
         Ca^2*zeta3*lfr - 5104*Cf^2*Ca^2*zeta3*lqr + 293632/27*Cf^2*Ca^2*zeta2
          + 19552/3*Cf^2*Ca^2*zeta2*lfr - 528*Cf^2*Ca^2*zeta2*lfr^2 - 32224/3*
         Cf^2*Ca^2*zeta2*lqr - 1056*Cf^2*Ca^2*zeta2*lqr*lfr + 1584*Cf^2*Ca^2*
         zeta2*lqr^2 - 1376*Cf^2*Ca^2*zeta2*zeta3 - 31504/15*Cf^2*Ca^2*zeta2^2
          - 5184/5*Cf^2*Ca^2*zeta2^2*lfr + 5184/5*Cf^2*Ca^2*zeta2^2*lqr + 568*
         Cf^3*nf + 120*Cf^3*nf*lfr - 3680/9*Cf^3*nf*lfr^2 + 1216/3*Cf^3*nf*
         lfr^3 - 64*Cf^3*nf*lfr^4 - 1232/3*Cf^3*nf*lqr + 2752/9*Cf^3*nf*lqr*
         lfr - 544*Cf^3*nf*lqr*lfr^2 + 128*Cf^3*nf*lqr*lfr^3 + 1360/9*Cf^3*nf*
         lqr^2 + 352*Cf^3*nf*lqr^2*lfr - 640/3*Cf^3*nf*lqr^3 - 128*Cf^3*nf*
         lqr^3*lfr + 64*Cf^3*nf*lqr^4 - 8096/3*Cf^3*nf*zeta3 - 7936/3*Cf^3*nf*
         zeta3*lfr + 11776/3*Cf^3*nf*zeta3*lqr - 448/9*Cf^3*nf*zeta2 - 1216/3*
         Cf^3*nf*zeta2*lfr - 1856/3*Cf^3*nf*zeta2*lfr^2 + 2368/3*Cf^3*nf*zeta2
         *lqr + 4864/3*Cf^3*nf*zeta2*lqr*lfr - 3008/3*Cf^3*nf*zeta2*lqr^2 - 
         2176/15*Cf^3*nf*zeta2^2 + 10816/9*Cf^3*Ca + 3820*Cf^3*Ca*lfr + 22568/
         9*Cf^3*Ca*lfr^2 - 7456/3*Cf^3*Ca*lfr^3 + 352*Cf^3*Ca*lfr^4 - 5920/3*
         Cf^3*Ca*lqr - 16336/9*Cf^3*Ca*lqr*lfr + 3760*Cf^3*Ca*lqr*lfr^2 - 704*
         Cf^3*Ca*lqr*lfr^3 - 8608/9*Cf^3*Ca*lqr^2 - 2704*Cf^3*Ca*lqr^2*lfr + 
         4288/3*Cf^3*Ca*lqr^3 + 704*Cf^3*Ca*lqr^3*lfr - 352*Cf^3*Ca*lqr^4 + 
         41488/3*Cf^3*Ca*zeta3 + 19744/3*Cf^3*Ca*zeta3*lfr + 192*Cf^3*Ca*zeta3
         *lfr^2 - 46912/3*Cf^3*Ca*zeta3*lqr - 384*Cf^3*Ca*zeta3*lqr*lfr + 192*
         Cf^3*Ca*zeta3*lqr^2 - 3968/9*Cf^3*Ca*zeta2 + 8032/3*Cf^3*Ca*zeta2*lfr
          + 6752/3*Cf^3*Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 14368/3*
         Cf^3*Ca*zeta2*lqr - 23296/3*Cf^3*Ca*zeta2*lqr*lfr - 1152*Cf^3*Ca*
         zeta2*lqr*lfr^2 + 16544/3*Cf^3*Ca*zeta2*lqr^2 + 1152*Cf^3*Ca*zeta2*
         lqr^2*lfr - 384*Cf^3*Ca*zeta2*lqr^3 - 5184*Cf^3*Ca*zeta2*zeta3 + 5632/
         15*Cf^3*Ca*zeta2^2 - 9024/5*Cf^3*Ca*zeta2^2*lfr + 9024/5*Cf^3*Ca*
         zeta2^2*lqr - 768*Cf^4*lfr - 1008*Cf^4*lfr^2 - 608*Cf^4*lfr^3 + 384*
         Cf^4*lfr^4 + 768*Cf^4*lqr + 1008*Cf^4*lqr*lfr + 96*Cf^4*lqr*lfr^2 - 
         1152*Cf^4*lqr*lfr^3 + 768*Cf^4*lqr^2*lfr + 1152*Cf^4*lqr^2*lfr^2 - 
         256*Cf^4*lqr^3 - 384*Cf^4*lqr^3*lfr + 10752*Cf^4*zeta5 - 2560*Cf^4*
         zeta3 - 960*Cf^4*zeta3*lfr + 9984*Cf^4*zeta3*lfr^2 - 2880*Cf^4*zeta3*
         lqr - 19968*Cf^4*zeta3*lqr*lfr + 9984*Cf^4*zeta3*lqr^2 - 2304*Cf^4*
         zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 + 1536*Cf^4*zeta2*lfr^3 + 2304*Cf^4
         *zeta2*lqr + 3456*Cf^4*zeta2*lqr*lfr - 4608*Cf^4*zeta2*lqr*lfr^2 - 
         1152*Cf^4*zeta2*lqr^2 + 4608*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^3 - 7680*Cf^4*zeta2*zeta3 + 9984/5*Cf^4*zeta2^2*lfr - 9984/5*Cf^4
         *zeta2^2*lqr )

       + D0*LL6 * (  - 112/3*Cf^4 )

       + D0*LL5 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + D0*LL4 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr - 
         51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 240*Cf^3
         *Ca*zeta2 + 200*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 1104*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + D0*LL3 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 1280/27*
         Cf^2*nf^2*lqr - 36304/27*Cf^2*Ca*nf - 3520/27*Cf^2*Ca*nf*lfr + 14080/
         27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 102428/27*Cf^2*Ca^2 + 
         9680/27*Cf^2*Ca^2*lfr - 38720/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2
          - 18904/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr - 160/9*Cf^3*nf*lfr^2 + 
         34688/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*Cf^3*nf*lqr^2
          + 4160/9*Cf^3*nf*zeta2 + 113812/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr
          + 880/9*Cf^3*Ca*lfr^2 - 201584/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*
         lfr + 16720/9*Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 31472/9*Cf^3*Ca*
         zeta2 - 960*Cf^3*Ca*zeta2*lfr + 960*Cf^3*Ca*zeta2*lqr - 1856/3*Cf^4
          - 1840*Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 880*Cf^4*lqr
          - 2368*Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 1664*Cf^4*lqr^2 + 1280*
         Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + D0*LL2 * ( 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         176/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 
         968/3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 5324/
         9*Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 26728/81*Cf^2*nf^2 - 928/9*
         Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 3040/9*Cf^2*nf^2*lqr + 256/9*
         Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 1024/9*Cf^2*nf^2*zeta2 + 
         348164/81*Cf^2*Ca*nf + 11096/9*Cf^2*Ca*nf*lfr - 704/9*Cf^2*Ca*nf*
         lfr^2 - 36200/9*Cf^2*Ca*nf*lqr - 2816/9*Cf^2*Ca*nf*lqr*lfr + 6688/9*
         Cf^2*Ca*nf*lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 5704/3*Cf^2*Ca*nf*zeta2
          - 128*Cf^2*Ca*nf*zeta2*lfr + 320*Cf^2*Ca*nf*zeta2*lqr - 1070740/81*
         Cf^2*Ca^2 - 31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 102664/9
         *Cf^2*Ca^2*lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2
          + 9088/3*Cf^2*Ca^2*zeta3 + 65228/9*Cf^2*Ca^2*zeta2 + 2152/3*Cf^2*
         Ca^2*zeta2*lfr - 5320/3*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*
         zeta2^2 + 48112/81*Cf^3*nf + 10240/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*
         lfr^2 - 128*Cf^3*nf*lfr^3 - 15568/9*Cf^3*nf*lqr - 5824/3*Cf^3*nf*lqr*
         lfr + 4640/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*
         lqr^3 - 5696/3*Cf^3*nf*zeta3 - 1792*Cf^3*nf*zeta2 - 3200/3*Cf^3*nf*
         zeta2*lfr + 3776/3*Cf^3*nf*zeta2*lqr - 57268/81*Cf^3*Ca - 66208/9*
         Cf^3*Ca*lfr - 12296/3*Cf^3*Ca*lfr^2 + 704*Cf^3*Ca*lfr^3 + 95080/9*
         Cf^3*Ca*lqr + 35680/3*Cf^3*Ca*lqr*lfr - 27344/3*Cf^3*Ca*lqr^2 - 2112*
         Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3 + 10368*Cf^3*Ca*zeta3 + 2112*
         Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*zeta3*lqr + 29488/3*Cf^3*Ca*zeta2 + 
         23344/3*Cf^3*Ca*zeta2*lfr + 1152*Cf^3*Ca*zeta2*lfr^2 - 28240/3*Cf^3*
         Ca*zeta2*lqr - 2304*Cf^3*Ca*zeta2*lqr*lfr + 1152*Cf^3*Ca*zeta2*lqr^2
          - 4512/5*Cf^3*Ca*zeta2^2 - 1684/3*Cf^4 + 2840/3*Cf^4*lfr + 3248*Cf^4
         *lfr^2 + 256*Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 4928/3*Cf^4*lqr - 4864*
         Cf^4*lqr*lfr + 384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1184*Cf^4*
         lqr^2 - 1536*Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 896*Cf^4*lqr^3
          + 512*Cf^4*lqr^3*lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*
         Cf^4*zeta3*lfr - 10112*Cf^4*zeta3*lqr - 4624/3*Cf^4*zeta2 + 4096*Cf^4
         *zeta2*lfr + 2688*Cf^4*zeta2*lfr^2 - 4672*Cf^4*zeta2*lqr - 5376*Cf^4*
         zeta2*lqr*lfr + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + D0*DD6 * ( 112/3*Cf^4 )

       + D0*DD5 * ( 112/3*Cf^3*nf - 616/3*Cf^3*Ca - 224*Cf^4*lfr + 224*Cf^4*
         lqr )

       + D0*DD4 * ( 320/27*Cf^2*nf^2 - 3520/27*Cf^2*Ca*nf + 9680/27*Cf^2*Ca^2
          - 400/3*Cf^3*nf - 320/3*Cf^3*nf*lfr + 560/3*Cf^3*nf*lqr + 2680/3*
         Cf^3*Ca + 1760/3*Cf^3*Ca*lfr - 3080/3*Cf^3*Ca*lqr - 240*Cf^3*Ca*zeta2
          - 160*Cf^4 - 240*Cf^4*lfr + 480*Cf^4*lfr^2 - 960*Cf^4*lqr*lfr + 480*
         Cf^4*lqr^2 - 480*Cf^4*zeta2 )

       + D0*DD3 * ( 32/27*Cf*nf^3 - 176/9*Cf*Ca*nf^2 + 968/9*Cf*Ca^2*nf - 5324/
         27*Cf*Ca^3 - 1600/27*Cf^2*nf^2 - 320/27*Cf^2*nf^2*lfr + 1280/27*Cf^2*
         nf^2*lqr + 21920/27*Cf^2*Ca*nf + 3520/27*Cf^2*Ca*nf*lfr - 14080/27*
         Cf^2*Ca*nf*lqr - 320/3*Cf^2*Ca*nf*zeta2 - 67120/27*Cf^2*Ca^2 - 9680/
         27*Cf^2*Ca^2*lfr + 38720/27*Cf^2*Ca^2*lqr + 1760/3*Cf^2*Ca^2*zeta2 + 
         4000/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr + 160/9*Cf^3*nf*lfr^2 - 1600/3*
         Cf^3*nf*lqr - 3200/9*Cf^3*nf*lqr*lfr + 3040/9*Cf^3*nf*lqr^2 - 4160/9*
         Cf^3*nf*zeta2 - 21760/27*Cf^3*Ca - 8960/3*Cf^3*Ca*lfr - 880/9*Cf^3*Ca
         *lfr^2 + 10720/3*Cf^3*Ca*lqr + 17600/9*Cf^3*Ca*lqr*lfr - 16720/9*Cf^3
         *Ca*lqr^2 + 1120*Cf^3*Ca*zeta3 + 22880/9*Cf^3*Ca*zeta2 + 960*Cf^3*Ca*
         zeta2*lfr - 960*Cf^3*Ca*zeta2*lqr + 640*Cf^4*lfr + 960*Cf^4*lfr^2 - 
         1280/3*Cf^4*lfr^3 - 640*Cf^4*lqr - 960*Cf^4*lqr*lfr + 1280*Cf^4*lqr*
         lfr^2 - 1280*Cf^4*lqr^2*lfr + 1280/3*Cf^4*lqr^3 + 8960/3*Cf^4*zeta3
          + 1920*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lqr )

       + D0*DD2 * (  - 160/27*Cf*nf^3 + 32/9*Cf*nf^3*lqr + 1144/9*Cf*Ca*nf^2
          - 176/3*Cf*Ca*nf^2*lqr - 32/3*Cf*Ca*nf^2*zeta2 - 7324/9*Cf*Ca^2*nf
          + 968/3*Cf*Ca^2*nf*lqr + 352/3*Cf*Ca^2*nf*zeta2 + 43648/27*Cf*Ca^3
          - 5324/9*Cf*Ca^3*lqr - 968/3*Cf*Ca^3*zeta2 + 9496/81*Cf^2*nf^2 + 544/
         9*Cf^2*nf^2*lfr - 64/9*Cf^2*nf^2*lfr^2 - 1600/9*Cf^2*nf^2*lqr - 256/9
         *Cf^2*nf^2*lqr*lfr + 608/9*Cf^2*nf^2*lqr^2 - 1024/9*Cf^2*nf^2*zeta2
          - 152996/81*Cf^2*Ca*nf - 7712/9*Cf^2*Ca*nf*lfr + 704/9*Cf^2*Ca*nf*
         lfr^2 + 21920/9*Cf^2*Ca*nf*lqr + 2816/9*Cf^2*Ca*nf*lqr*lfr - 6688/9*
         Cf^2*Ca*nf*lqr^2 + 448/3*Cf^2*Ca*nf*zeta3 + 14144/9*Cf^2*Ca*nf*zeta2
          + 128*Cf^2*Ca*nf*zeta2*lfr - 320*Cf^2*Ca*nf*zeta2*lqr + 533488/81*
         Cf^2*Ca^2 + 23944/9*Cf^2*Ca^2*lfr - 1936/9*Cf^2*Ca^2*lfr^2 - 67120/9*
         Cf^2*Ca^2*lqr - 7744/9*Cf^2*Ca^2*lqr*lfr + 18392/9*Cf^2*Ca^2*lqr^2 - 
         8800/3*Cf^2*Ca^2*zeta3 - 50272/9*Cf^2*Ca^2*zeta2 - 704*Cf^2*Ca^2*
         zeta2*lfr + 1760*Cf^2*Ca^2*zeta2*lqr + 2592/5*Cf^2*Ca^2*zeta2^2 - 616/
         3*Cf^3*nf - 368/9*Cf^3*nf*lfr - 560*Cf^3*nf*lfr^2 + 128*Cf^3*nf*lfr^3
          + 3104/9*Cf^3*nf*lqr + 960*Cf^3*nf*lqr*lfr - 640*Cf^3*nf*lqr^2 - 384
         *Cf^3*nf*lqr^2*lfr + 256*Cf^3*nf*lqr^3 + 5696/3*Cf^3*nf*zeta3 + 1280/
         3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lfr - 3776/3*Cf^3*nf*zeta2*lqr
          - 2960/3*Cf^3*Ca + 1112/9*Cf^3*Ca*lfr + 3848*Cf^3*Ca*lfr^2 - 704*
         Cf^3*Ca*lfr^3 - 17888/9*Cf^3*Ca*lqr - 6816*Cf^3*Ca*lqr*lfr + 4288*
         Cf^3*Ca*lqr^2 + 2112*Cf^3*Ca*lqr^2*lfr - 1408*Cf^3*Ca*lqr^3 - 22400/3
         *Cf^3*Ca*zeta3 - 2112*Cf^3*Ca*zeta3*lfr + 2112*Cf^3*Ca*zeta3*lqr - 
         7712/3*Cf^3*Ca*zeta2 - 15872/3*Cf^3*Ca*zeta2*lfr - 1152*Cf^3*Ca*zeta2
         *lfr^2 + 20768/3*Cf^3*Ca*zeta2*lqr + 2304*Cf^3*Ca*zeta2*lqr*lfr - 
         1152*Cf^3*Ca*zeta2*lqr^2 + 4512/5*Cf^3*Ca*zeta2^2 + 384*Cf^4 + 504*
         Cf^4*lfr - 336*Cf^4*lfr^2 - 1152*Cf^4*lfr^3 + 128*Cf^4*lfr^4 + 1536*
         Cf^4*lqr*lfr + 2304*Cf^4*lqr*lfr^2 - 512*Cf^4*lqr*lfr^3 - 768*Cf^4*
         lqr^2 - 1152*Cf^4*lqr^2*lfr + 768*Cf^4*lqr^2*lfr^2 - 512*Cf^4*lqr^3*
         lfr + 128*Cf^4*lqr^4 - 1440*Cf^4*zeta3 - 10112*Cf^4*zeta3*lfr + 10112
         *Cf^4*zeta3*lqr + 1152*Cf^4*zeta2 + 1152*Cf^4*zeta2*lfr - 2688*Cf^4*
         zeta2*lfr^2 - 576*Cf^4*zeta2*lqr + 5376*Cf^4*zeta2*lqr*lfr - 2688*
         Cf^4*zeta2*lqr^2 - 4992/5*Cf^4*zeta2^2 )

       + D0*DD1 * ( 800/81*Cf*nf^3 - 320/27*Cf*nf^3*lqr + 32/9*Cf*nf^3*lqr^2
          - 64/9*Cf*nf^3*zeta2 - 7894/27*Cf*Ca*nf^2 + 2288/9*Cf*Ca*nf^2*lqr - 
         176/3*Cf*Ca*nf^2*lqr^2 + 1376/9*Cf*Ca*nf^2*zeta2 - 64/3*Cf*Ca*nf^2*
         zeta2*lqr + 20554/9*Cf*Ca^2*nf - 14648/9*Cf*Ca^2*nf*lqr + 968/3*Cf*
         Ca^2*nf*lqr^2 - 352*Cf*Ca^2*nf*zeta3 - 10192/9*Cf*Ca^2*nf*zeta2 + 704/
         3*Cf*Ca^2*nf*zeta2*lqr + 352/5*Cf*Ca^2*nf*zeta2^2 - 412880/81*Cf*Ca^3
          + 87296/27*Cf*Ca^3*lqr - 5324/9*Cf*Ca^3*lqr^2 + 1936*Cf*Ca^3*zeta3
          + 8024/3*Cf*Ca^3*zeta2 - 1936/3*Cf*Ca^3*zeta2*lqr - 1936/5*Cf*Ca^3*
         zeta2^2 - 37856/243*Cf^2*nf^2 - 2000/27*Cf^2*nf^2*lfr + 48*Cf^2*nf^2*
         lfr^2 - 64/9*Cf^2*nf^2*lfr^3 + 6032/27*Cf^2*nf^2*lqr + 256/3*Cf^2*
         nf^2*lqr*lfr - 32/3*Cf^2*nf^2*lqr*lfr^2 - 160*Cf^2*nf^2*lqr^2 - 64/3*
         Cf^2*nf^2*lqr^2*lfr + 352/9*Cf^2*nf^2*lqr^3 + 640/3*Cf^2*nf^2*zeta3
          + 6080/27*Cf^2*nf^2*zeta2 + 256/3*Cf^2*nf^2*zeta2*lfr - 640/3*Cf^2*
         nf^2*zeta2*lqr + 501088/243*Cf^2*Ca*nf + 49744/27*Cf^2*Ca*nf*lfr - 
         672*Cf^2*Ca*nf*lfr^2 + 704/9*Cf^2*Ca*nf*lfr^3 - 99064/27*Cf^2*Ca*nf*
         lqr - 3680/3*Cf^2*Ca*nf*lqr*lfr + 352/3*Cf^2*Ca*nf*lqr*lfr^2 + 2192*
         Cf^2*Ca*nf*lqr^2 + 704/3*Cf^2*Ca*nf*lqr^2*lfr - 3872/9*Cf^2*Ca*nf*
         lqr^3 - 28288/9*Cf^2*Ca*nf*zeta3 + 512*Cf^2*Ca*nf*zeta3*lfr + 160*
         Cf^2*Ca*nf*zeta3*lqr - 29600/9*Cf^2*Ca*nf*zeta2 - 4544/3*Cf^2*Ca*nf*
         zeta2*lfr + 96*Cf^2*Ca*nf*zeta2*lfr^2 + 8960/3*Cf^2*Ca*nf*zeta2*lqr
          + 192*Cf^2*Ca*nf*zeta2*lqr*lfr - 288*Cf^2*Ca*nf*zeta2*lqr^2 + 1376/3
         *Cf^2*Ca*nf*zeta2^2 - 1647164/243*Cf^2*Ca^2 - 203804/27*Cf^2*Ca^2*lfr
          + 2076*Cf^2*Ca^2*lfr^2 - 1936/9*Cf^2*Ca^2*lfr^3 + 348560/27*Cf^2*
         Ca^2*lqr + 11488/3*Cf^2*Ca^2*lqr*lfr - 968/3*Cf^2*Ca^2*lqr*lfr^2 - 
         6712*Cf^2*Ca^2*lqr^2 - 1936/3*Cf^2*Ca^2*lqr^2*lfr + 10648/9*Cf^2*Ca^2
         *lqr^3 - 2304*Cf^2*Ca^2*zeta5 + 119344/9*Cf^2*Ca^2*zeta3 + 1408*Cf^2*
         Ca^2*zeta3*lfr - 5104*Cf^2*Ca^2*zeta3*lqr + 293632/27*Cf^2*Ca^2*zeta2
          + 19552/3*Cf^2*Ca^2*zeta2*lfr - 528*Cf^2*Ca^2*zeta2*lfr^2 - 32224/3*
         Cf^2*Ca^2*zeta2*lqr - 1056*Cf^2*Ca^2*zeta2*lqr*lfr + 1584*Cf^2*Ca^2*
         zeta2*lqr^2 - 1376*Cf^2*Ca^2*zeta2*zeta3 - 31504/15*Cf^2*Ca^2*zeta2^2
          - 5184/5*Cf^2*Ca^2*zeta2^2*lfr + 5184/5*Cf^2*Ca^2*zeta2^2*lqr + 568*
         Cf^3*nf + 120*Cf^3*nf*lfr - 3680/9*Cf^3*nf*lfr^2 + 1216/3*Cf^3*nf*
         lfr^3 - 64*Cf^3*nf*lfr^4 - 1232/3*Cf^3*nf*lqr + 2752/9*Cf^3*nf*lqr*
         lfr - 544*Cf^3*nf*lqr*lfr^2 + 128*Cf^3*nf*lqr*lfr^3 + 1360/9*Cf^3*nf*
         lqr^2 + 352*Cf^3*nf*lqr^2*lfr - 640/3*Cf^3*nf*lqr^3 - 128*Cf^3*nf*
         lqr^3*lfr + 64*Cf^3*nf*lqr^4 - 8096/3*Cf^3*nf*zeta3 - 7936/3*Cf^3*nf*
         zeta3*lfr + 11776/3*Cf^3*nf*zeta3*lqr - 448/9*Cf^3*nf*zeta2 - 1216/3*
         Cf^3*nf*zeta2*lfr - 1856/3*Cf^3*nf*zeta2*lfr^2 + 2368/3*Cf^3*nf*zeta2
         *lqr + 4864/3*Cf^3*nf*zeta2*lqr*lfr - 3008/3*Cf^3*nf*zeta2*lqr^2 - 
         2176/15*Cf^3*nf*zeta2^2 + 10816/9*Cf^3*Ca + 3820*Cf^3*Ca*lfr + 22568/
         9*Cf^3*Ca*lfr^2 - 7456/3*Cf^3*Ca*lfr^3 + 352*Cf^3*Ca*lfr^4 - 5920/3*
         Cf^3*Ca*lqr - 16336/9*Cf^3*Ca*lqr*lfr + 3760*Cf^3*Ca*lqr*lfr^2 - 704*
         Cf^3*Ca*lqr*lfr^3 - 8608/9*Cf^3*Ca*lqr^2 - 2704*Cf^3*Ca*lqr^2*lfr + 
         4288/3*Cf^3*Ca*lqr^3 + 704*Cf^3*Ca*lqr^3*lfr - 352*Cf^3*Ca*lqr^4 + 
         41488/3*Cf^3*Ca*zeta3 + 19744/3*Cf^3*Ca*zeta3*lfr + 192*Cf^3*Ca*zeta3
         *lfr^2 - 46912/3*Cf^3*Ca*zeta3*lqr - 384*Cf^3*Ca*zeta3*lqr*lfr + 192*
         Cf^3*Ca*zeta3*lqr^2 - 3968/9*Cf^3*Ca*zeta2 + 8032/3*Cf^3*Ca*zeta2*lfr
          + 6752/3*Cf^3*Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 14368/3*
         Cf^3*Ca*zeta2*lqr - 23296/3*Cf^3*Ca*zeta2*lqr*lfr - 1152*Cf^3*Ca*
         zeta2*lqr*lfr^2 + 16544/3*Cf^3*Ca*zeta2*lqr^2 + 1152*Cf^3*Ca*zeta2*
         lqr^2*lfr - 384*Cf^3*Ca*zeta2*lqr^3 - 5184*Cf^3*Ca*zeta2*zeta3 + 5632/
         15*Cf^3*Ca*zeta2^2 - 9024/5*Cf^3*Ca*zeta2^2*lfr + 9024/5*Cf^3*Ca*
         zeta2^2*lqr - 768*Cf^4*lfr - 1008*Cf^4*lfr^2 - 608*Cf^4*lfr^3 + 384*
         Cf^4*lfr^4 + 768*Cf^4*lqr + 1008*Cf^4*lqr*lfr + 96*Cf^4*lqr*lfr^2 - 
         1152*Cf^4*lqr*lfr^3 + 768*Cf^4*lqr^2*lfr + 1152*Cf^4*lqr^2*lfr^2 - 
         256*Cf^4*lqr^3 - 384*Cf^4*lqr^3*lfr + 10752*Cf^4*zeta5 - 2560*Cf^4*
         zeta3 - 960*Cf^4*zeta3*lfr + 9984*Cf^4*zeta3*lfr^2 - 2880*Cf^4*zeta3*
         lqr - 19968*Cf^4*zeta3*lqr*lfr + 9984*Cf^4*zeta3*lqr^2 - 2304*Cf^4*
         zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 + 1536*Cf^4*zeta2*lfr^3 + 2304*Cf^4
         *zeta2*lqr + 3456*Cf^4*zeta2*lqr*lfr - 4608*Cf^4*zeta2*lqr*lfr^2 - 
         1152*Cf^4*zeta2*lqr^2 + 4608*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4*zeta2*
         lqr^3 - 7680*Cf^4*zeta2*zeta3 + 9984/5*Cf^4*zeta2^2*lfr - 9984/5*Cf^4
         *zeta2^2*lqr )

       + D0*DD0 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*
         zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr]
          - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*
         zeta2*[d4RR/nr] - 4000/729*Cf*nf^3 + 800/81*Cf*nf^3*lqr - 160/27*Cf*
         nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 320/27*Cf*nf^3*zeta2 - 64/9*Cf*
         nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2 - 7894/27*Cf*Ca*nf^2*lqr + 1144/
         9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 208/9*Cf*Ca*nf^2*zeta3
          - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/9*Cf*Ca*nf^2*zeta2*lqr - 32/3*Cf*
         Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*nf^2*zeta2^2 - 571387/243*Cf*Ca^2*nf
          + 20554/9*Cf*Ca^2*nf*lqr - 7324/9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf*Ca^2*
         nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5 + 3128/3*Cf*Ca^2*nf*zeta3 - 352*Cf
         *Ca^2*nf*zeta3*lqr + 58000/27*Cf*Ca^2*nf*zeta2 - 10192/9*Cf*Ca^2*nf*
         zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2*lqr^2 + 32*Cf*Ca^2*nf*zeta2*zeta3
          - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/5*Cf*Ca^2*nf*zeta2^2*lqr + 
         4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*lqr + 43648/27*Cf*Ca^3*lqr^2
          - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*Ca^3*zeta5 - 51032/9*Cf*Ca^3*
         zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*Ca^3*zeta3^2 - 140200/27*Cf*
         Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 968/3*Cf*Ca^3*zeta2*lqr^2 + 
         528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*
         zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 + 123010/729*Cf^2*nf^2 + 
         28984/729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*lfr^2 - 352/9*Cf^2*nf^2*
         lfr^3 + 176/27*Cf^2*nf^2*lfr^4 - 92704/729*Cf^2*nf^2*lqr - 2992/81*
         Cf^2*nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2 - 128/27*Cf^2*nf^2*lqr*
         lfr^3 + 6200/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*nf^2*lqr^2*lfr - 32/9*
         Cf^2*nf^2*lqr^2*lfr^2 - 320/9*Cf^2*nf^2*lqr^3 - 128/27*Cf^2*nf^2*
         lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 30112/81*Cf^2*nf^2*zeta3 - 128/
         27*Cf^2*nf^2*zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr - 4720/81*Cf^2*
         nf^2*zeta2 - 4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*Cf^2*nf^2*zeta2*
         lfr^2 + 4160/27*Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2*zeta2*lqr*lfr
          - 704/9*Cf^2*nf^2*zeta2*lqr^2 + 5632/135*Cf^2*nf^2*zeta2^2 - 1243577/
         729*Cf^2*Ca*nf - 515816/729*Cf^2*Ca*nf*lfr - 44152/81*Cf^2*Ca*nf*
         lfr^2 + 4736/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*lfr^4 + 1295144/
         729*Cf^2*Ca*nf*lqr + 84944/81*Cf^2*Ca*nf*lqr*lfr - 3856/9*Cf^2*Ca*nf*
         lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 - 103252/81*Cf^2*Ca*nf*lqr^2
          - 3328/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*lqr^2*lfr^2 + 4384/
         9*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*lqr^3*lfr - 1936/27*Cf^2*Ca*
         nf*lqr^4 + 128*Cf^2*Ca*nf*zeta5 + 281600/81*Cf^2*Ca*nf*zeta3 + 6784/9
         *Cf^2*Ca*nf*zeta3*lfr - 928/3*Cf^2*Ca*nf*zeta3*lfr^2 - 20416/9*Cf^2*
         Ca*nf*zeta3*lqr + 1088/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 160/3*Cf^2*Ca*nf*
         zeta3*lqr^2 + 2416/3*Cf^2*Ca*nf*zeta2 + 197200/81*Cf^2*Ca*nf*zeta2*
         lfr - 752/9*Cf^2*Ca*nf*zeta2*lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 
         183232/81*Cf^2*Ca*nf*zeta2*lqr - 10304/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 
         64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 9664/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*Cf^2*Ca*nf*zeta2*lqr^3 - 1408/3*Cf^2*
         Ca*nf*zeta2*zeta3 - 64064/135*Cf^2*Ca*nf*zeta2^2 - 992/3*Cf^2*Ca*nf*
         zeta2^2*lfr + 4672/15*Cf^2*Ca*nf*zeta2^2*lqr + 2420680/729*Cf^2*Ca^2
          + 2146594/729*Cf^2*Ca^2*lfr + 186392/81*Cf^2*Ca^2*lfr^2 - 14392/9*
         Cf^2*Ca^2*lfr^3 + 5324/27*Cf^2*Ca^2*lfr^4 - 4511200/729*Cf^2*Ca^2*lqr
          - 362644/81*Cf^2*Ca^2*lqr*lfr + 11972/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/
         27*Cf^2*Ca^2*lqr*lfr^3 + 366512/81*Cf^2*Ca^2*lqr^2 + 10520/9*Cf^2*
         Ca^2*lqr^2*lfr - 968/9*Cf^2*Ca^2*lqr^2*lfr^2 - 13424/9*Cf^2*Ca^2*
         lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr + 5324/27*Cf^2*Ca^2*lqr^4 - 336*
         Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*zeta5*lfr - 1216*Cf^2*Ca^2*zeta5*lqr
          - 638128/81*Cf^2*Ca^2*zeta3 - 97312/27*Cf^2*Ca^2*zeta3*lfr + 880/3*
         Cf^2*Ca^2*zeta3*lfr^2 + 205024/27*Cf^2*Ca^2*zeta3*lqr + 2464/3*Cf^2*
         Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2*Ca^2*zeta3*lqr^2 + 752/3*Cf^2*Ca^2*
         zeta3^2 - 178496/81*Cf^2*Ca^2*zeta2 - 638008/81*Cf^2*Ca^2*zeta2*lfr
          - 5912/9*Cf^2*Ca^2*zeta2*lfr^2 + 352*Cf^2*Ca^2*zeta2*lfr^3 + 619360/
         81*Cf^2*Ca^2*zeta2*lqr + 41920/9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*
         Ca^2*zeta2*lqr*lfr^2 - 34160/9*Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*
         zeta2*lqr^2*lfr + 352*Cf^2*Ca^2*zeta2*lqr^3 + 1696*Cf^2*Ca^2*zeta2*
         zeta3 + 2176/3*Cf^2*Ca^2*zeta2*zeta3*lfr - 2176/3*Cf^2*Ca^2*zeta2*
         zeta3*lqr + 151312/135*Cf^2*Ca^2*zeta2^2 + 3920/3*Cf^2*Ca^2*zeta2^2*
         lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lfr^2 - 21184/15*Cf^2*Ca^2*zeta2^2*lqr
          - 3456/5*Cf^2*Ca^2*zeta2^2*lqr*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2
          + 38944/315*Cf^2*Ca^2*zeta2^3 + 108*Cf^3*nf - 860/9*Cf^3*nf*lfr - 
         304/9*Cf^3*nf*lfr^2 + 784/3*Cf^3*nf*lfr^3 - 96*Cf^3*nf*lfr^4 + 3524/9
         *Cf^3*nf*lqr + 248/3*Cf^3*nf*lqr*lfr - 1168/3*Cf^3*nf*lqr*lfr^2 + 128
         *Cf^3*nf*lqr*lfr^3 - 1232/9*Cf^3*nf*lqr^2 + 704/3*Cf^3*nf*lqr^2*lfr
          + 32*Cf^3*nf*lqr^2*lfr^2 - 32/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr
          + 10816/9*Cf^3*nf*zeta5 + 60560/27*Cf^3*nf*zeta3 + 21056/9*Cf^3*nf*
         zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2 - 32864/9*Cf^3*nf*zeta3*lqr - 
         6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*Cf^3*nf*zeta3*lqr^2 - 14624/27*
         Cf^3*nf*zeta2 + 2560/27*Cf^3*nf*zeta2*lfr + 1312/9*Cf^3*nf*zeta2*
         lfr^2 + 6944/27*Cf^3*nf*zeta2*lqr - 6080/9*Cf^3*nf*zeta2*lqr*lfr - 
         256*Cf^3*nf*zeta2*lqr*lfr^2 + 3328/9*Cf^3*nf*zeta2*lqr^2 + 512*Cf^3*
         nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3 - 22400/9*Cf^3*nf*zeta2*
         zeta3 + 58208/135*Cf^3*nf*zeta2^2 - 1088/15*Cf^3*nf*zeta2^2*lfr - 64/
         15*Cf^3*nf*zeta2^2*lqr - 7496/9*Cf^3*Ca - 26630/27*Cf^3*Ca*lfr - 
         13988/9*Cf^3*Ca*lfr^2 - 4648/3*Cf^3*Ca*lfr^3 + 528*Cf^3*Ca*lfr^4 + 
         33488/27*Cf^3*Ca*lqr + 2732*Cf^3*Ca*lqr*lfr + 7048/3*Cf^3*Ca*lqr*
         lfr^2 - 704*Cf^3*Ca*lqr*lfr^3 - 5920/9*Cf^3*Ca*lqr^2 - 4112/3*Cf^3*Ca
         *lqr^2*lfr - 176*Cf^3*Ca*lqr^2*lfr^2 + 128/3*Cf^3*Ca*lqr^3 + 352*Cf^3
         *Ca*lqr^3*lfr - 102112/9*Cf^3*Ca*zeta5 - 960*Cf^3*Ca*zeta5*lfr + 960*
         Cf^3*Ca*zeta5*lqr - 180032/27*Cf^3*Ca*zeta3 - 47584/3*Cf^3*Ca*zeta3*
         lfr + 4736/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*zeta3*lfr^3 + 60304/3*
         Cf^3*Ca*zeta3*lqr + 20288/3*Cf^3*Ca*zeta3*lqr*lfr - 1152*Cf^3*Ca*
         zeta3*lqr*lfr^2 - 25024/3*Cf^3*Ca*zeta3*lqr^2 + 1152*Cf^3*Ca*zeta3*
         lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3*Ca*zeta3^2 + 
         102728/27*Cf^3*Ca*zeta2 + 11432/27*Cf^3*Ca*zeta2*lfr - 12160/9*Cf^3*
         Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 65648/27*Cf^3*Ca*zeta2*lqr
          + 40736/9*Cf^3*Ca*zeta2*lqr*lfr + 640*Cf^3*Ca*zeta2*lqr*lfr^2 - 
         21952/9*Cf^3*Ca*zeta2*lqr^2 - 2432*Cf^3*Ca*zeta2*lqr^2*lfr + 1408*
         Cf^3*Ca*zeta2*lqr^3 + 112736/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*Ca*
         zeta2*zeta3*lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 340112/135*Cf^3*Ca*
         zeta2^2 + 5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*lfr^2
          + 1312/15*Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr + 
         4928/5*Cf^3*Ca*zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 + 4312/3*
         Cf^4 - 452*Cf^4*lfr + 40*Cf^4*lfr^2 + 192*Cf^4*lfr^3 + 288*Cf^4*lfr^4
          - 400*Cf^4*lqr - 512*Cf^4*lqr*lfr - 672*Cf^4*lqr*lfr^2 - 576*Cf^4*
         lqr*lfr^3 + 256*Cf^4*lqr^2 + 336*Cf^4*lqr^2*lfr + 288*Cf^4*lqr^2*
         lfr^2 + 3392*Cf^4*zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr
          - 4752*Cf^4*zeta3 + 4224*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 
         7424/3*Cf^4*zeta3*lfr^3 - 2784*Cf^4*zeta3*lqr - 3072*Cf^4*zeta3*lqr*
         lfr + 7424*Cf^4*zeta3*lqr*lfr^2 - 960*Cf^4*zeta3*lqr^2 - 7424*Cf^4*
         zeta3*lqr^2*lfr + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 
         2968/3*Cf^4*zeta2 - 960*Cf^4*zeta2*lfr + 736*Cf^4*zeta2*lfr^2 + 1152*
         Cf^4*zeta2*lfr^3 - 256*Cf^4*zeta2*lfr^4 + 528*Cf^4*zeta2*lqr - 1472*
         Cf^4*zeta2*lqr*lfr - 2688*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2*lqr*
         lfr^3 + 1024*Cf^4*zeta2*lqr^2 + 1920*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4
         *zeta2*lqr^2*lfr^2 - 384*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*lqr^3*lfr
          - 256*Cf^4*zeta2*lqr^4 + 704*Cf^4*zeta2*zeta3 + 7168*Cf^4*zeta2*
         zeta3*lfr - 7168*Cf^4*zeta2*zeta3*lqr - 1056/5*Cf^4*zeta2^2 + 768/5*
         Cf^4*zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 + 384/5*Cf^4*zeta2^2*lqr
          + 9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2 + 97408/
         315*Cf^4*zeta2^3 )

       + [d_(1-z2)]*L7 * (  - 16/3*Cf^4 )

       + [d_(1-z2)]*L6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 + 112/
         3*Cf^4*lfr - 112/3*Cf^4*lqr )

       + [d_(1-z2)]*L5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 
         10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 48*Cf^3*Ca
         *zeta2 + 36*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 240*Cf^4*lqr + 192*
         Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + [d_(1-z2)]*L4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/
         27*Cf^2*nf^2*lqr - 9088/27*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/
         27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 25733/27*Cf^2*Ca^2 + 2420/
         27*Cf^2*Ca^2*lfr - 9680/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         5176/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*lfr^2 + 9032/27*
         Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*lqr^2 + 1040/9*
         Cf^3*nf*zeta2 + 31036/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*
         Ca*lfr^2 - 51836/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*
         Cf^3*Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 8072/9*Cf^3*Ca*zeta2 - 240*Cf^3*
         Ca*zeta2*lfr + 240*Cf^3*Ca*zeta2*lqr - 496/3*Cf^4 - 464*Cf^4*lfr + 
         224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 200*Cf^4*lqr - 688*Cf^4*lqr*lfr
          - 320*Cf^4*lqr*lfr^2 + 464*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/3*
         Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*lfr
          + 480*Cf^4*zeta2*lqr )

       + [d_(1-z2)]*D7 * ( 16/3*Cf^4 )

       + [d_(1-z2)]*D6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 112/3*Cf^4*lfr + 112/
         3*Cf^4*lqr )

       + [d_(1-z2)]*D5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*
         Ca^2 - 80/3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 536/3*
         Cf^3*Ca + 352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 
         32*Cf^4 - 48*Cf^4*lfr + 96*Cf^4*lfr^2 - 192*Cf^4*lqr*lfr + 96*Cf^4*
         lqr^2 - 96*Cf^4*zeta2 )

       + [d_(1-z2)]*D4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf
          - 1331/27*Cf*Ca^3 - 400/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*
         Cf^2*nf^2*lqr + 5480/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*
         Cf^2*Ca*nf*lqr - 80/3*Cf^2*Ca*nf*zeta2 - 16780/27*Cf^2*Ca^2 - 2420/27
         *Cf^2*Ca^2*lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 + 1000/
         27*Cf^3*nf + 320/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 400/3*Cf^3*nf*
         lqr - 800/9*Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 1040/9*Cf^3*nf*
         zeta2 - 5440/27*Cf^3*Ca - 2240/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 
         2680/3*Cf^3*Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 
         280*Cf^3*Ca*zeta3 + 5720/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 
         240*Cf^3*Ca*zeta2*lqr + 160*Cf^4*lfr + 240*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 160*Cf^4*lqr - 240*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 - 320*
         Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 2240/3*Cf^4*zeta3 + 480*Cf^4*
         zeta2*lfr - 480*Cf^4*zeta2*lqr )

       + [d_(1-z2)]*D3 * (  - 160/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1144/27*Cf*
         Ca*nf^2 - 176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 7324/27*Cf*
         Ca^2*nf + 968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 43648/81*Cf
         *Ca^3 - 5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 9496/243*Cf^2*
         nf^2 + 544/27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 1600/27*Cf^2*
         nf^2*lqr - 256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 1024/
         27*Cf^2*nf^2*zeta2 - 152996/243*Cf^2*Ca*nf - 7712/27*Cf^2*Ca*nf*lfr
          + 704/27*Cf^2*Ca*nf*lfr^2 + 21920/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*
         Ca*nf*lqr*lfr - 6688/27*Cf^2*Ca*nf*lqr^2 + 448/9*Cf^2*Ca*nf*zeta3 + 
         14144/27*Cf^2*Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*
         Ca*nf*zeta2*lqr + 533488/243*Cf^2*Ca^2 + 23944/27*Cf^2*Ca^2*lfr - 
         1936/27*Cf^2*Ca^2*lfr^2 - 67120/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*
         lqr*lfr + 18392/27*Cf^2*Ca^2*lqr^2 - 8800/9*Cf^2*Ca^2*zeta3 - 50272/
         27*Cf^2*Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*
         zeta2*lqr + 864/5*Cf^2*Ca^2*zeta2^2 - 616/9*Cf^3*nf - 368/27*Cf^3*nf*
         lfr - 560/3*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 + 3104/27*Cf^3*nf*lqr
          + 320*Cf^3*nf*lqr*lfr - 640/3*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2*lfr
          + 256/3*Cf^3*nf*lqr^3 + 5696/9*Cf^3*nf*zeta3 + 1280/9*Cf^3*nf*zeta2
          + 3200/9*Cf^3*nf*zeta2*lfr - 3776/9*Cf^3*nf*zeta2*lqr - 2960/9*Cf^3*
         Ca + 1112/27*Cf^3*Ca*lfr + 3848/3*Cf^3*Ca*lfr^2 - 704/3*Cf^3*Ca*lfr^3
          - 17888/27*Cf^3*Ca*lqr - 2272*Cf^3*Ca*lqr*lfr + 4288/3*Cf^3*Ca*lqr^2
          + 704*Cf^3*Ca*lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 22400/9*Cf^3*Ca*
         zeta3 - 704*Cf^3*Ca*zeta3*lfr + 704*Cf^3*Ca*zeta3*lqr - 7712/9*Cf^3*
         Ca*zeta2 - 15872/9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*lfr^2 + 
         20768/9*Cf^3*Ca*zeta2*lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*Cf^3*Ca*
         zeta2*lqr^2 + 1504/5*Cf^3*Ca*zeta2^2 + 128*Cf^4 + 168*Cf^4*lfr - 112*
         Cf^4*lfr^2 - 384*Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 + 512*Cf^4*lqr*lfr + 
         768*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3 - 256*Cf^4*lqr^2 - 384*Cf^4
         *lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 - 512/3*Cf^4*lqr^3*lfr + 128/3*Cf^4
         *lqr^4 - 480*Cf^4*zeta3 - 10112/3*Cf^4*zeta3*lfr + 10112/3*Cf^4*zeta3
         *lqr + 384*Cf^4*zeta2 + 384*Cf^4*zeta2*lfr - 896*Cf^4*zeta2*lfr^2 - 
         192*Cf^4*zeta2*lqr + 1792*Cf^4*zeta2*lqr*lfr - 896*Cf^4*zeta2*lqr^2
          - 1664/5*Cf^4*zeta2^2 )

       + [d_(1-z2)]*D2 * ( 400/81*Cf*nf^3 - 160/27*Cf*nf^3*lqr + 16/9*Cf*nf^3*
         lqr^2 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2 + 1144/9*Cf*Ca*nf^2*
         lqr - 88/3*Cf*Ca*nf^2*lqr^2 + 688/9*Cf*Ca*nf^2*zeta2 - 32/3*Cf*Ca*
         nf^2*zeta2*lqr + 10277/9*Cf*Ca^2*nf - 7324/9*Cf*Ca^2*nf*lqr + 484/3*
         Cf*Ca^2*nf*lqr^2 - 176*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*zeta2 + 
         352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 43648/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 968*Cf*Ca^3*
         zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr - 968/5*Cf*
         Ca^3*zeta2^2 - 18928/243*Cf^2*nf^2 - 1000/27*Cf^2*nf^2*lfr + 24*Cf^2*
         nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 3016/27*Cf^2*nf^2*lqr + 128/3*
         Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 80*Cf^2*nf^2*lqr^2 - 
         32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 320/3*Cf^2*nf^2*
         zeta3 + 3040/27*Cf^2*nf^2*zeta2 + 128/3*Cf^2*nf^2*zeta2*lfr - 320/3*
         Cf^2*nf^2*zeta2*lqr + 250544/243*Cf^2*Ca*nf + 24872/27*Cf^2*Ca*nf*lfr
          - 336*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 49532/27*Cf^2*Ca*
         nf*lqr - 1840/3*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*lfr^2 + 
         1096*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9*Cf^2*Ca*
         nf*lqr^3 - 14144/9*Cf^2*Ca*nf*zeta3 + 256*Cf^2*Ca*nf*zeta3*lfr + 80*
         Cf^2*Ca*nf*zeta3*lqr - 14800/9*Cf^2*Ca*nf*zeta2 - 2272/3*Cf^2*Ca*nf*
         zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 4480/3*Cf^2*Ca*nf*zeta2*lqr
          + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2 + 688/3*
         Cf^2*Ca*nf*zeta2^2 - 823582/243*Cf^2*Ca^2 - 101902/27*Cf^2*Ca^2*lfr
          + 1038*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 174280/27*Cf^2*Ca^2
         *lqr + 5744/3*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*lqr*lfr^2 - 3356*
         Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 5324/9*Cf^2*Ca^2*lqr^3
          - 1152*Cf^2*Ca^2*zeta5 + 59672/9*Cf^2*Ca^2*zeta3 + 704*Cf^2*Ca^2*
         zeta3*lfr - 2552*Cf^2*Ca^2*zeta3*lqr + 146816/27*Cf^2*Ca^2*zeta2 + 
         9776/3*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*lfr^2 - 16112/3*Cf^2
         *Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 792*Cf^2*Ca^2*zeta2*
         lqr^2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 15752/15*Cf^2*Ca^2*zeta2^2 - 2592/
         5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*zeta2^2*lqr + 284*Cf^3*nf
          + 60*Cf^3*nf*lfr - 1840/9*Cf^3*nf*lfr^2 + 608/3*Cf^3*nf*lfr^3 - 32*
         Cf^3*nf*lfr^4 - 616/3*Cf^3*nf*lqr + 1376/9*Cf^3*nf*lqr*lfr - 272*Cf^3
         *nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 + 680/9*Cf^3*nf*lqr^2 + 176*Cf^3
         *nf*lqr^2*lfr - 320/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr + 32*Cf^3*
         nf*lqr^4 - 4048/3*Cf^3*nf*zeta3 - 3968/3*Cf^3*nf*zeta3*lfr + 5888/3*
         Cf^3*nf*zeta3*lqr - 224/9*Cf^3*nf*zeta2 - 608/3*Cf^3*nf*zeta2*lfr - 
         928/3*Cf^3*nf*zeta2*lfr^2 + 1184/3*Cf^3*nf*zeta2*lqr + 2432/3*Cf^3*nf
         *zeta2*lqr*lfr - 1504/3*Cf^3*nf*zeta2*lqr^2 - 1088/15*Cf^3*nf*zeta2^2
          + 5408/9*Cf^3*Ca + 1910*Cf^3*Ca*lfr + 11284/9*Cf^3*Ca*lfr^2 - 3728/3
         *Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4 - 2960/3*Cf^3*Ca*lqr - 8168/9*Cf^3
         *Ca*lqr*lfr + 1880*Cf^3*Ca*lqr*lfr^2 - 352*Cf^3*Ca*lqr*lfr^3 - 4304/9
         *Cf^3*Ca*lqr^2 - 1352*Cf^3*Ca*lqr^2*lfr + 2144/3*Cf^3*Ca*lqr^3 + 352*
         Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*lqr^4 + 20744/3*Cf^3*Ca*zeta3 + 9872/
         3*Cf^3*Ca*zeta3*lfr + 96*Cf^3*Ca*zeta3*lfr^2 - 23456/3*Cf^3*Ca*zeta3*
         lqr - 192*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*Ca*zeta3*lqr^2 - 1984/9*
         Cf^3*Ca*zeta2 + 4016/3*Cf^3*Ca*zeta2*lfr + 3376/3*Cf^3*Ca*zeta2*lfr^2
          + 192*Cf^3*Ca*zeta2*lfr^3 - 7184/3*Cf^3*Ca*zeta2*lqr - 11648/3*Cf^3*
         Ca*zeta2*lqr*lfr - 576*Cf^3*Ca*zeta2*lqr*lfr^2 + 8272/3*Cf^3*Ca*zeta2
         *lqr^2 + 576*Cf^3*Ca*zeta2*lqr^2*lfr - 192*Cf^3*Ca*zeta2*lqr^3 - 2592
         *Cf^3*Ca*zeta2*zeta3 + 2816/15*Cf^3*Ca*zeta2^2 - 4512/5*Cf^3*Ca*
         zeta2^2*lfr + 4512/5*Cf^3*Ca*zeta2^2*lqr - 384*Cf^4*lfr - 504*Cf^4*
         lfr^2 - 304*Cf^4*lfr^3 + 192*Cf^4*lfr^4 + 384*Cf^4*lqr + 504*Cf^4*lqr
         *lfr + 48*Cf^4*lqr*lfr^2 - 576*Cf^4*lqr*lfr^3 + 384*Cf^4*lqr^2*lfr + 
         576*Cf^4*lqr^2*lfr^2 - 128*Cf^4*lqr^3 - 192*Cf^4*lqr^3*lfr + 5376*
         Cf^4*zeta5 - 1280*Cf^4*zeta3 - 480*Cf^4*zeta3*lfr + 4992*Cf^4*zeta3*
         lfr^2 - 1440*Cf^4*zeta3*lqr - 9984*Cf^4*zeta3*lqr*lfr + 4992*Cf^4*
         zeta3*lqr^2 - 1152*Cf^4*zeta2*lfr - 1152*Cf^4*zeta2*lfr^2 + 768*Cf^4*
         zeta2*lfr^3 + 1152*Cf^4*zeta2*lqr + 1728*Cf^4*zeta2*lqr*lfr - 2304*
         Cf^4*zeta2*lqr*lfr^2 - 576*Cf^4*zeta2*lqr^2 + 2304*Cf^4*zeta2*lqr^2*
         lfr - 768*Cf^4*zeta2*lqr^3 - 3840*Cf^4*zeta2*zeta3 + 4992/5*Cf^4*
         zeta2^2*lfr - 4992/5*Cf^4*zeta2^2*lqr )

       + [d_(1-z2)]*D1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 
         384*zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*
         [d4RA/nr] - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 
         256*nf*zeta2*[d4RR/nr] - 4000/729*Cf*nf^3 + 800/81*Cf*nf^3*lqr - 160/
         27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 320/27*Cf*nf^3*zeta2 - 64/9*
         Cf*nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2 - 7894/27*Cf*Ca*nf^2*lqr + 
         1144/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 208/9*Cf*Ca*nf^2*
         zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/9*Cf*Ca*nf^2*zeta2*lqr - 32/3
         *Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*nf^2*zeta2^2 - 571387/243*Cf*
         Ca^2*nf + 20554/9*Cf*Ca^2*nf*lqr - 7324/9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf
         *Ca^2*nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5 + 3128/3*Cf*Ca^2*nf*zeta3 - 
         352*Cf*Ca^2*nf*zeta3*lqr + 58000/27*Cf*Ca^2*nf*zeta2 - 10192/9*Cf*
         Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2*lqr^2 + 32*Cf*Ca^2*nf*
         zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/5*Cf*Ca^2*nf*zeta2^2*
         lqr + 4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*lqr + 43648/27*Cf*Ca^3*
         lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*Ca^3*zeta5 - 51032/9*Cf*
         Ca^3*zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*Ca^3*zeta3^2 - 140200/27*
         Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 968/3*Cf*Ca^3*zeta2*lqr^2
          + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*
         zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 + 123010/729*Cf^2*nf^2 + 
         28984/729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*lfr^2 - 352/9*Cf^2*nf^2*
         lfr^3 + 176/27*Cf^2*nf^2*lfr^4 - 92704/729*Cf^2*nf^2*lqr - 2992/81*
         Cf^2*nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2 - 128/27*Cf^2*nf^2*lqr*
         lfr^3 + 6200/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*nf^2*lqr^2*lfr - 32/9*
         Cf^2*nf^2*lqr^2*lfr^2 - 320/9*Cf^2*nf^2*lqr^3 - 128/27*Cf^2*nf^2*
         lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 30112/81*Cf^2*nf^2*zeta3 - 128/
         27*Cf^2*nf^2*zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr - 4720/81*Cf^2*
         nf^2*zeta2 - 4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*Cf^2*nf^2*zeta2*
         lfr^2 + 4160/27*Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2*zeta2*lqr*lfr
          - 704/9*Cf^2*nf^2*zeta2*lqr^2 + 5632/135*Cf^2*nf^2*zeta2^2 - 1243577/
         729*Cf^2*Ca*nf - 515816/729*Cf^2*Ca*nf*lfr - 44152/81*Cf^2*Ca*nf*
         lfr^2 + 4736/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*lfr^4 + 1295144/
         729*Cf^2*Ca*nf*lqr + 84944/81*Cf^2*Ca*nf*lqr*lfr - 3856/9*Cf^2*Ca*nf*
         lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 - 103252/81*Cf^2*Ca*nf*lqr^2
          - 3328/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*lqr^2*lfr^2 + 4384/
         9*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*lqr^3*lfr - 1936/27*Cf^2*Ca*
         nf*lqr^4 + 128*Cf^2*Ca*nf*zeta5 + 281600/81*Cf^2*Ca*nf*zeta3 + 6784/9
         *Cf^2*Ca*nf*zeta3*lfr - 928/3*Cf^2*Ca*nf*zeta3*lfr^2 - 20416/9*Cf^2*
         Ca*nf*zeta3*lqr + 1088/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 160/3*Cf^2*Ca*nf*
         zeta3*lqr^2 + 2416/3*Cf^2*Ca*nf*zeta2 + 197200/81*Cf^2*Ca*nf*zeta2*
         lfr - 752/9*Cf^2*Ca*nf*zeta2*lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 
         183232/81*Cf^2*Ca*nf*zeta2*lqr - 10304/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 
         64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 9664/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*Cf^2*Ca*nf*zeta2*lqr^3 - 1408/3*Cf^2*
         Ca*nf*zeta2*zeta3 - 64064/135*Cf^2*Ca*nf*zeta2^2 - 992/3*Cf^2*Ca*nf*
         zeta2^2*lfr + 4672/15*Cf^2*Ca*nf*zeta2^2*lqr + 2420680/729*Cf^2*Ca^2
          + 2146594/729*Cf^2*Ca^2*lfr + 186392/81*Cf^2*Ca^2*lfr^2 - 14392/9*
         Cf^2*Ca^2*lfr^3 + 5324/27*Cf^2*Ca^2*lfr^4 - 4511200/729*Cf^2*Ca^2*lqr
          - 362644/81*Cf^2*Ca^2*lqr*lfr + 11972/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/
         27*Cf^2*Ca^2*lqr*lfr^3 + 366512/81*Cf^2*Ca^2*lqr^2 + 10520/9*Cf^2*
         Ca^2*lqr^2*lfr - 968/9*Cf^2*Ca^2*lqr^2*lfr^2 - 13424/9*Cf^2*Ca^2*
         lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr + 5324/27*Cf^2*Ca^2*lqr^4 - 336*
         Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*zeta5*lfr - 1216*Cf^2*Ca^2*zeta5*lqr
          - 638128/81*Cf^2*Ca^2*zeta3 - 97312/27*Cf^2*Ca^2*zeta3*lfr + 880/3*
         Cf^2*Ca^2*zeta3*lfr^2 + 205024/27*Cf^2*Ca^2*zeta3*lqr + 2464/3*Cf^2*
         Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2*Ca^2*zeta3*lqr^2 + 752/3*Cf^2*Ca^2*
         zeta3^2 - 178496/81*Cf^2*Ca^2*zeta2 - 638008/81*Cf^2*Ca^2*zeta2*lfr
          - 5912/9*Cf^2*Ca^2*zeta2*lfr^2 + 352*Cf^2*Ca^2*zeta2*lfr^3 + 619360/
         81*Cf^2*Ca^2*zeta2*lqr + 41920/9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*
         Ca^2*zeta2*lqr*lfr^2 - 34160/9*Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*
         zeta2*lqr^2*lfr + 352*Cf^2*Ca^2*zeta2*lqr^3 + 1696*Cf^2*Ca^2*zeta2*
         zeta3 + 2176/3*Cf^2*Ca^2*zeta2*zeta3*lfr - 2176/3*Cf^2*Ca^2*zeta2*
         zeta3*lqr + 151312/135*Cf^2*Ca^2*zeta2^2 + 3920/3*Cf^2*Ca^2*zeta2^2*
         lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lfr^2 - 21184/15*Cf^2*Ca^2*zeta2^2*lqr
          - 3456/5*Cf^2*Ca^2*zeta2^2*lqr*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2
          + 38944/315*Cf^2*Ca^2*zeta2^3 + 108*Cf^3*nf - 860/9*Cf^3*nf*lfr - 
         304/9*Cf^3*nf*lfr^2 + 784/3*Cf^3*nf*lfr^3 - 96*Cf^3*nf*lfr^4 + 3524/9
         *Cf^3*nf*lqr + 248/3*Cf^3*nf*lqr*lfr - 1168/3*Cf^3*nf*lqr*lfr^2 + 128
         *Cf^3*nf*lqr*lfr^3 - 1232/9*Cf^3*nf*lqr^2 + 704/3*Cf^3*nf*lqr^2*lfr
          + 32*Cf^3*nf*lqr^2*lfr^2 - 32/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr
          + 10816/9*Cf^3*nf*zeta5 + 60560/27*Cf^3*nf*zeta3 + 21056/9*Cf^3*nf*
         zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2 - 32864/9*Cf^3*nf*zeta3*lqr - 
         6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*Cf^3*nf*zeta3*lqr^2 - 14624/27*
         Cf^3*nf*zeta2 + 2560/27*Cf^3*nf*zeta2*lfr + 1312/9*Cf^3*nf*zeta2*
         lfr^2 + 6944/27*Cf^3*nf*zeta2*lqr - 6080/9*Cf^3*nf*zeta2*lqr*lfr - 
         256*Cf^3*nf*zeta2*lqr*lfr^2 + 3328/9*Cf^3*nf*zeta2*lqr^2 + 512*Cf^3*
         nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3 - 22400/9*Cf^3*nf*zeta2*
         zeta3 + 58208/135*Cf^3*nf*zeta2^2 - 1088/15*Cf^3*nf*zeta2^2*lfr - 64/
         15*Cf^3*nf*zeta2^2*lqr - 7496/9*Cf^3*Ca - 26630/27*Cf^3*Ca*lfr - 
         13988/9*Cf^3*Ca*lfr^2 - 4648/3*Cf^3*Ca*lfr^3 + 528*Cf^3*Ca*lfr^4 + 
         33488/27*Cf^3*Ca*lqr + 2732*Cf^3*Ca*lqr*lfr + 7048/3*Cf^3*Ca*lqr*
         lfr^2 - 704*Cf^3*Ca*lqr*lfr^3 - 5920/9*Cf^3*Ca*lqr^2 - 4112/3*Cf^3*Ca
         *lqr^2*lfr - 176*Cf^3*Ca*lqr^2*lfr^2 + 128/3*Cf^3*Ca*lqr^3 + 352*Cf^3
         *Ca*lqr^3*lfr - 102112/9*Cf^3*Ca*zeta5 - 960*Cf^3*Ca*zeta5*lfr + 960*
         Cf^3*Ca*zeta5*lqr - 180032/27*Cf^3*Ca*zeta3 - 47584/3*Cf^3*Ca*zeta3*
         lfr + 4736/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*zeta3*lfr^3 + 60304/3*
         Cf^3*Ca*zeta3*lqr + 20288/3*Cf^3*Ca*zeta3*lqr*lfr - 1152*Cf^3*Ca*
         zeta3*lqr*lfr^2 - 25024/3*Cf^3*Ca*zeta3*lqr^2 + 1152*Cf^3*Ca*zeta3*
         lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3*Ca*zeta3^2 + 
         102728/27*Cf^3*Ca*zeta2 + 11432/27*Cf^3*Ca*zeta2*lfr - 12160/9*Cf^3*
         Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 65648/27*Cf^3*Ca*zeta2*lqr
          + 40736/9*Cf^3*Ca*zeta2*lqr*lfr + 640*Cf^3*Ca*zeta2*lqr*lfr^2 - 
         21952/9*Cf^3*Ca*zeta2*lqr^2 - 2432*Cf^3*Ca*zeta2*lqr^2*lfr + 1408*
         Cf^3*Ca*zeta2*lqr^3 + 112736/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*Ca*
         zeta2*zeta3*lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 340112/135*Cf^3*Ca*
         zeta2^2 + 5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*lfr^2
          + 1312/15*Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr + 
         4928/5*Cf^3*Ca*zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 + 4312/3*
         Cf^4 - 452*Cf^4*lfr + 40*Cf^4*lfr^2 + 192*Cf^4*lfr^3 + 288*Cf^4*lfr^4
          - 400*Cf^4*lqr - 512*Cf^4*lqr*lfr - 672*Cf^4*lqr*lfr^2 - 576*Cf^4*
         lqr*lfr^3 + 256*Cf^4*lqr^2 + 336*Cf^4*lqr^2*lfr + 288*Cf^4*lqr^2*
         lfr^2 + 3392*Cf^4*zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr
          - 4752*Cf^4*zeta3 + 4224*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 
         7424/3*Cf^4*zeta3*lfr^3 - 2784*Cf^4*zeta3*lqr - 3072*Cf^4*zeta3*lqr*
         lfr + 7424*Cf^4*zeta3*lqr*lfr^2 - 960*Cf^4*zeta3*lqr^2 - 7424*Cf^4*
         zeta3*lqr^2*lfr + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 
         2968/3*Cf^4*zeta2 - 960*Cf^4*zeta2*lfr + 736*Cf^4*zeta2*lfr^2 + 1152*
         Cf^4*zeta2*lfr^3 - 256*Cf^4*zeta2*lfr^4 + 528*Cf^4*zeta2*lqr - 1472*
         Cf^4*zeta2*lqr*lfr - 2688*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2*lqr*
         lfr^3 + 1024*Cf^4*zeta2*lqr^2 + 1920*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4
         *zeta2*lqr^2*lfr^2 - 384*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*lqr^3*lfr
          - 256*Cf^4*zeta2*lqr^4 + 704*Cf^4*zeta2*zeta3 + 7168*Cf^4*zeta2*
         zeta3*lfr - 7168*Cf^4*zeta2*zeta3*lqr - 1056/5*Cf^4*zeta2^2 + 768/5*
         Cf^4*zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 + 384/5*Cf^4*zeta2^2*lqr
          + 9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2 + 97408/
         315*Cf^4*zeta2^3 )

       + [d_(1-z2)]*D0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 3484
         *zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*
         [d4RA/nr] + 3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/
         3*zeta3*lfr*[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*
         [d4RA/nr] + 384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 
         2176/3*zeta2*[d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*
         [d4RA/nr] - 1024*zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr]
          - 224/15*zeta2^2*[d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/
         315*zeta2^3*[d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*
         zeta2^3*lqr*[d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] + 1280/3*nf*zeta5*
         lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] - 640/9*nf*zeta3*
         [d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] + 320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] - 256
         *nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] + 64/5*nf*
         zeta2^2*[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] + 5216/2187*Cf*nf^3
          + 32/81*Cf*nf^3*lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*Cf*nf^3*lfr^3 - 8/
         27*Cf*nf^3*lfr^4 - 4000/729*Cf*nf^3*lqr + 400/81*Cf*nf^3*lqr^2 - 160/
         81*Cf*nf^3*lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*nf^3*zeta3 - 64/27*
         Cf*nf^3*zeta3*lfr - 800/81*Cf*nf^3*zeta2 + 320/27*Cf*nf^3*zeta2*lqr
          - 32/9*Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2 - 898033/5832*Cf*
         Ca*nf^2 - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*lfr^2 - 1144/27*Cf
         *Ca*nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 58045/243*Cf*Ca*nf^2*lqr - 
         3947/27*Cf*Ca*nf^2*lqr^2 + 1144/27*Cf*Ca*nf^2*lqr^3 - 44/9*Cf*Ca*nf^2
         *lqr^4 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*nf^2*zeta3 - 2240/27*
         Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*lfr^2 - 208/9*Cf*Ca*
         nf^2*zeta3*lqr + 75718/243*Cf*Ca*nf^2*zeta2 + 608/81*Cf*Ca*nf^2*zeta2
         *lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 32/9*Cf*Ca*nf^2*zeta2*lfr^3 - 
         7616/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf*Ca*nf^2*zeta2*lqr^2 - 32/9*Cf
         *Ca*nf^2*zeta2*lqr^3 + 80/9*Cf*Ca*nf^2*zeta2*zeta3 - 3104/45*Cf*Ca*
         nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*lfr + 64/5*Cf*Ca*nf^2*
         zeta2^2*lqr + 11551831/5832*Cf*Ca^2*nf + 24137/81*Cf*Ca^2*nf*lfr - 
         1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*lfr^3 - 242/9*Cf*Ca^2*nf
         *lfr^4 - 571387/243*Cf*Ca^2*nf*lqr + 10277/9*Cf*Ca^2*nf*lqr^2 - 7324/
         27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4 - 3532/27*Cf*Ca^2*nf*
         zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 1360/9*Cf*Ca^2*nf*zeta5*lqr - 
         150988/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf*zeta3*lfr - 704/3*Cf
         *Ca^2*nf*zeta3*lfr^2 + 3128/3*Cf*Ca^2*nf*zeta3*lqr - 176*Cf*Ca^2*nf*
         zeta3*lqr^2 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 645476/243*Cf*Ca^2*nf*zeta2
          - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2*nf*zeta2*lfr^2 - 
         352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 58000/27*Cf*Ca^2*nf*zeta2*lqr - 5096/9
         *Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*lqr^3 + 4328/9*Cf*
         Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*lfr + 32*Cf*Ca^2*
         nf*zeta2*zeta3*lqr + 29624/45*Cf*Ca^2*nf*zeta2^2 + 352/15*Cf*Ca^2*nf*
         zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3872/15*Cf*Ca^2*nf*
         zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 7288/105*Cf*Ca^2*nf*
         zeta2^3 - 28290079/4374*Cf*Ca^3 - 1/12*Cf*Ca^3*[B4(d4RA/nc)] - 84278/
         81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/81*Cf*Ca^3*lfr^3 + 
         1331/27*Cf*Ca^3*lfr^4 + 4520317/729*Cf*Ca^3*lqr - 206440/81*Cf*Ca^3*
         lqr^2 + 43648/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*Ca^3*lqr^4 + 11071/6*Cf*
         Ca^3*zeta7 - 74990/27*Cf*Ca^3*zeta5 + 3608/9*Cf*Ca^3*zeta5*lfr + 
         15400/9*Cf*Ca^3*zeta5*lqr + 258224/27*Cf*Ca^3*zeta3 - 20944/27*Cf*
         Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 51032/9*Cf*Ca^3*zeta3*
         lqr + 968*Cf*Ca^3*zeta3*lqr^2 - 7414/9*Cf*Ca^3*zeta3^2 + 16*Cf*Ca^3*
         zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 1634851/243*Cf*Ca^3*zeta2 + 
         88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*Ca^3*zeta2*lfr^2 + 968/9*Cf*
         Ca^3*zeta2*lfr^3 - 140200/27*Cf*Ca^3*zeta2*lqr + 4012/3*Cf*Ca^3*zeta2
         *lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 + 1376/3*Cf*Ca^3*zeta2*zeta5 - 
         31444/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*Ca^3*zeta2*zeta3*lfr + 528*Cf*
         Ca^3*zeta2*zeta3*lqr - 15632/9*Cf*Ca^3*zeta2^2 - 3608/5*Cf*Ca^3*
         zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2 + 3520/3*Cf*Ca^3*zeta2^2*
         lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 4228/15*Cf*Ca^3*zeta2^2*zeta3 + 
         27808/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*Ca^3*zeta2^3*lfr - 20032/105
         *Cf*Ca^3*zeta2^3*lqr - 309953/1458*Cf^2*nf^2 - 2984/243*Cf^2*nf^2*lfr
          + 296/27*Cf^2*nf^2*lfr^2 - 848/27*Cf^2*nf^2*lfr^3 + 88/9*Cf^2*nf^2*
         lfr^4 + 12274/81*Cf^2*nf^2*lqr - 472/27*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2
         *nf^2*lqr*lfr^2 - 32/9*Cf^2*nf^2*lqr*lfr^3 - 944/27*Cf^2*nf^2*lqr^2
          + 56/3*Cf^2*nf^2*lqr^2*lfr - 8/3*Cf^2*nf^2*lqr^2*lfr^2 + 56/27*Cf^2*
         nf^2*lqr^3 - 32/9*Cf^2*nf^2*lqr^3*lfr + 1168/9*Cf^2*nf^2*zeta5 + 8168/
         27*Cf^2*nf^2*zeta3 + 13696/81*Cf^2*nf^2*zeta3*lfr - 512/9*Cf^2*nf^2*
         zeta3*lfr^2 - 30112/81*Cf^2*nf^2*zeta3*lqr - 128/9*Cf^2*nf^2*zeta3*
         lqr*lfr + 1024/9*Cf^2*nf^2*zeta3*lqr^2 + 43552/729*Cf^2*nf^2*zeta2 + 
         688/81*Cf^2*nf^2*zeta2*lfr + 1744/27*Cf^2*nf^2*zeta2*lfr^2 - 640/27*
         Cf^2*nf^2*zeta2*lfr^3 - 2032/81*Cf^2*nf^2*zeta2*lqr - 1664/27*Cf^2*
         nf^2*zeta2*lqr*lfr + 160/9*Cf^2*nf^2*zeta2*lqr*lfr^2 + 640/27*Cf^2*
         nf^2*zeta2*lqr^2 + 128/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 224/27*Cf^2*nf^2
         *zeta2*lqr^3 - 6272/27*Cf^2*nf^2*zeta2*zeta3 + 928/27*Cf^2*nf^2*
         zeta2^2 - 1664/27*Cf^2*nf^2*zeta2^2*lfr + 3712/135*Cf^2*nf^2*zeta2^2*
         lqr + 4753559/2916*Cf^2*Ca*nf + 88258/243*Cf^2*Ca*nf*lfr - 2596/27*
         Cf^2*Ca*nf*lfr^2 + 11908/27*Cf^2*Ca*nf*lfr^3 - 968/9*Cf^2*Ca*nf*lfr^4
          - 40699/27*Cf^2*Ca*nf*lqr + 4808/27*Cf^2*Ca*nf*lqr*lfr - 472/3*Cf^2*
         Ca*nf*lqr*lfr^2 + 352/9*Cf^2*Ca*nf*lqr*lfr^3 + 12028/27*Cf^2*Ca*nf*
         lqr^2 - 712/3*Cf^2*Ca*nf*lqr^2*lfr + 88/3*Cf^2*Ca*nf*lqr^2*lfr^2 - 
         1252/27*Cf^2*Ca*nf*lqr^3 + 352/9*Cf^2*Ca*nf*lqr^3*lfr - 15176/9*Cf^2*
         Ca*nf*zeta5 - 128*Cf^2*Ca*nf*zeta5*lfr + 128*Cf^2*Ca*nf*zeta5*lqr - 
         94582/27*Cf^2*Ca*nf*zeta3 - 39368/81*Cf^2*Ca*nf*zeta3*lfr + 2248/9*
         Cf^2*Ca*nf*zeta3*lfr^2 - 96*Cf^2*Ca*nf*zeta3*lfr^3 + 254720/81*Cf^2*
         Ca*nf*zeta3*lqr - 4352/9*Cf^2*Ca*nf*zeta3*lqr*lfr + 96*Cf^2*Ca*nf*
         zeta3*lqr*lfr^2 - 4640/9*Cf^2*Ca*nf*zeta3*lqr^2 + 96*Cf^2*Ca*nf*zeta3
         *lqr^2*lfr - 96*Cf^2*Ca*nf*zeta3*lqr^3 + 536*Cf^2*Ca*nf*zeta3^2 - 
         63677/729*Cf^2*Ca*nf*zeta2 - 5816/27*Cf^2*Ca*nf*zeta2*lfr - 21680/27*
         Cf^2*Ca*nf*zeta2*lfr^2 + 5744/27*Cf^2*Ca*nf*zeta2*lfr^3 + 11216/27*
         Cf^2*Ca*nf*zeta2*lqr + 22864/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 1616/9*
         Cf^2*Ca*nf*zeta2*lqr*lfr^2 - 9104/27*Cf^2*Ca*nf*zeta2*lqr^2 - 1120/9*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr + 2464/27*Cf^2*Ca*nf*zeta2*lqr^3 + 21104/9
         *Cf^2*Ca*nf*zeta2*zeta3 + 448/3*Cf^2*Ca*nf*zeta2*zeta3*lfr - 544/3*
         Cf^2*Ca*nf*zeta2*zeta3*lqr - 182728/405*Cf^2*Ca*nf*zeta2^2 + 72896/
         135*Cf^2*Ca*nf*zeta2^2*lfr + 944/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 42944/
         135*Cf^2*Ca*nf*zeta2^2*lqr - 320/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr + 656/
         15*Cf^2*Ca*nf*zeta2^2*lqr^2 + 3872/105*Cf^2*Ca*nf*zeta2^3 + 785732/
         729*Cf^2*Ca^2 - 167318/243*Cf^2*Ca^2*lfr + 1598/27*Cf^2*Ca^2*lfr^2 - 
         35306/27*Cf^2*Ca^2*lfr^3 + 2662/9*Cf^2*Ca^2*lfr^4 + 225512/81*Cf^2*
         Ca^2*lqr - 4498/27*Cf^2*Ca^2*lqr*lfr + 1376/3*Cf^2*Ca^2*lqr*lfr^2 - 
         968/9*Cf^2*Ca^2*lqr*lfr^3 - 41540/27*Cf^2*Ca^2*lqr^2 + 1970/3*Cf^2*
         Ca^2*lqr^2*lfr - 242/3*Cf^2*Ca^2*lqr^2*lfr^2 + 5192/27*Cf^2*Ca^2*
         lqr^3 - 968/9*Cf^2*Ca^2*lqr^3*lfr + 37888/9*Cf^2*Ca^2*zeta5 + 1488*
         Cf^2*Ca^2*zeta5*lfr + 320*Cf^2*Ca^2*zeta5*lfr^2 - 336*Cf^2*Ca^2*zeta5
         *lqr - 640*Cf^2*Ca^2*zeta5*lqr*lfr + 320*Cf^2*Ca^2*zeta5*lqr^2 + 
         176600/27*Cf^2*Ca^2*zeta3 - 242132/81*Cf^2*Ca^2*zeta3*lfr - 15020/9*
         Cf^2*Ca^2*zeta3*lfr^2 + 528*Cf^2*Ca^2*zeta3*lfr^3 - 471424/81*Cf^2*
         Ca^2*zeta3*lqr + 45088/9*Cf^2*Ca^2*zeta3*lqr*lfr - 528*Cf^2*Ca^2*
         zeta3*lqr*lfr^2 - 4592/9*Cf^2*Ca^2*zeta3*lqr^2 - 528*Cf^2*Ca^2*zeta3*
         lqr^2*lfr + 528*Cf^2*Ca^2*zeta3*lqr^3 - 3040*Cf^2*Ca^2*zeta3^2 + 3616/
         3*Cf^2*Ca^2*zeta3^2*lfr - 3616/3*Cf^2*Ca^2*zeta3^2*lqr - 1902716/729*
         Cf^2*Ca^2*zeta2 + 40100/81*Cf^2*Ca^2*zeta2*lfr + 60004/27*Cf^2*Ca^2*
         zeta2*lfr^2 - 12232/27*Cf^2*Ca^2*zeta2*lfr^3 - 86096/81*Cf^2*Ca^2*
         zeta2*lqr - 70232/27*Cf^2*Ca^2*zeta2*lqr*lfr + 4048/9*Cf^2*Ca^2*zeta2
         *lqr*lfr^2 + 32008/27*Cf^2*Ca^2*zeta2*lqr^2 + 2288/9*Cf^2*Ca^2*zeta2*
         lqr^2*lfr - 6776/27*Cf^2*Ca^2*zeta2*lqr^3 - 768*Cf^2*Ca^2*zeta2*zeta5
          - 136144/27*Cf^2*Ca^2*zeta2*zeta3 + 416*Cf^2*Ca^2*zeta2*zeta3*lfr + 
         192*Cf^2*Ca^2*zeta2*zeta3*lfr^2 + 112*Cf^2*Ca^2*zeta2*zeta3*lqr - 384
         *Cf^2*Ca^2*zeta2*zeta3*lqr*lfr + 192*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 
         529936/405*Cf^2*Ca^2*zeta2^2 - 147088/135*Cf^2*Ca^2*zeta2^2*lfr - 
         1736/15*Cf^2*Ca^2*zeta2^2*lfr^2 + 93232/135*Cf^2*Ca^2*zeta2^2*lqr + 
         5056/15*Cf^2*Ca^2*zeta2^2*lqr*lfr - 664/3*Cf^2*Ca^2*zeta2^2*lqr^2 + 
         1840/3*Cf^2*Ca^2*zeta2^2*zeta3 - 1232/15*Cf^2*Ca^2*zeta2^3 - 38944/
         315*Cf^2*Ca^2*zeta2^3*lfr + 38944/315*Cf^2*Ca^2*zeta2^3*lqr - 41245/
         108*Cf^3*nf - 3610/9*Cf^3*nf*lfr - 622/3*Cf^3*nf*lfr^2 + 92*Cf^3*nf*
         lfr^3 - 72*Cf^3*nf*lfr^4 + 108*Cf^3*nf*lqr + 268*Cf^3*nf*lqr*lfr - 96
         *Cf^3*nf*lqr*lfr^2 + 48*Cf^3*nf*lqr*lfr^3 + 14*Cf^3*nf*lqr^2 + 4*Cf^3
         *nf*lqr^2*lfr + 24*Cf^3*nf*lqr^2*lfr^2 - 2240/3*Cf^3*nf*zeta5 - 3904/
         9*Cf^3*nf*zeta5*lfr + 10816/9*Cf^3*nf*zeta5*lqr - 7912/9*Cf^3*nf*
         zeta3 - 5104/3*Cf^3*nf*zeta3*lfr - 3088/3*Cf^3*nf*zeta3*lfr^2 + 1088/
         3*Cf^3*nf*zeta3*lfr^3 + 6928/3*Cf^3*nf*zeta3*lqr + 8192/3*Cf^3*nf*
         zeta3*lqr*lfr - 192*Cf^3*nf*zeta3*lqr*lfr^2 - 6064/3*Cf^3*nf*zeta3*
         lqr^2 - 704*Cf^3*nf*zeta3*lqr^2*lfr + 1600/3*Cf^3*nf*zeta3*lqr^3 + 
         1616*Cf^3*nf*zeta3^2 + 8456/27*Cf^3*nf*zeta2 + 14408/27*Cf^3*nf*zeta2
         *lfr - 1408/9*Cf^3*nf*zeta2*lfr^2 - 352/3*Cf^3*nf*zeta2*lfr^3 + 64*
         Cf^3*nf*zeta2*lfr^4 - 17312/27*Cf^3*nf*zeta2*lqr - 1216/9*Cf^3*nf*
         zeta2*lqr*lfr + 512*Cf^3*nf*zeta2*lqr*lfr^2 - 128*Cf^3*nf*zeta2*lqr*
         lfr^3 + 2192/9*Cf^3*nf*zeta2*lqr^2 - 512*Cf^3*nf*zeta2*lqr^2*lfr + 
         352/3*Cf^3*nf*zeta2*lqr^3 + 128*Cf^3*nf*zeta2*lqr^3*lfr - 64*Cf^3*nf*
         zeta2*lqr^4 + 5344/9*Cf^3*nf*zeta2*zeta3 + 19712/9*Cf^3*nf*zeta2*
         zeta3*lfr - 22016/9*Cf^3*nf*zeta2*zeta3*lqr - 5332/45*Cf^3*nf*zeta2^2
          - 53024/135*Cf^3*nf*zeta2^2*lfr + 896/5*Cf^3*nf*zeta2^2*lfr^2 + 
         66848/135*Cf^3*nf*zeta2^2*lqr - 1408/5*Cf^3*nf*zeta2^2*lqr*lfr + 512/
         5*Cf^3*nf*zeta2^2*lqr^2 + 320/7*Cf^3*nf*zeta2^3 - 12928/27*Cf^3*Ca + 
         1840/9*Cf^3*Ca*lfr - 1178/3*Cf^3*Ca*lfr^2 - 386*Cf^3*Ca*lfr^3 + 396*
         Cf^3*Ca*lfr^4 - 7496/9*Cf^3*Ca*lqr - 546*Cf^3*Ca*lqr*lfr + 252*Cf^3*
         Ca*lqr*lfr^2 - 264*Cf^3*Ca*lqr*lfr^3 + 400*Cf^3*Ca*lqr^2 + 134*Cf^3*
         Ca*lqr^2*lfr - 132*Cf^3*Ca*lqr^2*lfr^2 + 8576*Cf^3*Ca*zeta5 + 64096/9
         *Cf^3*Ca*zeta5*lfr + 960*Cf^3*Ca*zeta5*lfr^2 - 102112/9*Cf^3*Ca*zeta5
         *lqr - 1920*Cf^3*Ca*zeta5*lqr*lfr + 960*Cf^3*Ca*zeta5*lqr^2 + 928*
         Cf^3*Ca*zeta3 + 16900/3*Cf^3*Ca*zeta3*lfr + 30016/3*Cf^3*Ca*zeta3*
         lfr^2 - 4256/3*Cf^3*Ca*zeta3*lfr^3 - 22592/3*Cf^3*Ca*zeta3*lqr - 
         59168/3*Cf^3*Ca*zeta3*lqr*lfr - 96*Cf^3*Ca*zeta3*lqr*lfr^2 + 35944/3*
         Cf^3*Ca*zeta3*lqr^2 + 4448*Cf^3*Ca*zeta3*lqr^2*lfr - 8800/3*Cf^3*Ca*
         zeta3*lqr^3 - 6160*Cf^3*Ca*zeta3^2 - 14848/3*Cf^3*Ca*zeta3^2*lfr + 
         14848/3*Cf^3*Ca*zeta3^2*lqr - 6592/27*Cf^3*Ca*zeta2 - 94412/27*Cf^3*
         Ca*zeta2*lfr + 3760/9*Cf^3*Ca*zeta2*lfr^2 + 3136/3*Cf^3*Ca*zeta2*
         lfr^3 - 352*Cf^3*Ca*zeta2*lfr^4 + 122120/27*Cf^3*Ca*zeta2*lqr + 15304/
         9*Cf^3*Ca*zeta2*lqr*lfr - 3728*Cf^3*Ca*zeta2*lqr*lfr^2 + 704*Cf^3*Ca*
         zeta2*lqr*lfr^3 - 16688/9*Cf^3*Ca*zeta2*lqr^2 + 3584*Cf^3*Ca*zeta2*
         lqr^2*lfr - 2704/3*Cf^3*Ca*zeta2*lqr^3 - 704*Cf^3*Ca*zeta2*lqr^3*lfr
          + 352*Cf^3*Ca*zeta2*lqr^4 - 2304*Cf^3*Ca*zeta2*zeta5 - 34736/9*Cf^3*
         Ca*zeta2*zeta3 - 91040/9*Cf^3*Ca*zeta2*zeta3*lfr - 3520*Cf^3*Ca*zeta2
         *zeta3*lfr^2 + 104576/9*Cf^3*Ca*zeta2*zeta3*lqr + 7040*Cf^3*Ca*zeta2*
         zeta3*lqr*lfr - 3520*Cf^3*Ca*zeta2*zeta3*lqr^2 + 23488/45*Cf^3*Ca*
         zeta2^2 + 340112/135*Cf^3*Ca*zeta2^2*lfr - 3488/5*Cf^3*Ca*zeta2^2*
         lfr^2 - 384*Cf^3*Ca*zeta2^2*lfr^3 - 387632/135*Cf^3*Ca*zeta2^2*lqr + 
         4576/5*Cf^3*Ca*zeta2^2*lqr*lfr + 1152*Cf^3*Ca*zeta2^2*lqr*lfr^2 - 
         1088/5*Cf^3*Ca*zeta2^2*lqr^2 - 1152*Cf^3*Ca*zeta2^2*lqr^2*lfr + 384*
         Cf^3*Ca*zeta2^2*lqr^3 + 4672/5*Cf^3*Ca*zeta2^2*zeta3 - 704/5*Cf^3*Ca*
         zeta2^3 + 71168/315*Cf^3*Ca*zeta2^3*lfr - 71168/315*Cf^3*Ca*zeta2^3*
         lqr - 4312/3*Cf^4*lfr + 452*Cf^4*lfr^2 + 216*Cf^4*lfr^3 + 144*Cf^4*
         lfr^4 + 4312/3*Cf^4*lqr - 52*Cf^4*lqr*lfr - 216*Cf^4*lqr*lfr^2 - 144*
         Cf^4*lqr*lfr^3 - 400*Cf^4*lqr^2 + 7680*Cf^4*zeta7 - 1536*Cf^4*zeta5
          - 5696*Cf^4*zeta5*lfr + 2688*Cf^4*zeta5*lfr^2 + 3392*Cf^4*zeta5*lqr
          - 5376*Cf^4*zeta5*lqr*lfr + 2688*Cf^4*zeta5*lqr^2 + 512*Cf^4*zeta3
          + 5424*Cf^4*zeta3*lfr - 2112*Cf^4*zeta3*lfr^2 - 2688*Cf^4*zeta3*
         lfr^3 + 512/3*Cf^4*zeta3*lfr^4 - 4752*Cf^4*zeta3*lqr + 3936*Cf^4*
         zeta3*lqr*lfr + 5376*Cf^4*zeta3*lqr*lfr^2 - 2048/3*Cf^4*zeta3*lqr*
         lfr^3 - 1248*Cf^4*zeta3*lqr^2 - 2688*Cf^4*zeta3*lqr^2*lfr + 1024*Cf^4
         *zeta3*lqr^2*lfr^2 - 2048/3*Cf^4*zeta3*lqr^3*lfr + 512/3*Cf^4*zeta3*
         lqr^4 - 1920*Cf^4*zeta3^2 - 22912/3*Cf^4*zeta3^2*lfr + 22912/3*Cf^4*
         zeta3^2*lqr + 2968/3*Cf^4*zeta2*lfr + 960*Cf^4*zeta2*lfr^2 + 32*Cf^4*
         zeta2*lfr^3 - 384*Cf^4*zeta2*lfr^4 - 2968/3*Cf^4*zeta2*lqr - 1488*
         Cf^4*zeta2*lqr*lfr - 96*Cf^4*zeta2*lqr*lfr^2 + 1152*Cf^4*zeta2*lqr*
         lfr^3 + 528*Cf^4*zeta2*lqr^2 - 192*Cf^4*zeta2*lqr^2*lfr - 1152*Cf^4*
         zeta2*lqr^2*lfr^2 + 256*Cf^4*zeta2*lqr^3 + 384*Cf^4*zeta2*lqr^3*lfr
          - 4608*Cf^4*zeta2*zeta5 + 1536*Cf^4*zeta2*zeta3 + 832*Cf^4*zeta2*
         zeta3*lfr - 3072*Cf^4*zeta2*zeta3*lfr^2 - 64*Cf^4*zeta2*zeta3*lqr + 
         6144*Cf^4*zeta2*zeta3*lqr*lfr - 3072*Cf^4*zeta2*zeta3*lqr^2 + 1056/5*
         Cf^4*zeta2^2*lfr - 768/5*Cf^4*zeta2^2*lfr^2 + 256*Cf^4*zeta2^2*lfr^3
          - 1056/5*Cf^4*zeta2^2*lqr + 384/5*Cf^4*zeta2^2*lqr*lfr - 768*Cf^4*
         zeta2^2*lqr*lfr^2 + 384/5*Cf^4*zeta2^2*lqr^2 + 768*Cf^4*zeta2^2*lqr^2
         *lfr - 256*Cf^4*zeta2^2*lqr^3 - 6656/5*Cf^4*zeta2^2*zeta3 - 97408/315
         *Cf^4*zeta2^3*lfr + 97408/315*Cf^4*zeta2^3*lqr )

       + [d_(1-z1)]*LL7 * (  - 16/3*Cf^4 )

       + [d_(1-z1)]*LL6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 + 112/
         3*Cf^4*lfr - 112/3*Cf^4*lqr )

       + [d_(1-z1)]*LL5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr - 
         10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 48*Cf^3*Ca
         *zeta2 + 36*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 240*Cf^4*lqr + 192*
         Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + [d_(1-z1)]*LL4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 320/
         27*Cf^2*nf^2*lqr - 9088/27*Cf^2*Ca*nf - 880/27*Cf^2*Ca*nf*lfr + 3520/
         27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 25733/27*Cf^2*Ca^2 + 2420/
         27*Cf^2*Ca^2*lfr - 9680/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         5176/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*Cf^3*nf*lfr^2 + 9032/27*
         Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*Cf^3*nf*lqr^2 + 1040/9*
         Cf^3*nf*zeta2 + 31036/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*
         Ca*lfr^2 - 51836/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*
         Cf^3*Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 8072/9*Cf^3*Ca*zeta2 - 240*Cf^3*
         Ca*zeta2*lfr + 240*Cf^3*Ca*zeta2*lqr - 496/3*Cf^4 - 464*Cf^4*lfr + 
         224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 200*Cf^4*lqr - 688*Cf^4*lqr*lfr
          - 320*Cf^4*lqr*lfr^2 + 464*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/3*
         Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*lfr
          + 480*Cf^4*zeta2*lqr )

       + [d_(1-z1)]*DD7 * ( 16/3*Cf^4 )

       + [d_(1-z1)]*DD6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 112/3*Cf^4*lfr + 
         112/3*Cf^4*lqr )

       + [d_(1-z1)]*DD5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2
         *Ca^2 - 80/3*Cf^3*nf - 64/3*Cf^3*nf*lfr + 112/3*Cf^3*nf*lqr + 536/3*
         Cf^3*Ca + 352/3*Cf^3*Ca*lfr - 616/3*Cf^3*Ca*lqr - 48*Cf^3*Ca*zeta2 - 
         32*Cf^4 - 48*Cf^4*lfr + 96*Cf^4*lfr^2 - 192*Cf^4*lqr*lfr + 96*Cf^4*
         lqr^2 - 96*Cf^4*zeta2 )

       + [d_(1-z1)]*DD4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf
          - 1331/27*Cf*Ca^3 - 400/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lfr + 320/27*
         Cf^2*nf^2*lqr + 5480/27*Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lfr - 3520/27*
         Cf^2*Ca*nf*lqr - 80/3*Cf^2*Ca*nf*zeta2 - 16780/27*Cf^2*Ca^2 - 2420/27
         *Cf^2*Ca^2*lfr + 9680/27*Cf^2*Ca^2*lqr + 440/3*Cf^2*Ca^2*zeta2 + 1000/
         27*Cf^3*nf + 320/3*Cf^3*nf*lfr + 40/9*Cf^3*nf*lfr^2 - 400/3*Cf^3*nf*
         lqr - 800/9*Cf^3*nf*lqr*lfr + 760/9*Cf^3*nf*lqr^2 - 1040/9*Cf^3*nf*
         zeta2 - 5440/27*Cf^3*Ca - 2240/3*Cf^3*Ca*lfr - 220/9*Cf^3*Ca*lfr^2 + 
         2680/3*Cf^3*Ca*lqr + 4400/9*Cf^3*Ca*lqr*lfr - 4180/9*Cf^3*Ca*lqr^2 + 
         280*Cf^3*Ca*zeta3 + 5720/9*Cf^3*Ca*zeta2 + 240*Cf^3*Ca*zeta2*lfr - 
         240*Cf^3*Ca*zeta2*lqr + 160*Cf^4*lfr + 240*Cf^4*lfr^2 - 320/3*Cf^4*
         lfr^3 - 160*Cf^4*lqr - 240*Cf^4*lqr*lfr + 320*Cf^4*lqr*lfr^2 - 320*
         Cf^4*lqr^2*lfr + 320/3*Cf^4*lqr^3 + 2240/3*Cf^4*zeta3 + 480*Cf^4*
         zeta2*lfr - 480*Cf^4*zeta2*lqr )

       + [d_(1-z1)]*DD3 * (  - 160/81*Cf*nf^3 + 32/27*Cf*nf^3*lqr + 1144/27*Cf
         *Ca*nf^2 - 176/9*Cf*Ca*nf^2*lqr - 32/9*Cf*Ca*nf^2*zeta2 - 7324/27*Cf*
         Ca^2*nf + 968/9*Cf*Ca^2*nf*lqr + 352/9*Cf*Ca^2*nf*zeta2 + 43648/81*Cf
         *Ca^3 - 5324/27*Cf*Ca^3*lqr - 968/9*Cf*Ca^3*zeta2 + 9496/243*Cf^2*
         nf^2 + 544/27*Cf^2*nf^2*lfr - 64/27*Cf^2*nf^2*lfr^2 - 1600/27*Cf^2*
         nf^2*lqr - 256/27*Cf^2*nf^2*lqr*lfr + 608/27*Cf^2*nf^2*lqr^2 - 1024/
         27*Cf^2*nf^2*zeta2 - 152996/243*Cf^2*Ca*nf - 7712/27*Cf^2*Ca*nf*lfr
          + 704/27*Cf^2*Ca*nf*lfr^2 + 21920/27*Cf^2*Ca*nf*lqr + 2816/27*Cf^2*
         Ca*nf*lqr*lfr - 6688/27*Cf^2*Ca*nf*lqr^2 + 448/9*Cf^2*Ca*nf*zeta3 + 
         14144/27*Cf^2*Ca*nf*zeta2 + 128/3*Cf^2*Ca*nf*zeta2*lfr - 320/3*Cf^2*
         Ca*nf*zeta2*lqr + 533488/243*Cf^2*Ca^2 + 23944/27*Cf^2*Ca^2*lfr - 
         1936/27*Cf^2*Ca^2*lfr^2 - 67120/27*Cf^2*Ca^2*lqr - 7744/27*Cf^2*Ca^2*
         lqr*lfr + 18392/27*Cf^2*Ca^2*lqr^2 - 8800/9*Cf^2*Ca^2*zeta3 - 50272/
         27*Cf^2*Ca^2*zeta2 - 704/3*Cf^2*Ca^2*zeta2*lfr + 1760/3*Cf^2*Ca^2*
         zeta2*lqr + 864/5*Cf^2*Ca^2*zeta2^2 - 616/9*Cf^3*nf - 368/27*Cf^3*nf*
         lfr - 560/3*Cf^3*nf*lfr^2 + 128/3*Cf^3*nf*lfr^3 + 3104/27*Cf^3*nf*lqr
          + 320*Cf^3*nf*lqr*lfr - 640/3*Cf^3*nf*lqr^2 - 128*Cf^3*nf*lqr^2*lfr
          + 256/3*Cf^3*nf*lqr^3 + 5696/9*Cf^3*nf*zeta3 + 1280/9*Cf^3*nf*zeta2
          + 3200/9*Cf^3*nf*zeta2*lfr - 3776/9*Cf^3*nf*zeta2*lqr - 2960/9*Cf^3*
         Ca + 1112/27*Cf^3*Ca*lfr + 3848/3*Cf^3*Ca*lfr^2 - 704/3*Cf^3*Ca*lfr^3
          - 17888/27*Cf^3*Ca*lqr - 2272*Cf^3*Ca*lqr*lfr + 4288/3*Cf^3*Ca*lqr^2
          + 704*Cf^3*Ca*lqr^2*lfr - 1408/3*Cf^3*Ca*lqr^3 - 22400/9*Cf^3*Ca*
         zeta3 - 704*Cf^3*Ca*zeta3*lfr + 704*Cf^3*Ca*zeta3*lqr - 7712/9*Cf^3*
         Ca*zeta2 - 15872/9*Cf^3*Ca*zeta2*lfr - 384*Cf^3*Ca*zeta2*lfr^2 + 
         20768/9*Cf^3*Ca*zeta2*lqr + 768*Cf^3*Ca*zeta2*lqr*lfr - 384*Cf^3*Ca*
         zeta2*lqr^2 + 1504/5*Cf^3*Ca*zeta2^2 + 128*Cf^4 + 168*Cf^4*lfr - 112*
         Cf^4*lfr^2 - 384*Cf^4*lfr^3 + 128/3*Cf^4*lfr^4 + 512*Cf^4*lqr*lfr + 
         768*Cf^4*lqr*lfr^2 - 512/3*Cf^4*lqr*lfr^3 - 256*Cf^4*lqr^2 - 384*Cf^4
         *lqr^2*lfr + 256*Cf^4*lqr^2*lfr^2 - 512/3*Cf^4*lqr^3*lfr + 128/3*Cf^4
         *lqr^4 - 480*Cf^4*zeta3 - 10112/3*Cf^4*zeta3*lfr + 10112/3*Cf^4*zeta3
         *lqr + 384*Cf^4*zeta2 + 384*Cf^4*zeta2*lfr - 896*Cf^4*zeta2*lfr^2 - 
         192*Cf^4*zeta2*lqr + 1792*Cf^4*zeta2*lqr*lfr - 896*Cf^4*zeta2*lqr^2
          - 1664/5*Cf^4*zeta2^2 )

       + [d_(1-z1)]*DD2 * ( 400/81*Cf*nf^3 - 160/27*Cf*nf^3*lqr + 16/9*Cf*nf^3
         *lqr^2 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2 + 1144/9*Cf*Ca*nf^2*
         lqr - 88/3*Cf*Ca*nf^2*lqr^2 + 688/9*Cf*Ca*nf^2*zeta2 - 32/3*Cf*Ca*
         nf^2*zeta2*lqr + 10277/9*Cf*Ca^2*nf - 7324/9*Cf*Ca^2*nf*lqr + 484/3*
         Cf*Ca^2*nf*lqr^2 - 176*Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*zeta2 + 
         352/3*Cf*Ca^2*nf*zeta2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 43648/27*Cf*Ca^3*lqr - 2662/9*Cf*Ca^3*lqr^2 + 968*Cf*Ca^3*
         zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/3*Cf*Ca^3*zeta2*lqr - 968/5*Cf*
         Ca^3*zeta2^2 - 18928/243*Cf^2*nf^2 - 1000/27*Cf^2*nf^2*lfr + 24*Cf^2*
         nf^2*lfr^2 - 32/9*Cf^2*nf^2*lfr^3 + 3016/27*Cf^2*nf^2*lqr + 128/3*
         Cf^2*nf^2*lqr*lfr - 16/3*Cf^2*nf^2*lqr*lfr^2 - 80*Cf^2*nf^2*lqr^2 - 
         32/3*Cf^2*nf^2*lqr^2*lfr + 176/9*Cf^2*nf^2*lqr^3 + 320/3*Cf^2*nf^2*
         zeta3 + 3040/27*Cf^2*nf^2*zeta2 + 128/3*Cf^2*nf^2*zeta2*lfr - 320/3*
         Cf^2*nf^2*zeta2*lqr + 250544/243*Cf^2*Ca*nf + 24872/27*Cf^2*Ca*nf*lfr
          - 336*Cf^2*Ca*nf*lfr^2 + 352/9*Cf^2*Ca*nf*lfr^3 - 49532/27*Cf^2*Ca*
         nf*lqr - 1840/3*Cf^2*Ca*nf*lqr*lfr + 176/3*Cf^2*Ca*nf*lqr*lfr^2 + 
         1096*Cf^2*Ca*nf*lqr^2 + 352/3*Cf^2*Ca*nf*lqr^2*lfr - 1936/9*Cf^2*Ca*
         nf*lqr^3 - 14144/9*Cf^2*Ca*nf*zeta3 + 256*Cf^2*Ca*nf*zeta3*lfr + 80*
         Cf^2*Ca*nf*zeta3*lqr - 14800/9*Cf^2*Ca*nf*zeta2 - 2272/3*Cf^2*Ca*nf*
         zeta2*lfr + 48*Cf^2*Ca*nf*zeta2*lfr^2 + 4480/3*Cf^2*Ca*nf*zeta2*lqr
          + 96*Cf^2*Ca*nf*zeta2*lqr*lfr - 144*Cf^2*Ca*nf*zeta2*lqr^2 + 688/3*
         Cf^2*Ca*nf*zeta2^2 - 823582/243*Cf^2*Ca^2 - 101902/27*Cf^2*Ca^2*lfr
          + 1038*Cf^2*Ca^2*lfr^2 - 968/9*Cf^2*Ca^2*lfr^3 + 174280/27*Cf^2*Ca^2
         *lqr + 5744/3*Cf^2*Ca^2*lqr*lfr - 484/3*Cf^2*Ca^2*lqr*lfr^2 - 3356*
         Cf^2*Ca^2*lqr^2 - 968/3*Cf^2*Ca^2*lqr^2*lfr + 5324/9*Cf^2*Ca^2*lqr^3
          - 1152*Cf^2*Ca^2*zeta5 + 59672/9*Cf^2*Ca^2*zeta3 + 704*Cf^2*Ca^2*
         zeta3*lfr - 2552*Cf^2*Ca^2*zeta3*lqr + 146816/27*Cf^2*Ca^2*zeta2 + 
         9776/3*Cf^2*Ca^2*zeta2*lfr - 264*Cf^2*Ca^2*zeta2*lfr^2 - 16112/3*Cf^2
         *Ca^2*zeta2*lqr - 528*Cf^2*Ca^2*zeta2*lqr*lfr + 792*Cf^2*Ca^2*zeta2*
         lqr^2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 15752/15*Cf^2*Ca^2*zeta2^2 - 2592/
         5*Cf^2*Ca^2*zeta2^2*lfr + 2592/5*Cf^2*Ca^2*zeta2^2*lqr + 284*Cf^3*nf
          + 60*Cf^3*nf*lfr - 1840/9*Cf^3*nf*lfr^2 + 608/3*Cf^3*nf*lfr^3 - 32*
         Cf^3*nf*lfr^4 - 616/3*Cf^3*nf*lqr + 1376/9*Cf^3*nf*lqr*lfr - 272*Cf^3
         *nf*lqr*lfr^2 + 64*Cf^3*nf*lqr*lfr^3 + 680/9*Cf^3*nf*lqr^2 + 176*Cf^3
         *nf*lqr^2*lfr - 320/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr + 32*Cf^3*
         nf*lqr^4 - 4048/3*Cf^3*nf*zeta3 - 3968/3*Cf^3*nf*zeta3*lfr + 5888/3*
         Cf^3*nf*zeta3*lqr - 224/9*Cf^3*nf*zeta2 - 608/3*Cf^3*nf*zeta2*lfr - 
         928/3*Cf^3*nf*zeta2*lfr^2 + 1184/3*Cf^3*nf*zeta2*lqr + 2432/3*Cf^3*nf
         *zeta2*lqr*lfr - 1504/3*Cf^3*nf*zeta2*lqr^2 - 1088/15*Cf^3*nf*zeta2^2
          + 5408/9*Cf^3*Ca + 1910*Cf^3*Ca*lfr + 11284/9*Cf^3*Ca*lfr^2 - 3728/3
         *Cf^3*Ca*lfr^3 + 176*Cf^3*Ca*lfr^4 - 2960/3*Cf^3*Ca*lqr - 8168/9*Cf^3
         *Ca*lqr*lfr + 1880*Cf^3*Ca*lqr*lfr^2 - 352*Cf^3*Ca*lqr*lfr^3 - 4304/9
         *Cf^3*Ca*lqr^2 - 1352*Cf^3*Ca*lqr^2*lfr + 2144/3*Cf^3*Ca*lqr^3 + 352*
         Cf^3*Ca*lqr^3*lfr - 176*Cf^3*Ca*lqr^4 + 20744/3*Cf^3*Ca*zeta3 + 9872/
         3*Cf^3*Ca*zeta3*lfr + 96*Cf^3*Ca*zeta3*lfr^2 - 23456/3*Cf^3*Ca*zeta3*
         lqr - 192*Cf^3*Ca*zeta3*lqr*lfr + 96*Cf^3*Ca*zeta3*lqr^2 - 1984/9*
         Cf^3*Ca*zeta2 + 4016/3*Cf^3*Ca*zeta2*lfr + 3376/3*Cf^3*Ca*zeta2*lfr^2
          + 192*Cf^3*Ca*zeta2*lfr^3 - 7184/3*Cf^3*Ca*zeta2*lqr - 11648/3*Cf^3*
         Ca*zeta2*lqr*lfr - 576*Cf^3*Ca*zeta2*lqr*lfr^2 + 8272/3*Cf^3*Ca*zeta2
         *lqr^2 + 576*Cf^3*Ca*zeta2*lqr^2*lfr - 192*Cf^3*Ca*zeta2*lqr^3 - 2592
         *Cf^3*Ca*zeta2*zeta3 + 2816/15*Cf^3*Ca*zeta2^2 - 4512/5*Cf^3*Ca*
         zeta2^2*lfr + 4512/5*Cf^3*Ca*zeta2^2*lqr - 384*Cf^4*lfr - 504*Cf^4*
         lfr^2 - 304*Cf^4*lfr^3 + 192*Cf^4*lfr^4 + 384*Cf^4*lqr + 504*Cf^4*lqr
         *lfr + 48*Cf^4*lqr*lfr^2 - 576*Cf^4*lqr*lfr^3 + 384*Cf^4*lqr^2*lfr + 
         576*Cf^4*lqr^2*lfr^2 - 128*Cf^4*lqr^3 - 192*Cf^4*lqr^3*lfr + 5376*
         Cf^4*zeta5 - 1280*Cf^4*zeta3 - 480*Cf^4*zeta3*lfr + 4992*Cf^4*zeta3*
         lfr^2 - 1440*Cf^4*zeta3*lqr - 9984*Cf^4*zeta3*lqr*lfr + 4992*Cf^4*
         zeta3*lqr^2 - 1152*Cf^4*zeta2*lfr - 1152*Cf^4*zeta2*lfr^2 + 768*Cf^4*
         zeta2*lfr^3 + 1152*Cf^4*zeta2*lqr + 1728*Cf^4*zeta2*lqr*lfr - 2304*
         Cf^4*zeta2*lqr*lfr^2 - 576*Cf^4*zeta2*lqr^2 + 2304*Cf^4*zeta2*lqr^2*
         lfr - 768*Cf^4*zeta2*lqr^3 - 3840*Cf^4*zeta2*zeta3 + 4992/5*Cf^4*
         zeta2^2*lfr - 4992/5*Cf^4*zeta2^2*lqr )

       + [d_(1-z1)]*DD1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 
         384*zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*
         [d4RA/nr] - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 
         256*nf*zeta2*[d4RR/nr] - 4000/729*Cf*nf^3 + 800/81*Cf*nf^3*lqr - 160/
         27*Cf*nf^3*lqr^2 + 32/27*Cf*nf^3*lqr^3 + 320/27*Cf*nf^3*zeta2 - 64/9*
         Cf*nf^3*zeta2*lqr + 58045/243*Cf*Ca*nf^2 - 7894/27*Cf*Ca*nf^2*lqr + 
         1144/9*Cf*Ca*nf^2*lqr^2 - 176/9*Cf*Ca*nf^2*lqr^3 - 208/9*Cf*Ca*nf^2*
         zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 1376/9*Cf*Ca*nf^2*zeta2*lqr - 32/3
         *Cf*Ca*nf^2*zeta2*lqr^2 + 64/5*Cf*Ca*nf^2*zeta2^2 - 571387/243*Cf*
         Ca^2*nf + 20554/9*Cf*Ca^2*nf*lqr - 7324/9*Cf*Ca^2*nf*lqr^2 + 968/9*Cf
         *Ca^2*nf*lqr^3 - 1360/9*Cf*Ca^2*nf*zeta5 + 3128/3*Cf*Ca^2*nf*zeta3 - 
         352*Cf*Ca^2*nf*zeta3*lqr + 58000/27*Cf*Ca^2*nf*zeta2 - 10192/9*Cf*
         Ca^2*nf*zeta2*lqr + 352/3*Cf*Ca^2*nf*zeta2*lqr^2 + 32*Cf*Ca^2*nf*
         zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 352/5*Cf*Ca^2*nf*zeta2^2*
         lqr + 4520317/729*Cf*Ca^3 - 412880/81*Cf*Ca^3*lqr + 43648/27*Cf*Ca^3*
         lqr^2 - 5324/27*Cf*Ca^3*lqr^3 + 15400/9*Cf*Ca^3*zeta5 - 51032/9*Cf*
         Ca^3*zeta3 + 1936*Cf*Ca^3*zeta3*lqr - 16*Cf*Ca^3*zeta3^2 - 140200/27*
         Cf*Ca^3*zeta2 + 8024/3*Cf*Ca^3*zeta2*lqr - 968/3*Cf*Ca^3*zeta2*lqr^2
          + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*Cf*Ca^3*zeta2^2 - 1936/5*Cf*Ca^3*
         zeta2^2*lqr - 20032/105*Cf*Ca^3*zeta2^3 + 123010/729*Cf^2*nf^2 + 
         28984/729*Cf^2*nf^2*lfr + 1184/81*Cf^2*nf^2*lfr^2 - 352/9*Cf^2*nf^2*
         lfr^3 + 176/27*Cf^2*nf^2*lfr^4 - 92704/729*Cf^2*nf^2*lqr - 2992/81*
         Cf^2*nf^2*lqr*lfr + 272/9*Cf^2*nf^2*lqr*lfr^2 - 128/27*Cf^2*nf^2*lqr*
         lfr^3 + 6200/81*Cf^2*nf^2*lqr^2 + 224/9*Cf^2*nf^2*lqr^2*lfr - 32/9*
         Cf^2*nf^2*lqr^2*lfr^2 - 320/9*Cf^2*nf^2*lqr^3 - 128/27*Cf^2*nf^2*
         lqr^3*lfr + 176/27*Cf^2*nf^2*lqr^4 - 30112/81*Cf^2*nf^2*zeta3 - 128/
         27*Cf^2*nf^2*zeta3*lfr + 5888/27*Cf^2*nf^2*zeta3*lqr - 4720/81*Cf^2*
         nf^2*zeta2 - 4544/27*Cf^2*nf^2*zeta2*lfr + 256/9*Cf^2*nf^2*zeta2*
         lfr^2 + 4160/27*Cf^2*nf^2*zeta2*lqr + 640/9*Cf^2*nf^2*zeta2*lqr*lfr
          - 704/9*Cf^2*nf^2*zeta2*lqr^2 + 5632/135*Cf^2*nf^2*zeta2^2 - 1243577/
         729*Cf^2*Ca*nf - 515816/729*Cf^2*Ca*nf*lfr - 44152/81*Cf^2*Ca*nf*
         lfr^2 + 4736/9*Cf^2*Ca*nf*lfr^3 - 1936/27*Cf^2*Ca*nf*lfr^4 + 1295144/
         729*Cf^2*Ca*nf*lqr + 84944/81*Cf^2*Ca*nf*lqr*lfr - 3856/9*Cf^2*Ca*nf*
         lqr*lfr^2 + 1408/27*Cf^2*Ca*nf*lqr*lfr^3 - 103252/81*Cf^2*Ca*nf*lqr^2
          - 3328/9*Cf^2*Ca*nf*lqr^2*lfr + 352/9*Cf^2*Ca*nf*lqr^2*lfr^2 + 4384/
         9*Cf^2*Ca*nf*lqr^3 + 1408/27*Cf^2*Ca*nf*lqr^3*lfr - 1936/27*Cf^2*Ca*
         nf*lqr^4 + 128*Cf^2*Ca*nf*zeta5 + 281600/81*Cf^2*Ca*nf*zeta3 + 6784/9
         *Cf^2*Ca*nf*zeta3*lfr - 928/3*Cf^2*Ca*nf*zeta3*lfr^2 - 20416/9*Cf^2*
         Ca*nf*zeta3*lqr + 1088/3*Cf^2*Ca*nf*zeta3*lqr*lfr - 160/3*Cf^2*Ca*nf*
         zeta3*lqr^2 + 2416/3*Cf^2*Ca*nf*zeta2 + 197200/81*Cf^2*Ca*nf*zeta2*
         lfr - 752/9*Cf^2*Ca*nf*zeta2*lfr^2 - 64*Cf^2*Ca*nf*zeta2*lfr^3 - 
         183232/81*Cf^2*Ca*nf*zeta2*lqr - 10304/9*Cf^2*Ca*nf*zeta2*lqr*lfr + 
         64*Cf^2*Ca*nf*zeta2*lqr*lfr^2 + 9664/9*Cf^2*Ca*nf*zeta2*lqr^2 + 64*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr - 64*Cf^2*Ca*nf*zeta2*lqr^3 - 1408/3*Cf^2*
         Ca*nf*zeta2*zeta3 - 64064/135*Cf^2*Ca*nf*zeta2^2 - 992/3*Cf^2*Ca*nf*
         zeta2^2*lfr + 4672/15*Cf^2*Ca*nf*zeta2^2*lqr + 2420680/729*Cf^2*Ca^2
          + 2146594/729*Cf^2*Ca^2*lfr + 186392/81*Cf^2*Ca^2*lfr^2 - 14392/9*
         Cf^2*Ca^2*lfr^3 + 5324/27*Cf^2*Ca^2*lfr^4 - 4511200/729*Cf^2*Ca^2*lqr
          - 362644/81*Cf^2*Ca^2*lqr*lfr + 11972/9*Cf^2*Ca^2*lqr*lfr^2 - 3872/
         27*Cf^2*Ca^2*lqr*lfr^3 + 366512/81*Cf^2*Ca^2*lqr^2 + 10520/9*Cf^2*
         Ca^2*lqr^2*lfr - 968/9*Cf^2*Ca^2*lqr^2*lfr^2 - 13424/9*Cf^2*Ca^2*
         lqr^3 - 3872/27*Cf^2*Ca^2*lqr^3*lfr + 5324/27*Cf^2*Ca^2*lqr^4 - 336*
         Cf^2*Ca^2*zeta5 + 1216*Cf^2*Ca^2*zeta5*lfr - 1216*Cf^2*Ca^2*zeta5*lqr
          - 638128/81*Cf^2*Ca^2*zeta3 - 97312/27*Cf^2*Ca^2*zeta3*lfr + 880/3*
         Cf^2*Ca^2*zeta3*lfr^2 + 205024/27*Cf^2*Ca^2*zeta3*lqr + 2464/3*Cf^2*
         Ca^2*zeta3*lqr*lfr - 3344/3*Cf^2*Ca^2*zeta3*lqr^2 + 752/3*Cf^2*Ca^2*
         zeta3^2 - 178496/81*Cf^2*Ca^2*zeta2 - 638008/81*Cf^2*Ca^2*zeta2*lfr
          - 5912/9*Cf^2*Ca^2*zeta2*lfr^2 + 352*Cf^2*Ca^2*zeta2*lfr^3 + 619360/
         81*Cf^2*Ca^2*zeta2*lqr + 41920/9*Cf^2*Ca^2*zeta2*lqr*lfr - 352*Cf^2*
         Ca^2*zeta2*lqr*lfr^2 - 34160/9*Cf^2*Ca^2*zeta2*lqr^2 - 352*Cf^2*Ca^2*
         zeta2*lqr^2*lfr + 352*Cf^2*Ca^2*zeta2*lqr^3 + 1696*Cf^2*Ca^2*zeta2*
         zeta3 + 2176/3*Cf^2*Ca^2*zeta2*zeta3*lfr - 2176/3*Cf^2*Ca^2*zeta2*
         zeta3*lqr + 151312/135*Cf^2*Ca^2*zeta2^2 + 3920/3*Cf^2*Ca^2*zeta2^2*
         lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lfr^2 - 21184/15*Cf^2*Ca^2*zeta2^2*lqr
          - 3456/5*Cf^2*Ca^2*zeta2^2*lqr*lfr + 1728/5*Cf^2*Ca^2*zeta2^2*lqr^2
          + 38944/315*Cf^2*Ca^2*zeta2^3 + 108*Cf^3*nf - 860/9*Cf^3*nf*lfr - 
         304/9*Cf^3*nf*lfr^2 + 784/3*Cf^3*nf*lfr^3 - 96*Cf^3*nf*lfr^4 + 3524/9
         *Cf^3*nf*lqr + 248/3*Cf^3*nf*lqr*lfr - 1168/3*Cf^3*nf*lqr*lfr^2 + 128
         *Cf^3*nf*lqr*lfr^3 - 1232/9*Cf^3*nf*lqr^2 + 704/3*Cf^3*nf*lqr^2*lfr
          + 32*Cf^3*nf*lqr^2*lfr^2 - 32/3*Cf^3*nf*lqr^3 - 64*Cf^3*nf*lqr^3*lfr
          + 10816/9*Cf^3*nf*zeta5 + 60560/27*Cf^3*nf*zeta3 + 21056/9*Cf^3*nf*
         zeta3*lfr + 640/3*Cf^3*nf*zeta3*lfr^2 - 32864/9*Cf^3*nf*zeta3*lqr - 
         6272/3*Cf^3*nf*zeta3*lqr*lfr + 5632/3*Cf^3*nf*zeta3*lqr^2 - 14624/27*
         Cf^3*nf*zeta2 + 2560/27*Cf^3*nf*zeta2*lfr + 1312/9*Cf^3*nf*zeta2*
         lfr^2 + 6944/27*Cf^3*nf*zeta2*lqr - 6080/9*Cf^3*nf*zeta2*lqr*lfr - 
         256*Cf^3*nf*zeta2*lqr*lfr^2 + 3328/9*Cf^3*nf*zeta2*lqr^2 + 512*Cf^3*
         nf*zeta2*lqr^2*lfr - 256*Cf^3*nf*zeta2*lqr^3 - 22400/9*Cf^3*nf*zeta2*
         zeta3 + 58208/135*Cf^3*nf*zeta2^2 - 1088/15*Cf^3*nf*zeta2^2*lfr - 64/
         15*Cf^3*nf*zeta2^2*lqr - 7496/9*Cf^3*Ca - 26630/27*Cf^3*Ca*lfr - 
         13988/9*Cf^3*Ca*lfr^2 - 4648/3*Cf^3*Ca*lfr^3 + 528*Cf^3*Ca*lfr^4 + 
         33488/27*Cf^3*Ca*lqr + 2732*Cf^3*Ca*lqr*lfr + 7048/3*Cf^3*Ca*lqr*
         lfr^2 - 704*Cf^3*Ca*lqr*lfr^3 - 5920/9*Cf^3*Ca*lqr^2 - 4112/3*Cf^3*Ca
         *lqr^2*lfr - 176*Cf^3*Ca*lqr^2*lfr^2 + 128/3*Cf^3*Ca*lqr^3 + 352*Cf^3
         *Ca*lqr^3*lfr - 102112/9*Cf^3*Ca*zeta5 - 960*Cf^3*Ca*zeta5*lfr + 960*
         Cf^3*Ca*zeta5*lqr - 180032/27*Cf^3*Ca*zeta3 - 47584/3*Cf^3*Ca*zeta3*
         lfr + 4736/3*Cf^3*Ca*zeta3*lfr^2 + 384*Cf^3*Ca*zeta3*lfr^3 + 60304/3*
         Cf^3*Ca*zeta3*lqr + 20288/3*Cf^3*Ca*zeta3*lqr*lfr - 1152*Cf^3*Ca*
         zeta3*lqr*lfr^2 - 25024/3*Cf^3*Ca*zeta3*lqr^2 + 1152*Cf^3*Ca*zeta3*
         lqr^2*lfr - 384*Cf^3*Ca*zeta3*lqr^3 + 15808/3*Cf^3*Ca*zeta3^2 + 
         102728/27*Cf^3*Ca*zeta2 + 11432/27*Cf^3*Ca*zeta2*lfr - 12160/9*Cf^3*
         Ca*zeta2*lfr^2 + 384*Cf^3*Ca*zeta2*lfr^3 - 65648/27*Cf^3*Ca*zeta2*lqr
          + 40736/9*Cf^3*Ca*zeta2*lqr*lfr + 640*Cf^3*Ca*zeta2*lqr*lfr^2 - 
         21952/9*Cf^3*Ca*zeta2*lqr^2 - 2432*Cf^3*Ca*zeta2*lqr^2*lfr + 1408*
         Cf^3*Ca*zeta2*lqr^3 + 112736/9*Cf^3*Ca*zeta2*zeta3 + 6272*Cf^3*Ca*
         zeta2*zeta3*lfr - 6272*Cf^3*Ca*zeta2*zeta3*lqr - 340112/135*Cf^3*Ca*
         zeta2^2 + 5888/15*Cf^3*Ca*zeta2^2*lfr + 4928/5*Cf^3*Ca*zeta2^2*lfr^2
          + 1312/15*Cf^3*Ca*zeta2^2*lqr - 9856/5*Cf^3*Ca*zeta2^2*lqr*lfr + 
         4928/5*Cf^3*Ca*zeta2^2*lqr^2 - 71168/315*Cf^3*Ca*zeta2^3 + 4312/3*
         Cf^4 - 452*Cf^4*lfr + 40*Cf^4*lfr^2 + 192*Cf^4*lfr^3 + 288*Cf^4*lfr^4
          - 400*Cf^4*lqr - 512*Cf^4*lqr*lfr - 672*Cf^4*lqr*lfr^2 - 576*Cf^4*
         lqr*lfr^3 + 256*Cf^4*lqr^2 + 336*Cf^4*lqr^2*lfr + 288*Cf^4*lqr^2*
         lfr^2 + 3392*Cf^4*zeta5 - 8832*Cf^4*zeta5*lfr + 8832*Cf^4*zeta5*lqr
          - 4752*Cf^4*zeta3 + 4224*Cf^4*zeta3*lfr + 4032*Cf^4*zeta3*lfr^2 - 
         7424/3*Cf^4*zeta3*lfr^3 - 2784*Cf^4*zeta3*lqr - 3072*Cf^4*zeta3*lqr*
         lfr + 7424*Cf^4*zeta3*lqr*lfr^2 - 960*Cf^4*zeta3*lqr^2 - 7424*Cf^4*
         zeta3*lqr^2*lfr + 7424/3*Cf^4*zeta3*lqr^3 + 18304/3*Cf^4*zeta3^2 - 
         2968/3*Cf^4*zeta2 - 960*Cf^4*zeta2*lfr + 736*Cf^4*zeta2*lfr^2 + 1152*
         Cf^4*zeta2*lfr^3 - 256*Cf^4*zeta2*lfr^4 + 528*Cf^4*zeta2*lqr - 1472*
         Cf^4*zeta2*lqr*lfr - 2688*Cf^4*zeta2*lqr*lfr^2 + 1024*Cf^4*zeta2*lqr*
         lfr^3 + 1024*Cf^4*zeta2*lqr^2 + 1920*Cf^4*zeta2*lqr^2*lfr - 1536*Cf^4
         *zeta2*lqr^2*lfr^2 - 384*Cf^4*zeta2*lqr^3 + 1024*Cf^4*zeta2*lqr^3*lfr
          - 256*Cf^4*zeta2*lqr^4 + 704*Cf^4*zeta2*zeta3 + 7168*Cf^4*zeta2*
         zeta3*lfr - 7168*Cf^4*zeta2*zeta3*lqr - 1056/5*Cf^4*zeta2^2 + 768/5*
         Cf^4*zeta2^2*lfr - 4608/5*Cf^4*zeta2^2*lfr^2 + 384/5*Cf^4*zeta2^2*lqr
          + 9216/5*Cf^4*zeta2^2*lqr*lfr - 4608/5*Cf^4*zeta2^2*lqr^2 + 97408/
         315*Cf^4*zeta2^3 )

       + [d_(1-z1)]*DD0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 
         3484*zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] - 3520/3*zeta5*lfr*
         [d4RA/nr] + 3520/3*zeta5*lqr*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] - 128/
         3*zeta3*lfr*[d4RA/nr] + 128/3*zeta3*lqr*[d4RA/nr] + 3344/3*zeta3^2*
         [d4RA/nr] + 384*zeta3^2*lfr*[d4RA/nr] - 384*zeta3^2*lqr*[d4RA/nr] + 
         2176/3*zeta2*[d4RA/nr] + 128*zeta2*lfr*[d4RA/nr] - 128*zeta2*lqr*
         [d4RA/nr] - 1024*zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr]
          - 224/15*zeta2^2*[d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/
         315*zeta2^3*[d4RA/nr] + 7936/35*zeta2^3*lfr*[d4RA/nr] - 7936/35*
         zeta2^3*lqr*[d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] + 1280/3*nf*zeta5*
         lfr*[d4RR/nr] - 1280/3*nf*zeta5*lqr*[d4RR/nr] - 640/9*nf*zeta3*
         [d4RR/nr] + 256/3*nf*zeta3*lfr*[d4RR/nr] - 256/3*nf*zeta3*lqr*
         [d4RR/nr] + 320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] - 256
         *nf*zeta2*lfr*[d4RR/nr] + 256*nf*zeta2*lqr*[d4RR/nr] + 64/5*nf*
         zeta2^2*[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] + 5216/2187*Cf*nf^3
          + 32/81*Cf*nf^3*lfr + 16/27*Cf*nf^3*lfr^2 + 160/81*Cf*nf^3*lfr^3 - 8/
         27*Cf*nf^3*lfr^4 - 4000/729*Cf*nf^3*lqr + 400/81*Cf*nf^3*lqr^2 - 160/
         81*Cf*nf^3*lqr^3 + 8/27*Cf*nf^3*lqr^4 + 80/81*Cf*nf^3*zeta3 - 64/27*
         Cf*nf^3*zeta3*lfr - 800/81*Cf*nf^3*zeta2 + 320/27*Cf*nf^3*zeta2*lqr
          - 32/9*Cf*nf^3*zeta2*lqr^2 + 16/9*Cf*nf^3*zeta2^2 - 898033/5832*Cf*
         Ca*nf^2 - 923/81*Cf*Ca*nf^2*lfr + 409/9*Cf*Ca*nf^2*lfr^2 - 1144/27*Cf
         *Ca*nf^2*lfr^3 + 44/9*Cf*Ca*nf^2*lfr^4 + 58045/243*Cf*Ca*nf^2*lqr - 
         3947/27*Cf*Ca*nf^2*lqr^2 + 1144/27*Cf*Ca*nf^2*lqr^3 - 44/9*Cf*Ca*nf^2
         *lqr^4 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*nf^2*zeta3 - 2240/27*
         Cf*Ca*nf^2*zeta3*lfr + 112/3*Cf*Ca*nf^2*zeta3*lfr^2 - 208/9*Cf*Ca*
         nf^2*zeta3*lqr + 75718/243*Cf*Ca*nf^2*zeta2 + 608/81*Cf*Ca*nf^2*zeta2
         *lfr - 160/9*Cf*Ca*nf^2*zeta2*lfr^2 + 32/9*Cf*Ca*nf^2*zeta2*lfr^3 - 
         7616/27*Cf*Ca*nf^2*zeta2*lqr + 688/9*Cf*Ca*nf^2*zeta2*lqr^2 - 32/9*Cf
         *Ca*nf^2*zeta2*lqr^3 + 80/9*Cf*Ca*nf^2*zeta2*zeta3 - 3104/45*Cf*Ca*
         nf^2*zeta2^2 + 224/15*Cf*Ca*nf^2*zeta2^2*lfr + 64/5*Cf*Ca*nf^2*
         zeta2^2*lqr + 11551831/5832*Cf*Ca^2*nf + 24137/81*Cf*Ca^2*nf*lfr - 
         1607/3*Cf*Ca^2*nf*lfr^2 + 7324/27*Cf*Ca^2*nf*lfr^3 - 242/9*Cf*Ca^2*nf
         *lfr^4 - 571387/243*Cf*Ca^2*nf*lqr + 10277/9*Cf*Ca^2*nf*lqr^2 - 7324/
         27*Cf*Ca^2*nf*lqr^3 + 242/9*Cf*Ca^2*nf*lqr^4 - 3532/27*Cf*Ca^2*nf*
         zeta5 - 2096/9*Cf*Ca^2*nf*zeta5*lfr - 1360/9*Cf*Ca^2*nf*zeta5*lqr - 
         150988/81*Cf*Ca^2*nf*zeta3 + 23104/27*Cf*Ca^2*nf*zeta3*lfr - 704/3*Cf
         *Ca^2*nf*zeta3*lfr^2 + 3128/3*Cf*Ca^2*nf*zeta3*lqr - 176*Cf*Ca^2*nf*
         zeta3*lqr^2 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 645476/243*Cf*Ca^2*nf*zeta2
          - 20320/81*Cf*Ca^2*nf*zeta2*lfr + 2192/9*Cf*Ca^2*nf*zeta2*lfr^2 - 
         352/9*Cf*Ca^2*nf*zeta2*lfr^3 + 58000/27*Cf*Ca^2*nf*zeta2*lqr - 5096/9
         *Cf*Ca^2*nf*zeta2*lqr^2 + 352/9*Cf*Ca^2*nf*zeta2*lqr^3 + 4328/9*Cf*
         Ca^2*nf*zeta2*zeta3 - 448/3*Cf*Ca^2*nf*zeta2*zeta3*lfr + 32*Cf*Ca^2*
         nf*zeta2*zeta3*lqr + 29624/45*Cf*Ca^2*nf*zeta2^2 + 352/15*Cf*Ca^2*nf*
         zeta2^2*lfr - 176/5*Cf*Ca^2*nf*zeta2^2*lfr^2 - 3872/15*Cf*Ca^2*nf*
         zeta2^2*lqr + 176/5*Cf*Ca^2*nf*zeta2^2*lqr^2 - 7288/105*Cf*Ca^2*nf*
         zeta2^3 - 28290079/4374*Cf*Ca^3 - 1/12*Cf*Ca^3*[B4(d4RA/nc)] - 84278/
         81*Cf*Ca^3*lfr + 36224/27*Cf*Ca^3*lfr^2 - 43648/81*Cf*Ca^3*lfr^3 + 
         1331/27*Cf*Ca^3*lfr^4 + 4520317/729*Cf*Ca^3*lqr - 206440/81*Cf*Ca^3*
         lqr^2 + 43648/81*Cf*Ca^3*lqr^3 - 1331/27*Cf*Ca^3*lqr^4 + 11071/6*Cf*
         Ca^3*zeta7 - 74990/27*Cf*Ca^3*zeta5 + 3608/9*Cf*Ca^3*zeta5*lfr + 
         15400/9*Cf*Ca^3*zeta5*lqr + 258224/27*Cf*Ca^3*zeta3 - 20944/27*Cf*
         Ca^3*zeta3*lfr + 484/3*Cf*Ca^3*zeta3*lfr^2 - 51032/9*Cf*Ca^3*zeta3*
         lqr + 968*Cf*Ca^3*zeta3*lqr^2 - 7414/9*Cf*Ca^3*zeta3^2 + 16*Cf*Ca^3*
         zeta3^2*lfr - 16*Cf*Ca^3*zeta3^2*lqr + 1634851/243*Cf*Ca^3*zeta2 + 
         88400/81*Cf*Ca^3*zeta2*lfr - 6712/9*Cf*Ca^3*zeta2*lfr^2 + 968/9*Cf*
         Ca^3*zeta2*lfr^3 - 140200/27*Cf*Ca^3*zeta2*lqr + 4012/3*Cf*Ca^3*zeta2
         *lqr^2 - 968/9*Cf*Ca^3*zeta2*lqr^3 + 1376/3*Cf*Ca^3*zeta2*zeta5 - 
         31444/9*Cf*Ca^3*zeta2*zeta3 + 352/3*Cf*Ca^3*zeta2*zeta3*lfr + 528*Cf*
         Ca^3*zeta2*zeta3*lqr - 15632/9*Cf*Ca^3*zeta2^2 - 3608/5*Cf*Ca^3*
         zeta2^2*lfr + 968/5*Cf*Ca^3*zeta2^2*lfr^2 + 3520/3*Cf*Ca^3*zeta2^2*
         lqr - 968/5*Cf*Ca^3*zeta2^2*lqr^2 + 4228/15*Cf*Ca^3*zeta2^2*zeta3 + 
         27808/189*Cf*Ca^3*zeta2^3 + 20032/105*Cf*Ca^3*zeta2^3*lfr - 20032/105
         *Cf*Ca^3*zeta2^3*lqr - 309953/1458*Cf^2*nf^2 - 2984/243*Cf^2*nf^2*lfr
          + 296/27*Cf^2*nf^2*lfr^2 - 848/27*Cf^2*nf^2*lfr^3 + 88/9*Cf^2*nf^2*
         lfr^4 + 12274/81*Cf^2*nf^2*lqr - 472/27*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2
         *nf^2*lqr*lfr^2 - 32/9*Cf^2*nf^2*lqr*lfr^3 - 944/27*Cf^2*nf^2*lqr^2
          + 56/3*Cf^2*nf^2*lqr^2*lfr - 8/3*Cf^2*nf^2*lqr^2*lfr^2 + 56/27*Cf^2*
         nf^2*lqr^3 - 32/9*Cf^2*nf^2*lqr^3*lfr + 1168/9*Cf^2*nf^2*zeta5 + 8168/
         27*Cf^2*nf^2*zeta3 + 13696/81*Cf^2*nf^2*zeta3*lfr - 512/9*Cf^2*nf^2*
         zeta3*lfr^2 - 30112/81*Cf^2*nf^2*zeta3*lqr - 128/9*Cf^2*nf^2*zeta3*
         lqr*lfr + 1024/9*Cf^2*nf^2*zeta3*lqr^2 + 43552/729*Cf^2*nf^2*zeta2 + 
         688/81*Cf^2*nf^2*zeta2*lfr + 1744/27*Cf^2*nf^2*zeta2*lfr^2 - 640/27*
         Cf^2*nf^2*zeta2*lfr^3 - 2032/81*Cf^2*nf^2*zeta2*lqr - 1664/27*Cf^2*
         nf^2*zeta2*lqr*lfr + 160/9*Cf^2*nf^2*zeta2*lqr*lfr^2 + 640/27*Cf^2*
         nf^2*zeta2*lqr^2 + 128/9*Cf^2*nf^2*zeta2*lqr^2*lfr - 224/27*Cf^2*nf^2
         *zeta2*lqr^3 - 6272/27*Cf^2*nf^2*zeta2*zeta3 + 928/27*Cf^2*nf^2*
         zeta2^2 - 1664/27*Cf^2*nf^2*zeta2^2*lfr + 3712/135*Cf^2*nf^2*zeta2^2*
         lqr + 4753559/2916*Cf^2*Ca*nf + 88258/243*Cf^2*Ca*nf*lfr - 2596/27*
         Cf^2*Ca*nf*lfr^2 + 11908/27*Cf^2*Ca*nf*lfr^3 - 968/9*Cf^2*Ca*nf*lfr^4
          - 40699/27*Cf^2*Ca*nf*lqr + 4808/27*Cf^2*Ca*nf*lqr*lfr - 472/3*Cf^2*
         Ca*nf*lqr*lfr^2 + 352/9*Cf^2*Ca*nf*lqr*lfr^3 + 12028/27*Cf^2*Ca*nf*
         lqr^2 - 712/3*Cf^2*Ca*nf*lqr^2*lfr + 88/3*Cf^2*Ca*nf*lqr^2*lfr^2 - 
         1252/27*Cf^2*Ca*nf*lqr^3 + 352/9*Cf^2*Ca*nf*lqr^3*lfr - 15176/9*Cf^2*
         Ca*nf*zeta5 - 128*Cf^2*Ca*nf*zeta5*lfr + 128*Cf^2*Ca*nf*zeta5*lqr - 
         94582/27*Cf^2*Ca*nf*zeta3 - 39368/81*Cf^2*Ca*nf*zeta3*lfr + 2248/9*
         Cf^2*Ca*nf*zeta3*lfr^2 - 96*Cf^2*Ca*nf*zeta3*lfr^3 + 254720/81*Cf^2*
         Ca*nf*zeta3*lqr - 4352/9*Cf^2*Ca*nf*zeta3*lqr*lfr + 96*Cf^2*Ca*nf*
         zeta3*lqr*lfr^2 - 4640/9*Cf^2*Ca*nf*zeta3*lqr^2 + 96*Cf^2*Ca*nf*zeta3
         *lqr^2*lfr - 96*Cf^2*Ca*nf*zeta3*lqr^3 + 536*Cf^2*Ca*nf*zeta3^2 - 
         63677/729*Cf^2*Ca*nf*zeta2 - 5816/27*Cf^2*Ca*nf*zeta2*lfr - 21680/27*
         Cf^2*Ca*nf*zeta2*lfr^2 + 5744/27*Cf^2*Ca*nf*zeta2*lfr^3 + 11216/27*
         Cf^2*Ca*nf*zeta2*lqr + 22864/27*Cf^2*Ca*nf*zeta2*lqr*lfr - 1616/9*
         Cf^2*Ca*nf*zeta2*lqr*lfr^2 - 9104/27*Cf^2*Ca*nf*zeta2*lqr^2 - 1120/9*
         Cf^2*Ca*nf*zeta2*lqr^2*lfr + 2464/27*Cf^2*Ca*nf*zeta2*lqr^3 + 21104/9
         *Cf^2*Ca*nf*zeta2*zeta3 + 448/3*Cf^2*Ca*nf*zeta2*zeta3*lfr - 544/3*
         Cf^2*Ca*nf*zeta2*zeta3*lqr - 182728/405*Cf^2*Ca*nf*zeta2^2 + 72896/
         135*Cf^2*Ca*nf*zeta2^2*lfr + 944/15*Cf^2*Ca*nf*zeta2^2*lfr^2 - 42944/
         135*Cf^2*Ca*nf*zeta2^2*lqr - 320/3*Cf^2*Ca*nf*zeta2^2*lqr*lfr + 656/
         15*Cf^2*Ca*nf*zeta2^2*lqr^2 + 3872/105*Cf^2*Ca*nf*zeta2^3 + 785732/
         729*Cf^2*Ca^2 - 167318/243*Cf^2*Ca^2*lfr + 1598/27*Cf^2*Ca^2*lfr^2 - 
         35306/27*Cf^2*Ca^2*lfr^3 + 2662/9*Cf^2*Ca^2*lfr^4 + 225512/81*Cf^2*
         Ca^2*lqr - 4498/27*Cf^2*Ca^2*lqr*lfr + 1376/3*Cf^2*Ca^2*lqr*lfr^2 - 
         968/9*Cf^2*Ca^2*lqr*lfr^3 - 41540/27*Cf^2*Ca^2*lqr^2 + 1970/3*Cf^2*
         Ca^2*lqr^2*lfr - 242/3*Cf^2*Ca^2*lqr^2*lfr^2 + 5192/27*Cf^2*Ca^2*
         lqr^3 - 968/9*Cf^2*Ca^2*lqr^3*lfr + 37888/9*Cf^2*Ca^2*zeta5 + 1488*
         Cf^2*Ca^2*zeta5*lfr + 320*Cf^2*Ca^2*zeta5*lfr^2 - 336*Cf^2*Ca^2*zeta5
         *lqr - 640*Cf^2*Ca^2*zeta5*lqr*lfr + 320*Cf^2*Ca^2*zeta5*lqr^2 + 
         176600/27*Cf^2*Ca^2*zeta3 - 242132/81*Cf^2*Ca^2*zeta3*lfr - 15020/9*
         Cf^2*Ca^2*zeta3*lfr^2 + 528*Cf^2*Ca^2*zeta3*lfr^3 - 471424/81*Cf^2*
         Ca^2*zeta3*lqr + 45088/9*Cf^2*Ca^2*zeta3*lqr*lfr - 528*Cf^2*Ca^2*
         zeta3*lqr*lfr^2 - 4592/9*Cf^2*Ca^2*zeta3*lqr^2 - 528*Cf^2*Ca^2*zeta3*
         lqr^2*lfr + 528*Cf^2*Ca^2*zeta3*lqr^3 - 3040*Cf^2*Ca^2*zeta3^2 + 3616/
         3*Cf^2*Ca^2*zeta3^2*lfr - 3616/3*Cf^2*Ca^2*zeta3^2*lqr - 1902716/729*
         Cf^2*Ca^2*zeta2 + 40100/81*Cf^2*Ca^2*zeta2*lfr + 60004/27*Cf^2*Ca^2*
         zeta2*lfr^2 - 12232/27*Cf^2*Ca^2*zeta2*lfr^3 - 86096/81*Cf^2*Ca^2*
         zeta2*lqr - 70232/27*Cf^2*Ca^2*zeta2*lqr*lfr + 4048/9*Cf^2*Ca^2*zeta2
         *lqr*lfr^2 + 32008/27*Cf^2*Ca^2*zeta2*lqr^2 + 2288/9*Cf^2*Ca^2*zeta2*
         lqr^2*lfr - 6776/27*Cf^2*Ca^2*zeta2*lqr^3 - 768*Cf^2*Ca^2*zeta2*zeta5
          - 136144/27*Cf^2*Ca^2*zeta2*zeta3 + 416*Cf^2*Ca^2*zeta2*zeta3*lfr + 
         192*Cf^2*Ca^2*zeta2*zeta3*lfr^2 + 112*Cf^2*Ca^2*zeta2*zeta3*lqr - 384
         *Cf^2*Ca^2*zeta2*zeta3*lqr*lfr + 192*Cf^2*Ca^2*zeta2*zeta3*lqr^2 + 
         529936/405*Cf^2*Ca^2*zeta2^2 - 147088/135*Cf^2*Ca^2*zeta2^2*lfr - 
         1736/15*Cf^2*Ca^2*zeta2^2*lfr^2 + 93232/135*Cf^2*Ca^2*zeta2^2*lqr + 
         5056/15*Cf^2*Ca^2*zeta2^2*lqr*lfr - 664/3*Cf^2*Ca^2*zeta2^2*lqr^2 + 
         1840/3*Cf^2*Ca^2*zeta2^2*zeta3 - 1232/15*Cf^2*Ca^2*zeta2^3 - 38944/
         315*Cf^2*Ca^2*zeta2^3*lfr + 38944/315*Cf^2*Ca^2*zeta2^3*lqr - 41245/
         108*Cf^3*nf - 3610/9*Cf^3*nf*lfr - 622/3*Cf^3*nf*lfr^2 + 92*Cf^3*nf*
         lfr^3 - 72*Cf^3*nf*lfr^4 + 108*Cf^3*nf*lqr + 268*Cf^3*nf*lqr*lfr - 96
         *Cf^3*nf*lqr*lfr^2 + 48*Cf^3*nf*lqr*lfr^3 + 14*Cf^3*nf*lqr^2 + 4*Cf^3
         *nf*lqr^2*lfr + 24*Cf^3*nf*lqr^2*lfr^2 - 2240/3*Cf^3*nf*zeta5 - 3904/
         9*Cf^3*nf*zeta5*lfr + 10816/9*Cf^3*nf*zeta5*lqr - 7912/9*Cf^3*nf*
         zeta3 - 5104/3*Cf^3*nf*zeta3*lfr - 3088/3*Cf^3*nf*zeta3*lfr^2 + 1088/
         3*Cf^3*nf*zeta3*lfr^3 + 6928/3*Cf^3*nf*zeta3*lqr + 8192/3*Cf^3*nf*
         zeta3*lqr*lfr - 192*Cf^3*nf*zeta3*lqr*lfr^2 - 6064/3*Cf^3*nf*zeta3*
         lqr^2 - 704*Cf^3*nf*zeta3*lqr^2*lfr + 1600/3*Cf^3*nf*zeta3*lqr^3 + 
         1616*Cf^3*nf*zeta3^2 + 8456/27*Cf^3*nf*zeta2 + 14408/27*Cf^3*nf*zeta2
         *lfr - 1408/9*Cf^3*nf*zeta2*lfr^2 - 352/3*Cf^3*nf*zeta2*lfr^3 + 64*
         Cf^3*nf*zeta2*lfr^4 - 17312/27*Cf^3*nf*zeta2*lqr - 1216/9*Cf^3*nf*
         zeta2*lqr*lfr + 512*Cf^3*nf*zeta2*lqr*lfr^2 - 128*Cf^3*nf*zeta2*lqr*
         lfr^3 + 2192/9*Cf^3*nf*zeta2*lqr^2 - 512*Cf^3*nf*zeta2*lqr^2*lfr + 
         352/3*Cf^3*nf*zeta2*lqr^3 + 128*Cf^3*nf*zeta2*lqr^3*lfr - 64*Cf^3*nf*
         zeta2*lqr^4 + 5344/9*Cf^3*nf*zeta2*zeta3 + 19712/9*Cf^3*nf*zeta2*
         zeta3*lfr - 22016/9*Cf^3*nf*zeta2*zeta3*lqr - 5332/45*Cf^3*nf*zeta2^2
          - 53024/135*Cf^3*nf*zeta2^2*lfr + 896/5*Cf^3*nf*zeta2^2*lfr^2 + 
         66848/135*Cf^3*nf*zeta2^2*lqr - 1408/5*Cf^3*nf*zeta2^2*lqr*lfr + 512/
         5*Cf^3*nf*zeta2^2*lqr^2 + 320/7*Cf^3*nf*zeta2^3 - 12928/27*Cf^3*Ca + 
         1840/9*Cf^3*Ca*lfr - 1178/3*Cf^3*Ca*lfr^2 - 386*Cf^3*Ca*lfr^3 + 396*
         Cf^3*Ca*lfr^4 - 7496/9*Cf^3*Ca*lqr - 546*Cf^3*Ca*lqr*lfr + 252*Cf^3*
         Ca*lqr*lfr^2 - 264*Cf^3*Ca*lqr*lfr^3 + 400*Cf^3*Ca*lqr^2 + 134*Cf^3*
         Ca*lqr^2*lfr - 132*Cf^3*Ca*lqr^2*lfr^2 + 8576*Cf^3*Ca*zeta5 + 64096/9
         *Cf^3*Ca*zeta5*lfr + 960*Cf^3*Ca*zeta5*lfr^2 - 102112/9*Cf^3*Ca*zeta5
         *lqr - 1920*Cf^3*Ca*zeta5*lqr*lfr + 960*Cf^3*Ca*zeta5*lqr^2 + 928*
         Cf^3*Ca*zeta3 + 16900/3*Cf^3*Ca*zeta3*lfr + 30016/3*Cf^3*Ca*zeta3*
         lfr^2 - 4256/3*Cf^3*Ca*zeta3*lfr^3 - 22592/3*Cf^3*Ca*zeta3*lqr - 
         59168/3*Cf^3*Ca*zeta3*lqr*lfr - 96*Cf^3*Ca*zeta3*lqr*lfr^2 + 35944/3*
         Cf^3*Ca*zeta3*lqr^2 + 4448*Cf^3*Ca*zeta3*lqr^2*lfr - 8800/3*Cf^3*Ca*
         zeta3*lqr^3 - 6160*Cf^3*Ca*zeta3^2 - 14848/3*Cf^3*Ca*zeta3^2*lfr + 
         14848/3*Cf^3*Ca*zeta3^2*lqr - 6592/27*Cf^3*Ca*zeta2 - 94412/27*Cf^3*
         Ca*zeta2*lfr + 3760/9*Cf^3*Ca*zeta2*lfr^2 + 3136/3*Cf^3*Ca*zeta2*
         lfr^3 - 352*Cf^3*Ca*zeta2*lfr^4 + 122120/27*Cf^3*Ca*zeta2*lqr + 15304/
         9*Cf^3*Ca*zeta2*lqr*lfr - 3728*Cf^3*Ca*zeta2*lqr*lfr^2 + 704*Cf^3*Ca*
         zeta2*lqr*lfr^3 - 16688/9*Cf^3*Ca*zeta2*lqr^2 + 3584*Cf^3*Ca*zeta2*
         lqr^2*lfr - 2704/3*Cf^3*Ca*zeta2*lqr^3 - 704*Cf^3*Ca*zeta2*lqr^3*lfr
          + 352*Cf^3*Ca*zeta2*lqr^4 - 2304*Cf^3*Ca*zeta2*zeta5 - 34736/9*Cf^3*
         Ca*zeta2*zeta3 - 91040/9*Cf^3*Ca*zeta2*zeta3*lfr - 3520*Cf^3*Ca*zeta2
         *zeta3*lfr^2 + 104576/9*Cf^3*Ca*zeta2*zeta3*lqr + 7040*Cf^3*Ca*zeta2*
         zeta3*lqr*lfr - 3520*Cf^3*Ca*zeta2*zeta3*lqr^2 + 23488/45*Cf^3*Ca*
         zeta2^2 + 340112/135*Cf^3*Ca*zeta2^2*lfr - 3488/5*Cf^3*Ca*zeta2^2*
         lfr^2 - 384*Cf^3*Ca*zeta2^2*lfr^3 - 387632/135*Cf^3*Ca*zeta2^2*lqr + 
         4576/5*Cf^3*Ca*zeta2^2*lqr*lfr + 1152*Cf^3*Ca*zeta2^2*lqr*lfr^2 - 
         1088/5*Cf^3*Ca*zeta2^2*lqr^2 - 1152*Cf^3*Ca*zeta2^2*lqr^2*lfr + 384*
         Cf^3*Ca*zeta2^2*lqr^3 + 4672/5*Cf^3*Ca*zeta2^2*zeta3 - 704/5*Cf^3*Ca*
         zeta2^3 + 71168/315*Cf^3*Ca*zeta2^3*lfr - 71168/315*Cf^3*Ca*zeta2^3*
         lqr - 4312/3*Cf^4*lfr + 452*Cf^4*lfr^2 + 216*Cf^4*lfr^3 + 144*Cf^4*
         lfr^4 + 4312/3*Cf^4*lqr - 52*Cf^4*lqr*lfr - 216*Cf^4*lqr*lfr^2 - 144*
         Cf^4*lqr*lfr^3 - 400*Cf^4*lqr^2 + 7680*Cf^4*zeta7 - 1536*Cf^4*zeta5
          - 5696*Cf^4*zeta5*lfr + 2688*Cf^4*zeta5*lfr^2 + 3392*Cf^4*zeta5*lqr
          - 5376*Cf^4*zeta5*lqr*lfr + 2688*Cf^4*zeta5*lqr^2 + 512*Cf^4*zeta3
          + 5424*Cf^4*zeta3*lfr - 2112*Cf^4*zeta3*lfr^2 - 2688*Cf^4*zeta3*
         lfr^3 + 512/3*Cf^4*zeta3*lfr^4 - 4752*Cf^4*zeta3*lqr + 3936*Cf^4*
         zeta3*lqr*lfr + 5376*Cf^4*zeta3*lqr*lfr^2 - 2048/3*Cf^4*zeta3*lqr*
         lfr^3 - 1248*Cf^4*zeta3*lqr^2 - 2688*Cf^4*zeta3*lqr^2*lfr + 1024*Cf^4
         *zeta3*lqr^2*lfr^2 - 2048/3*Cf^4*zeta3*lqr^3*lfr + 512/3*Cf^4*zeta3*
         lqr^4 - 1920*Cf^4*zeta3^2 - 22912/3*Cf^4*zeta3^2*lfr + 22912/3*Cf^4*
         zeta3^2*lqr + 2968/3*Cf^4*zeta2*lfr + 960*Cf^4*zeta2*lfr^2 + 32*Cf^4*
         zeta2*lfr^3 - 384*Cf^4*zeta2*lfr^4 - 2968/3*Cf^4*zeta2*lqr - 1488*
         Cf^4*zeta2*lqr*lfr - 96*Cf^4*zeta2*lqr*lfr^2 + 1152*Cf^4*zeta2*lqr*
         lfr^3 + 528*Cf^4*zeta2*lqr^2 - 192*Cf^4*zeta2*lqr^2*lfr - 1152*Cf^4*
         zeta2*lqr^2*lfr^2 + 256*Cf^4*zeta2*lqr^3 + 384*Cf^4*zeta2*lqr^3*lfr
          - 4608*Cf^4*zeta2*zeta5 + 1536*Cf^4*zeta2*zeta3 + 832*Cf^4*zeta2*
         zeta3*lfr - 3072*Cf^4*zeta2*zeta3*lfr^2 - 64*Cf^4*zeta2*zeta3*lqr + 
         6144*Cf^4*zeta2*zeta3*lqr*lfr - 3072*Cf^4*zeta2*zeta3*lqr^2 + 1056/5*
         Cf^4*zeta2^2*lfr - 768/5*Cf^4*zeta2^2*lfr^2 + 256*Cf^4*zeta2^2*lfr^3
          - 1056/5*Cf^4*zeta2^2*lqr + 384/5*Cf^4*zeta2^2*lqr*lfr - 768*Cf^4*
         zeta2^2*lqr*lfr^2 + 384/5*Cf^4*zeta2^2*lqr^2 + 768*Cf^4*zeta2^2*lqr^2
         *lfr - 256*Cf^4*zeta2^2*lqr^3 - 6656/5*Cf^4*zeta2^2*zeta3 - 97408/315
         *Cf^4*zeta2^3*lfr + 97408/315*Cf^4*zeta2^3*lqr )) 
);
*************************************************************************


==> anc/SoftJet_inc.list <==
*                                                                        
*************************************************************************
*                                                                        
* Paper: Soft and Jet functions for SCET at four loops in QCD            
* Authors: Saurav Goyal, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran 
* Date: December, 2025                                                   
*                                                                        
*************************************************************************
*                                                                        
* This file contains the results of                                      
* Soft and Jet function for quark and gluon (inclusive case)             
* in SV + NSV limit upto 4th order in pQCD.                              
*                                                                        
* 1) Gluon Jet function:  [J^g] (m=1/2),                                 
* 2) Quark Jet function:  [J^q] (m=1/2),                                 
* 3) Gluon Soft function: [S^g] (m=1),                                   
* 4) Quark Soft function: [S^q] (m=1).                                   
*                                                                        
*                                                                        
* Notations:                                                             
* as is the strong coupling constant at muR scale,                       
* muR is the renormalization scale, muF is the factorization scale.      
*                                                                        
* lqr = Log(Q^2/muR^2), lfr = Log(muF^2/muR^2),                          
* cD0,...,cD7 are new Plus-Distributions defined in Eq: (38),         
* cL0,...,cL7 are new Logarithm defined in Eq: (39),                  
* L0,...,L7 are standard Logarithm i.e. L'i' = Log(1-z)^i,          
* [d_(1-z)] is the Dirac Delta function,                                 
* zeta2 = Zeta(2),...,zeta7 = Zeta(7) are Riemann zeta-values.        
*                                                                        
* One unknown [B4(d4RA/nc)] (=-998.02 ± 0.02),                           
* See: arXiv:2310.05744, arXiv:2505.09381                                
*                                                                        
* Color factors (see Appendix in the paper):                             
* Ca = Nc and Cf =(Nc^2-1)/(2 Nc) in SU(Nc) gauge theory, Nc=3 for QCD,  
* nf = number of flavors,                                                
* nfv = charge weighted sum of quark flavors,                            
* [dabc^2/n] = (Nc^2 - 1)*(Nc^2 - 4)/(16*Nc^2),                          
* [d4AA/na]  =  Nc^2*(Nc^2 + 36)/24,                                     
* [d4RA/na]  =  Nc*(Nc^2 + 6)/48,                                        
* [d4RR/na]  = (Nc^4 - 6*Nc^2 + 18)/(96*Nc^2),                           
* [d4RA/nr]  = (Nc^2 - 1)*(Nc^2 + 6)/48,                                 
* [d4RR/nr]  = (Nc^2 - 1)*(Nc^4 - 6*Nc^2 + 18)/(96*Nc^3);                
*                                                                        
*************************************************************************
                                                                         
                                                                         
*************************************************************************
S as;                          
S [d_(1-z)],                   
  cD0,...,cD7,                 
  cL1,...,cL7,                 
  L0,...,L7;                   
S zeta2,...,zeta7;             
S [B4(d4RA/nc)];               
S Ca,nf,Cf,                    
 [d4AA/na],[d4RA/na],[d4RR/na],
 [dabc^2/n],nfv,               
 [d4RA/nr],[d4RR/nr];          
*************************************************************************

** Jet function for gluon:
local [J^g] = ( + [d_(1-z)] 

    + as*( + cL1 * (  - 4*Ca )

       + cD1 * ( 4*Ca )

       + cD0 * ( 2/3*nf - 11/3*Ca )

       + L0 * ( 2/3*nf + 1/3*Ca )

       + [d_(1-z)] * (  - 10/9*nf + 67/9*Ca - 6*Ca*zeta2 )) 

    + as^2*( + cL3 * (  - 8*Ca^2 )

       + cD3 * ( 8*Ca^2 )

       + cL2 * (  - 8/3*Ca*nf + 92/3*Ca^2 )

       + cD2 * ( 16/3*Ca*nf - 88/3*Ca^2 )

       + cL1 * ( 8/9*nf^2 + 64/9*Ca*nf - 230/3*Ca^2 + 48*Ca^2*zeta2 )

       + cD1 * ( 8/9*nf^2 - 56/3*Ca*nf + 778/9*Ca^2 - 48*Ca^2*zeta2 )

       + cD0 * (  - 40/27*nf^2 + 224/9*Ca*nf - 12*Ca*nf*zeta2 - 2570/27*Ca^2
          + 32*Ca^2*zeta3 + 66*Ca^2*zeta2 + 2*Cf*nf )

       + L2 * (  - 4*Ca^2 )

       + L1 * ( 2*Ca*nf - 14*Ca^2 )

       + L1*cL1 * ( 16*Ca^2 )

       + L0 * (  - 16/27*nf^2 + 268/27*Ca*nf + 4*Ca*nf*zeta2 + 172/9*Ca^2 - 32
         *Ca^2*zeta3 - 66*Ca^2*zeta2 + 10*Cf*nf )

       + [d_(1-z)] * ( 100/81*nf^2 - 8/9*nf^2*zeta2 - 760/27*Ca*nf + 8/9*Ca*nf
         *zeta3 + 218/9*Ca*nf*zeta2 + 20215/162*Ca^2 - 440/9*Ca^2*zeta3 - 371/
         3*Ca^2*zeta2 + 151/5*Ca^2*zeta2^2 - 55/6*Cf*nf + 8*Cf*nf*zeta3 )) 

    + as^3*( + cL5 * (  - 8*Ca^3 )

       + cD5 * ( 8*Ca^3 )

       + cL4 * (  - 76/9*Ca^2*nf + 634/9*Ca^3 )

       + cD4 * ( 100/9*Ca^2*nf - 550/9*Ca^3 )

       + cL3 * (  - 32/27*Ca*nf^2 + 1840/27*Ca^2*nf - 10016/27*Ca^3 + 144*Ca^3
         *zeta2 )

       + cD3 * ( 16/3*Ca*nf^2 - 256/3*Ca^2*nf + 340*Ca^3 - 144*Ca^3*zeta2 )

       + cL2 * ( 8/9*nf^3 + 52/9*Ca*nf^2 - 1990/9*Ca^2*nf + 280/3*Ca^2*nf*
         zeta2 + 9415/9*Ca^3 - 256*Ca^3*zeta3 - 2572/3*Ca^3*zeta2 + 8*Cf*Ca*nf
          )

       + cD2 * ( 8/9*nf^3 - 292/9*Ca*nf^2 + 3106/9*Ca^2*nf - 376/3*Ca^2*nf*
         zeta2 - 9623/9*Ca^3 + 256*Ca^3*zeta3 + 2068/3*Ca^3*zeta2 + 16*Cf*Ca*
         nf )

       + cL1 * (  - 32/27*nf^3 + 404/27*Ca*nf^2 + 64/9*Ca*nf^2*zeta2 + 19918/
         81*Ca^2*nf - 368/9*Ca^2*nf*zeta3 - 440*Ca^2*nf*zeta2 - 129946/81*Ca^3
          + 9944/9*Ca^3*zeta3 + 21728/9*Ca^3*zeta2 - 1756/5*Ca^3*zeta2^2 + 68/
         3*Cf*nf^2 - 82/3*Cf*Ca*nf - 64*Cf*Ca*nf*zeta3 )

       + cD1 * (  - 80/27*nf^3 + 6652/81*Ca*nf^2 - 32*Ca*nf^2*zeta2 - 20134/27
         *Ca^2*nf + 752/9*Ca^2*nf*zeta3 + 4648/9*Ca^2*nf*zeta2 + 171848/81*
         Ca^3 - 7304/9*Ca^3*zeta3 - 18628/9*Ca^3*zeta2 + 1756/5*Ca^3*zeta2^2
          + 20/3*Cf*nf^2 - 110*Cf*Ca*nf + 64*Cf*Ca*nf*zeta3 )

       + cD0 * ( 200/81*nf^3 - 16/9*nf^3*zeta2 - 116509/1458*Ca*nf^2 + 32/27*
         Ca*nf^2*zeta3 + 1892/27*Ca*nf^2*zeta2 + 1052135/1458*Ca^2*nf - 5888/
         27*Ca^2*nf*zeta3 - 61616/81*Ca^2*nf*zeta2 + 626/5*Ca^2*nf*zeta2^2 - 
         1448021/729*Ca^3 + 80*Ca^3*zeta5 + 12436/9*Ca^3*zeta3 + 191963/81*
         Ca^3*zeta2 - 1472/3*Ca^3*zeta2*zeta3 - 3267/5*Ca^3*zeta2^2 - 24*Cf*
         nf^2 + 16*Cf*nf^2*zeta3 + 5599/27*Cf*Ca*nf - 1096/9*Cf*Ca*nf*zeta3 - 
         36*Cf*Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 - Cf^2*nf )

       + L3 * ( 32/27*Ca^2*nf - 176/27*Ca^3 )

       + L2 * (  - 16/27*Ca*nf^2 + 548/27*Ca^2*nf + 2/3*Ca^2*nf*zeta2 - 2962/
         27*Ca^3 + 112/3*Ca^3*zeta2 )

       + L2*cL2 * (  - 8*Ca^3 )

       + L2*cL1 * (  - 8*Ca^2*nf + 44*Ca^3 )

       + L1 * (  - 140/27*Ca*nf^2 + 7870/81*Ca^2*nf - 356/9*Ca^2*nf*zeta2 - 
         35596/81*Ca^3 + 256/3*Ca^3*zeta3 + 2036/9*Ca^3*zeta2 + 4*Cf*nf^2 - 16/
         3*Cf*nf^2*zeta2 - 10*Cf*Ca*nf + 80/3*Cf*Ca*nf*zeta2 )

       + L1*cL3 * ( 32*Ca^3 )

       + L1*cL2 * ( 76/3*Ca^2*nf - 436/3*Ca^3 )

       + L1*cL1 * ( 4*Ca*nf^2 - 310/3*Ca^2*nf + 1534/3*Ca^3 - 192*Ca^3*zeta2 )

       + L0 * (  - 40/81*nf^3 - 16/9*nf^3*zeta2 - 89021/1458*Ca*nf^2 - 160/9*
         Ca*nf^2*zeta3 - 320/27*Ca*nf^2*zeta2 + 704443/1458*Ca^2*nf + 6808/27*
         Ca^2*nf*zeta3 + 36218/81*Ca^2*nf*zeta2 - 1282/15*Ca^2*nf*zeta2^2 - 
         167671/729*Ca^3 - 80*Ca^3*zeta5 - 36772/27*Ca^3*zeta3 - 182063/81*
         Ca^3*zeta2 + 1472/3*Ca^3*zeta2*zeta3 + 11123/15*Ca^3*zeta2^2 - 68*Cf*
         nf^2 + 32*Cf*nf^2*zeta3 + 7643/27*Cf*Ca*nf - 680/9*Cf*Ca*nf*zeta3 - 
         116/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 - 9*Cf^2*nf )

       + [d_(1-z)] * (  - 1000/729*nf^3 + 80/27*nf^3*zeta2 + 1613639/26244*Ca*
         nf^2 - 1004/243*Ca*nf^2*zeta3 - 7312/81*Ca*nf^2*zeta2 + 2024/135*Ca*
         nf^2*zeta2^2 - 17323633/26244*Ca^2*nf + 208/9*Ca^2*nf*zeta5 + 2734/9*
         Ca^2*nf*zeta3 + 660124/729*Ca^2*nf*zeta2 - 176/3*Ca^2*nf*zeta2*zeta3
          - 37454/135*Ca^2*nf*zeta2^2 + 55853711/26244*Ca^3 - 44*Ca^3*zeta5 - 
         452770/243*Ca^3*zeta3 + 1600/9*Ca^3*zeta3^2 - 2055109/729*Ca^3*zeta2
          + 2728/3*Ca^3*zeta2*zeta3 + 53633/45*Ca^3*zeta2^2 - 32618/189*Ca^3*
         zeta2^3 + 7001/162*Cf*nf^2 - 104/3*Cf*nf^2*zeta3 - 20/3*Cf*nf^2*zeta2
          - 389369/972*Cf*Ca*nf + 584/9*Cf*Ca*nf*zeta5 + 21200/81*Cf*Ca*nf*
         zeta3 + 1424/9*Cf*Ca*nf*zeta2 - 320/3*Cf*Ca*nf*zeta2*zeta3 + 304/45*
         Cf*Ca*nf*zeta2^2 + 143/9*Cf^2*nf - 80*Cf^2*nf*zeta5 + 148/3*Cf^2*nf*
         zeta3 )) 

    + as^4*( + cL7 * (  - 16/3*Ca^4 )

       + cD7 * ( 16/3*Ca^4 )

       + cL6 * (  - 32/3*Ca^3*nf + 80*Ca^4 )

       + cD6 * ( 112/9*Ca^3*nf - 616/9*Ca^4 )

       + cL5 * (  - 176/27*Ca^2*nf^2 + 4096/27*Ca^3*nf - 18356/27*Ca^4 + 192*
         Ca^4*zeta2 )

       + cD5 * ( 304/27*Ca^2*nf^2 - 4304/27*Ca^3*nf + 15628/27*Ca^4 - 192*Ca^4
         *zeta2 )

       + cL4 * (  - 16/81*Ca*nf^3 + 6208/81*Ca^2*nf^2 - 83636/81*Ca^3*nf + 
         2488/9*Ca^3*nf*zeta2 + 290780/81*Ca^4 - 1600/3*Ca^4*zeta3 - 19948/9*
         Ca^4*zeta2 - 28/3*Cf*Ca^2*nf )

       + cD4 * ( 128/27*Ca*nf^3 - 10336/81*Ca^2*nf^2 + 90968/81*Ca^3*nf - 2920/
         9*Ca^3*nf*zeta2 - 250288/81*Ca^4 + 1600/3*Ca^4*zeta3 + 16060/9*Ca^4*
         zeta2 + 100/3*Cf*Ca^2*nf )

       + cL3 * ( 64/81*nf^4 + 416/243*Ca*nf^3 - 82984/243*Ca^2*nf^2 + 3200/27*
         Ca^2*nf^2*zeta2 + 969812/243*Ca^3*nf - 3712/9*Ca^3*nf*zeta3 - 78496/
         27*Ca^3*nf*zeta2 - 338840/27*Ca^4 + 47104/9*Ca^4*zeta3 + 356600/27*
         Ca^4*zeta2 - 6744/5*Ca^4*zeta2^2 + 248/9*Cf*Ca*nf^2 + 1384/9*Cf*Ca^2*
         nf - 192*Cf*Ca^2*nf*zeta3 )

       + cD3 * ( 64/81*nf^4 - 3328/81*Ca*nf^3 + 171832/243*Ca^2*nf^2 - 608/3*
         Ca^2*nf^2*zeta2 - 1191980/243*Ca^3*nf + 4736/9*Ca^3*nf*zeta3 + 25904/
         9*Ca^3*nf*zeta2 + 2843764/243*Ca^4 - 35552/9*Ca^4*zeta3 - 94304/9*
         Ca^4*zeta2 + 6744/5*Ca^4*zeta2^2 + 344/9*Cf*Ca*nf^2 - 3872/9*Cf*Ca^2*
         nf + 192*Cf*Ca^2*nf*zeta3 )

       + cL2 * (  - 128/81*nf^4 + 4576/243*Ca*nf^3 + 16/3*Ca*nf^3*zeta2 + 
         14582/27*Ca^2*nf^2 - 2464/27*Ca^2*nf^2*zeta3 - 26024/27*Ca^2*nf^2*
         zeta2 - 635006/81*Ca^3*nf + 111440/27*Ca^3*nf*zeta3 + 344684/27*Ca^3*
         nf*zeta2 - 6296/5*Ca^3*nf*zeta2^2 + 6355052/243*Ca^4 - 2016*Ca^4*
         zeta5 - 645088/27*Ca^4*zeta3 - 134014/3*Ca^4*zeta2 + 5632*Ca^4*zeta2*
         zeta3 + 150068/15*Ca^4*zeta2^2 + 296/9*Cf*nf^3 - 2420/9*Cf*Ca*nf^2 - 
         160/3*Cf*Ca*nf^2*zeta3 - 302*Cf*Ca^2*nf + 2656/3*Cf*Ca^2*nf*zeta3 + 
         248/3*Cf*Ca^2*nf*zeta2 + 192/5*Cf*Ca^2*nf*zeta2^2 - 12*Cf^2*Ca*nf )

       + cD2 * (  - 320/81*nf^4 + 12416/81*Ca*nf^3 - 1456/27*Ca*nf^3*zeta2 - 
         545228/243*Ca^2*nf^2 + 4160/27*Ca^2*nf^2*zeta3 + 39224/27*Ca^2*nf^2*
         zeta2 + 3366592/243*Ca^3*nf - 103504/27*Ca^3*nf*zeta3 - 344732/27*
         Ca^3*nf*zeta2 + 22384/15*Ca^3*nf*zeta2^2 - 7346150/243*Ca^4 + 2016*
         Ca^4*zeta5 + 494912/27*Ca^4*zeta3 + 948082/27*Ca^4*zeta2 - 5632*Ca^4*
         zeta2*zeta3 - 119944/15*Ca^4*zeta2^2 + 104/9*Cf*nf^3 - 3472/9*Cf*Ca*
         nf^2 + 512/3*Cf*Ca*nf^2*zeta3 + 20392/9*Cf*Ca^2*nf - 3424/3*Cf*Ca^2*
         nf*zeta3 - 376*Cf*Ca^2*nf*zeta2 - 192/5*Cf*Ca^2*nf*zeta2^2 - 8*Cf^2*
         Ca*nf )

       + cD1 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 384*zeta3^2*
         [d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*[d4AA/na] - 1280/3*
         nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 256*nf*zeta2*
         [d4RA/na] + 1600/243*nf^4 - 128/27*nf^4*zeta2 - 612662/2187*Ca*nf^3
          + 800/81*Ca*nf^3*zeta3 + 20048/81*Ca*nf^3*zeta2 + 26326343/6561*Ca^2
         *nf^2 - 196976/243*Ca^2*nf^2*zeta3 - 1033568/243*Ca^2*nf^2*zeta2 + 
         67448/135*Ca^2*nf^2*zeta2^2 - 156619981/6561*Ca^3*nf + 4592/3*Ca^3*nf
         *zeta5 + 103672/9*Ca^3*nf*zeta3 + 21521320/729*Ca^3*nf*zeta2 - 24416/
         9*Ca^3*nf*zeta2*zeta3 - 956312/135*Ca^3*nf*zeta2^2 + 332418839/6561*
         Ca^4 - 64856/9*Ca^4*zeta5 - 10444660/243*Ca^4*zeta3 + 29296/9*Ca^4*
         zeta3^2 - 51630466/729*Ca^4*zeta2 + 193424/9*Ca^4*zeta2*zeta3 + 
         1158626/45*Ca^4*zeta2^2 - 2461936/945*Ca^4*zeta2^3 - 2012/27*Cf*nf^3
          + 128/3*Cf*nf^3*zeta3 + 12896/9*Cf*Ca*nf^2 - 23296/27*Cf*Ca*nf^2*
         zeta3 - 680/3*Cf*Ca*nf^2*zeta2 - 128/15*Cf*Ca*nf^2*zeta2^2 - 1611359/
         243*Cf*Ca^2*nf + 3776/9*Cf*Ca^2*nf*zeta5 + 340016/81*Cf*Ca^2*nf*zeta3
          + 23516/9*Cf*Ca^2*nf*zeta2 - 3584/3*Cf*Ca^2*nf*zeta2*zeta3 + 3328/45
         *Cf*Ca^2*nf*zeta2^2 + 8*Cf^2*nf^2 + 1342/9*Cf^2*Ca*nf - 640*Cf^2*Ca*
         nf*zeta5 + 1184/3*Cf^2*Ca*nf*zeta3 )

       + cD0 * (  - 928/9*[d4AA/na] + [d4AA/na]*[B4(d4RA/nc)] - 3484*zeta7*
         [d4AA/na] - 440/9*zeta5*[d4AA/na] + 10160/9*zeta3*[d4AA/na] + 3344/3*
         zeta3^2*[d4AA/na] + 992/3*zeta2*[d4AA/na] - 1024*zeta2*zeta5*
         [d4AA/na] + 2064*zeta2*zeta3*[d4AA/na] + 264/5*zeta2^2*[d4AA/na] + 
         736/5*zeta2^2*zeta3*[d4AA/na] - 11264/105*zeta2^3*[d4AA/na] - 224/9*
         nf*[d4RA/na] + 16240/9*nf*zeta5*[d4RA/na] - 1600/9*nf*zeta3*[d4RA/na]
          - 448/3*nf*zeta3^2*[d4RA/na] - 96*nf*zeta2*[d4RA/na] - 608*nf*zeta2*
         zeta3*[d4RA/na] - 1136/15*nf*zeta2^2*[d4RA/na] + 16832/315*nf*zeta2^3
         *[d4RA/na] + 704/9*nf^2*[d4RR/na] - 512/3*nf^2*zeta3*[d4RR/na] - 8000/
         2187*nf^4 + 640/81*nf^4*zeta2 + 4003783/19683*Ca*nf^3 - 14992/729*Ca*
         nf^3*zeta3 - 76624/243*Ca*nf^3*zeta2 + 17632/405*Ca*nf^3*zeta2^2 - 
         168019897/52488*Ca^2*nf^2 + 8168/27*Ca^2*nf^2*zeta5 + 848845/729*Ca^2
         *nf^2*zeta3 + 10342238/2187*Ca^2*nf^2*zeta2 - 6304/27*Ca^2*nf^2*zeta2
         *zeta3 - 520424/405*Ca^2*nf^2*zeta2^2 + 12799895/648*Ca^3*nf - 25901/
         9*Ca^3*nf*zeta5 - 10443965/729*Ca^3*nf*zeta3 + 12440/27*Ca^3*nf*
         zeta3^2 - 64943836/2187*Ca^3*nf*zeta2 + 191246/27*Ca^3*nf*zeta2*zeta3
          + 4711811/405*Ca^3*nf*zeta2^2 - 3410216/2835*Ca^3*nf*zeta2^3 - 
         1681544207/39366*Ca^4 - 1/24*Ca^4*[B4(d4RA/nc)] + 29911/6*Ca^4*zeta7
          + 190741/27*Ca^4*zeta5 + 34771520/729*Ca^4*zeta3 - 169004/27*Ca^4*
         zeta3^2 + 143918012/2187*Ca^4*zeta2 - 9328/3*Ca^4*zeta2*zeta5 - 
         965614/27*Ca^4*zeta2*zeta3 - 2600237/81*Ca^4*zeta2^2 + 64244/15*Ca^4*
         zeta2^2*zeta3 + 17208686/2835*Ca^4*zeta2^3 + 30310/243*Cf*nf^3 - 832/
         9*Cf*nf^3*zeta3 - 208/9*Cf*nf^3*zeta2 - 3151019/1458*Cf*Ca*nf^2 + 
         3760/27*Cf*Ca*nf^2*zeta5 + 345640/243*Cf*Ca*nf^2*zeta3 + 22810/27*Cf*
         Ca*nf^2*zeta2 - 3520/9*Cf*Ca*nf^2*zeta2*zeta3 + 3008/135*Cf*Ca*nf^2*
         zeta2^2 + 25496083/2916*Cf*Ca^2*nf - 27880/27*Cf*Ca^2*nf*zeta5 - 
         1514092/243*Cf*Ca^2*nf*zeta3 + 592*Cf*Ca^2*nf*zeta3^2 - 135986/27*Cf*
         Ca^2*nf*zeta2 + 23384/9*Cf*Ca^2*nf*zeta2*zeta3 + 5468/27*Cf*Ca^2*nf*
         zeta2^2 + 16768/315*Cf*Ca^2*nf*zeta2^3 - 619/27*Cf^2*nf^2 - 640/3*
         Cf^2*nf^2*zeta5 + 1792/9*Cf^2*nf^2*zeta3 - 13459/36*Cf^2*Ca*nf + 5120/
         3*Cf^2*Ca*nf*zeta5 - 3704/3*Cf^2*Ca*nf*zeta3 + 80*Cf^2*Ca*nf*zeta3^2
          + 18*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7*Cf^2*Ca*nf*
         zeta2^3 - 23*Cf^3*nf )

       + L4 * (  - 4/9*Ca^2*nf^2 + 44/9*Ca^3*nf - 121/9*Ca^4 )

       + L3*cL2 * ( 64/27*Ca^3*nf - 352/27*Ca^4 )

       + L3*cL1 * ( 256/81*Ca^2*nf^2 - 2816/81*Ca^3*nf + 7744/81*Ca^4 )

       + L2*cL4 * (  - 8*Ca^4 )

       + L2*cL3 * (  - 160/9*Ca^3*nf + 880/9*Ca^4 )

       + L2*cL2 * (  - 320/27*Ca^2*nf^2 + 4504/27*Ca^3*nf + 4/3*Ca^3*nf*zeta2
          - 16244/27*Ca^4 + 368/3*Ca^4*zeta2 )

       + L2*cL1 * (  - 128/81*Ca*nf^3 + 1696/27*Ca^2*nf^2 + 16/9*Ca^2*nf^2*
         zeta2 - 17392/27*Ca^3*nf + 1016/9*Ca^3*nf*zeta2 + 150824/81*Ca^4 - 
         128*Ca^4*zeta3 - 2024/3*Ca^4*zeta2 - 24*Cf*Ca^2*nf )

       + L1*cL5 * ( 32*Ca^4 )

       + L1*cL4 * ( 484/9*Ca^3*nf - 2716/9*Ca^4 )

       + L1*cL3 * ( 272/9*Ca^2*nf^2 - 488*Ca^3*nf + 17464/9*Ca^4 - 576*Ca^4*
         zeta2 )

       + L1*cL2 * ( 16/3*Ca*nf^3 - 5552/27*Ca^2*nf^2 + 173852/81*Ca^3*nf - 
         4864/9*Ca^3*nf*zeta2 - 529856/81*Ca^4 + 2432/3*Ca^4*zeta3 + 27232/9*
         Ca^4*zeta2 + 8*Cf*Ca*nf^2 - 32/3*Cf*Ca*nf^2*zeta2 + 44*Cf*Ca^2*nf + 
         160/3*Cf*Ca^2*nf*zeta2 )) 
);

** Jet function for quark:
local [J^q] = ( + [d_(1-z)] 

    + as*( + cL1 * (  - 4*Cf )

       + cD1 * ( 4*Cf )

       + cD0 * (  - 3*Cf )

       + L0 * ( 14*Cf )

       + [d_(1-z)] * ( 7*Cf - 6*Cf*zeta2 )) 

    + as^2*( + cL3 * (  - 8*Cf^2 )

       + cD3 * ( 8*Cf^2 )

       + cL2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 48*Cf^2 )

       + cD2 * ( 4/3*Cf*nf - 22/3*Cf*Ca - 18*Cf^2 )

       + cL1 * ( 148/9*Cf*nf - 862/9*Cf*Ca + 8*Cf*Ca*zeta2 - 70*Cf^2 + 40*Cf^2
         *zeta2 )

       + cD1 * (  - 58/9*Cf*nf + 367/9*Cf*Ca - 8*Cf*Ca*zeta2 + 37*Cf^2 - 40*
         Cf^2*zeta2 )

       + cD0 * ( 247/27*Cf*nf - 8/3*Cf*nf*zeta2 - 3155/54*Cf*Ca + 40*Cf*Ca*
         zeta3 + 44/3*Cf*Ca*zeta2 - 45/2*Cf^2 - 8*Cf^2*zeta3 + 42*Cf^2*zeta2 )

       + L2 * (  - 4*Cf^2 )

       + L1 * (  - 6*Cf*Ca + 16*Cf*Ca*zeta2 + 26*Cf^2 - 32*Cf^2*zeta2 )

       + L1*cL1 * ( 16*Cf^2 )

       + L0 * (  - 1060/27*Cf*nf + 8/3*Cf*nf*zeta2 + 5734/27*Cf*Ca - 64*Cf*Ca*
         zeta3 - 32/3*Cf*Ca*zeta2 + 90*Cf^2 + 56*Cf^2*zeta3 - 148*Cf^2*zeta2 )

       + [d_(1-z)] * (  - 4057/324*Cf*nf + 8/9*Cf*nf*zeta3 + 68/9*Cf*nf*zeta2
          + 53129/648*Cf*Ca - 206/9*Cf*Ca*zeta3 - 416/9*Cf*Ca*zeta2 - 17/5*Cf*
         Ca*zeta2^2 + 205/8*Cf^2 - 18*Cf^2*zeta3 - 67*Cf^2*zeta2 + 168/5*Cf^2*
         zeta2^2 )) 

    + as^3*( + cL5 * (  - 8*Cf^3 )

       + cD5 * ( 8*Cf^3 )

       + cL4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 68*Cf^3 )

       + cD4 * ( 40/9*Cf^2*nf - 220/9*Cf^2*Ca - 30*Cf^3 )

       + cL3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2 + 184/3*
         Cf^2*nf - 1076/3*Cf^2*Ca + 32*Cf^2*Ca*zeta2 - 182*Cf^3 + 112*Cf^3*
         zeta2 )

       + cD3 * ( 16/27*Cf*nf^2 - 176/27*Cf*Ca*nf + 484/27*Cf*Ca^2 - 280/9*Cf^2
         *nf + 1732/9*Cf^2*Ca - 32*Cf^2*Ca*zeta2 + 92*Cf^3 - 112*Cf^3*zeta2 )

       + cL2 * ( 296/27*Cf*nf^2 - 3532/27*Cf*Ca*nf + 16/3*Cf*Ca*nf*zeta2 + 
         10094/27*Cf*Ca^2 - 88/3*Cf*Ca^2*zeta2 - 734/3*Cf^2*nf + 40*Cf^2*nf*
         zeta2 + 4271/3*Cf^2*Ca - 288*Cf^2*Ca*zeta3 - 324*Cf^2*Ca*zeta2 + 389*
         Cf^3 + 80*Cf^3*zeta3 - 800*Cf^3*zeta2 )

       + cD2 * (  - 116/27*Cf*nf^2 + 1552/27*Cf*Ca*nf - 16/3*Cf*Ca*nf*zeta2 - 
         4649/27*Cf*Ca^2 + 88/3*Cf*Ca^2*zeta2 + 875/9*Cf^2*nf - 40*Cf^2*nf*
         zeta2 - 10537/18*Cf^2*Ca + 240*Cf^2*Ca*zeta3 + 256*Cf^2*Ca*zeta2 - 
         297/2*Cf^3 + 16*Cf^3*zeta3 + 324*Cf^3*zeta2 )

       + cL1 * (  - 4432/81*Cf*nf^2 + 32/9*Cf*nf^2*zeta2 + 56552/81*Cf*Ca*nf
          - 48*Cf*Ca*nf*zeta3 - 512/9*Cf*Ca*nf*zeta2 - 164746/81*Cf*Ca^2 + 440
         *Cf*Ca^2*zeta3 + 680/3*Cf*Ca^2*zeta2 - 176/5*Cf*Ca^2*zeta2^2 + 41173/
         81*Cf^2*nf + 256/9*Cf^2*nf*zeta3 - 3280/9*Cf^2*nf*zeta2 - 423983/162*
         Cf^2*Ca + 5432/9*Cf^2*Ca*zeta3 + 19492/9*Cf^2*Ca*zeta2 - 812/5*Cf^2*
         Ca*zeta2^2 - 787/2*Cf^3 + 176*Cf^3*zeta3 + 1152*Cf^3*zeta2 - 448/5*
         Cf^3*zeta2^2 )

       + cD1 * ( 940/81*Cf*nf^2 - 32/9*Cf*nf^2*zeta2 - 15062/81*Cf*Ca*nf + 16*
         Cf*Ca*nf*zeta3 + 512/9*Cf*Ca*nf*zeta2 + 50689/81*Cf*Ca^2 - 264*Cf*
         Ca^2*zeta3 - 680/3*Cf*Ca^2*zeta2 + 176/5*Cf*Ca^2*zeta2^2 - 15775/81*
         Cf^2*nf + 320/9*Cf^2*nf*zeta3 + 1444/9*Cf^2*nf*zeta2 + 157943/162*
         Cf^2*Ca - 2984/9*Cf^2*Ca*zeta3 - 9286/9*Cf^2*Ca*zeta2 + 492/5*Cf^2*Ca
         *zeta2^2 + 349/2*Cf^3 - 120*Cf^3*zeta3 - 578*Cf^3*zeta2 + 1088/5*Cf^3
         *zeta2^2 )

       + cD0 * (  - 8714/729*Cf*nf^2 - 32/27*Cf*nf^2*zeta3 + 232/27*Cf*nf^2*
         zeta2 + 160906/729*Cf*Ca*nf - 776/9*Cf*Ca*nf*zeta3 - 9920/81*Cf*Ca*nf
         *zeta2 + 208/15*Cf*Ca*nf*zeta2^2 - 599375/729*Cf*Ca^2 - 232*Cf*Ca^2*
         zeta5 + 21032/27*Cf*Ca^2*zeta3 + 32126/81*Cf*Ca^2*zeta2 - 176/3*Cf*
         Ca^2*zeta2*zeta3 - 652/15*Cf*Ca^2*zeta2^2 + 7325/36*Cf^2*nf - 176/3*
         Cf^2*nf*zeta3 - 5458/27*Cf^2*nf*zeta2 + 64/3*Cf^2*nf*zeta2^2 - 151405/
         216*Cf^2*Ca - 120*Cf^2*Ca*zeta5 + 4334/9*Cf^2*Ca*zeta3 + 33343/27*
         Cf^2*Ca*zeta2 - 480*Cf^2*Ca*zeta2*zeta3 - 2783/15*Cf^2*Ca*zeta2^2 - 
         815/8*Cf^3 + 432*Cf^3*zeta5 - 34*Cf^3*zeta3 + 366*Cf^3*zeta2 + 48*
         Cf^3*zeta2*zeta3 - 1704/5*Cf^3*zeta2^2 )

       + L3 * ( 32/27*Cf^2*nf - 176/27*Cf^2*Ca )

       + L2 * ( 2*Cf*Ca*nf - 16/3*Cf*Ca*nf*zeta2 + 14/3*Cf*Ca^2 - 32*Cf*Ca^2*
         zeta3 + 58*Cf*Ca^2*zeta2 + 4/3*Cf^2*nf + 32/3*Cf^2*nf*zeta2 - 94*Cf^2
         *Ca + 128*Cf^2*Ca*zeta3 - 316/3*Cf^2*Ca*zeta2 + 412/3*Cf^3 - 128*Cf^3
         *zeta3 + 24*Cf^3*zeta2 )

       + L2*cL2 * (  - 8*Cf^3 )

       + L2*cL1 * (  - 16/3*Cf^2*nf + 88/3*Cf^2*Ca + 12*Cf^3 )

       + L1 * ( 892/9*Cf*Ca*nf - 160/3*Cf*Ca*nf*zeta3 - 260/3*Cf*Ca*nf*zeta2
          - 5680/9*Cf*Ca^2 + 376/3*Cf*Ca^2*zeta3 + 1792/3*Cf*Ca^2*zeta2 - 128/
         5*Cf*Ca^2*zeta2^2 - 16136/81*Cf^2*nf + 128/3*Cf^2*nf*zeta3 + 144*Cf^2
         *nf*zeta2 + 92210/81*Cf^2*Ca + 1400/3*Cf^2*Ca*zeta3 - 856*Cf^2*Ca*
         zeta2 - 992/5*Cf^2*Ca*zeta2^2 + 680/3*Cf^3 - 688*Cf^3*zeta3 - 1228/3*
         Cf^3*zeta2 + 2496/5*Cf^3*zeta2^2 )

       + L1*cL3 * ( 32*Cf^3 )

       + L1*cL2 * ( 32/3*Cf^2*nf - 212/3*Cf^2*Ca + 32*Cf^2*Ca*zeta2 + 4*Cf^3
          - 64*Cf^3*zeta2 )

       + L1*cL1 * (  - 8*Cf*Ca*nf + 64/3*Cf*Ca*nf*zeta2 + 44*Cf*Ca^2 - 352/3*
         Cf*Ca^2*zeta2 - 8/9*Cf^2*nf - 128/3*Cf^2*nf*zeta2 + 590/9*Cf^2*Ca + 
         368/3*Cf^2*Ca*zeta2 + 34*Cf^3 - 32*Cf^3*zeta2 )

       + L0 * (  - 128*[dabc^2/n]*nfv + 1280*zeta5*[dabc^2/n]*nfv - 704*zeta3*
         [dabc^2/n]*nfv - 448*zeta2*[dabc^2/n]*nfv + 128*zeta2*zeta3*
         [dabc^2/n]*nfv + 64/5*zeta2^2*[dabc^2/n]*nfv + 68312/729*Cf*nf^2 + 32/
         27*Cf*nf^2*zeta3 - 592/27*Cf*nf^2*zeta2 - 972940/729*Cf*Ca*nf + 236*
         Cf*Ca*nf*zeta3 + 21068/81*Cf*Ca*nf*zeta2 - 304/15*Cf*Ca*nf*zeta2^2 + 
         3231470/729*Cf*Ca^2 + 72*Cf*Ca^2*zeta5 - 63128/27*Cf*Ca^2*zeta3 - 
         46208/81*Cf*Ca^2*zeta2 - 64/3*Cf*Ca^2*zeta2*zeta3 + 2324/15*Cf*Ca^2*
         zeta2^2 - 84547/162*Cf^2*nf - 512/3*Cf^2*nf*zeta3 + 15848/27*Cf^2*nf*
         zeta2 + 448/15*Cf^2*nf*zeta2^2 + 410819/324*Cf^2*Ca + 1320*Cf^2*Ca*
         zeta5 + 8128/9*Cf^2*Ca*zeta3 - 100022/27*Cf^2*Ca*zeta2 + 944*Cf^2*Ca*
         zeta2*zeta3 - 1406/5*Cf^2*Ca*zeta2^2 + 6325/12*Cf^3 - 2192*Cf^3*zeta5
          + 604*Cf^3*zeta3 - 3956/3*Cf^3*zeta2 - 656*Cf^3*zeta2*zeta3 + 20768/
         15*Cf^3*zeta2^2 )

       + [d_(1-z)] * ( 124903/13122*Cf*nf^2 + 376/243*Cf*nf^2*zeta3 - 932/81*
         Cf*nf^2*zeta2 + 8/5*Cf*nf^2*zeta2^2 - 2942843/13122*Cf*Ca*nf + 16/3*
         Cf*Ca*nf*zeta5 + 7414/81*Cf*Ca*nf*zeta3 + 136648/729*Cf*Ca*nf*zeta2
          - 64/3*Cf*Ca*nf*zeta2*zeta3 - 836/45*Cf*Ca*nf*zeta2^2 + 50602039/
         52488*Cf*Ca^2 - 380/9*Cf*Ca^2*zeta5 - 187951/243*Cf*Ca^2*zeta3 + 1528/
         9*Cf*Ca^2*zeta3^2 - 464665/729*Cf*Ca^2*zeta2 + 788/3*Cf*Ca^2*zeta2*
         zeta3 + 1009/45*Cf*Ca^2*zeta2^2 + 1768/189*Cf*Ca^2*zeta2^3 - 261587/
         972*Cf^2*nf + 80/3*Cf^2*nf*zeta5 + 11216/81*Cf^2*nf*zeta3 + 4853/18*
         Cf^2*nf*zeta2 - 272/9*Cf^2*nf*zeta2*zeta3 - 11752/135*Cf^2*nf*zeta2^2
          + 206197/324*Cf^2*Ca + 560/9*Cf^2*Ca*zeta5 - 28241/27*Cf^2*Ca*zeta3
          + 424/3*Cf^2*Ca*zeta3^2 - 17585/12*Cf^2*Ca*zeta2 + 4400/9*Cf^2*Ca*
         zeta2*zeta3 + 74812/135*Cf^2*Ca*zeta2^2 + 3094/45*Cf^2*Ca*zeta2^3 + 
         1173/8*Cf^3 - 88*Cf^3*zeta5 + 274*Cf^3*zeta3 - 400/3*Cf^3*zeta3^2 - 
         3505/12*Cf^3*zeta2 + 44*Cf^3*zeta2*zeta3 + 2488/5*Cf^3*zeta2^2 - 
         78968/315*Cf^3*zeta2^3 )) 

    + as^4*( + cL7 * (  - 16/3*Cf^4 )

       + cD7 * ( 16/3*Cf^4 )

       + cL6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 176/3*Cf^4 )

       + cD6 * ( 56/9*Cf^3*nf - 308/9*Cf^3*Ca - 28*Cf^4 )

       + cL5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*Cf^2*Ca^2 + 
         296/3*Cf^3*nf - 1724/3*Cf^3*Ca + 48*Cf^3*Ca*zeta2 - 224*Cf^4 + 144*
         Cf^4*zeta2 )

       + cD5 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*Ca^2 - 164/
         3*Cf^3*nf + 998/3*Cf^3*Ca - 48*Cf^3*Ca*zeta2 + 110*Cf^4 - 144*Cf^4*
         zeta2 )

       + cL4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*nf + 1331/
         27*Cf*Ca^3 + 1252/27*Cf^2*nf^2 - 14852/27*Cf^2*Ca*nf + 80/3*Cf^2*Ca*
         nf*zeta2 + 42553/27*Cf^2*Ca^2 - 440/3*Cf^2*Ca^2*zeta2 - 14410/27*Cf^3
         *nf + 1120/9*Cf^3*nf*zeta2 + 84307/27*Cf^3*Ca - 448*Cf^3*Ca*zeta3 - 
         8824/9*Cf^3*Ca*zeta2 + 652*Cf^4 - 112/3*Cf^4*zeta3 - 1464*Cf^4*zeta2
          )

       + cD4 * ( 8/27*Cf*nf^3 - 44/9*Cf*Ca*nf^2 + 242/9*Cf*Ca^2*nf - 1331/27*
         Cf*Ca^3 - 640/27*Cf^2*nf^2 + 8120/27*Cf^2*Ca*nf - 80/3*Cf^2*Ca*nf*
         zeta2 - 24040/27*Cf^2*Ca^2 + 440/3*Cf^2*Ca^2*zeta2 + 6550/27*Cf^3*nf
          - 1120/9*Cf^3*nf*zeta2 - 38395/27*Cf^3*Ca + 400*Cf^3*Ca*zeta3 + 7240/
         9*Cf^3*Ca*zeta2 - 270*Cf^4 + 400/3*Cf^4*zeta3 + 660*Cf^4*zeta2 )

       + cL3 * ( 592/81*Cf*nf^3 - 3520/27*Cf*Ca*nf^2 + 32/9*Cf*Ca*nf^2*zeta2
          + 20392/27*Cf*Ca^2*nf - 352/9*Cf*Ca^2*nf*zeta2 - 115522/81*Cf*Ca^3
          + 968/9*Cf*Ca^3*zeta2 - 72664/243*Cf^2*nf^2 + 320/9*Cf^2*nf^2*zeta2
          + 916280/243*Cf^2*Ca*nf - 1888/9*Cf^2*Ca*nf*zeta3 - 5624/9*Cf^2*Ca*
         nf*zeta2 - 2709586/243*Cf^2*Ca^2 + 16720/9*Cf^2*Ca^2*zeta3 + 7468/3*
         Cf^2*Ca^2*zeta2 - 864/5*Cf^2*Ca^2*zeta2^2 + 146432/81*Cf^3*nf - 512/9
         *Cf^3*nf*zeta3 - 14576/9*Cf^3*nf*zeta2 - 753038/81*Cf^3*Ca + 20528/9*
         Cf^3*Ca*zeta3 + 88892/9*Cf^3*Ca*zeta2 - 3384/5*Cf^3*Ca*zeta2^2 - 1174
         *Cf^4 + 4160/3*Cf^4*zeta3 + 4052*Cf^4*zeta2 - 1856/5*Cf^4*zeta2^2 )

       + cD3 * (  - 232/81*Cf*nf^3 + 1540/27*Cf*Ca*nf^2 - 32/9*Cf*Ca*nf^2*
         zeta2 - 9502/27*Cf*Ca^2*nf + 352/9*Cf*Ca^2*nf*zeta2 + 55627/81*Cf*
         Ca^3 - 968/9*Cf*Ca^3*zeta2 + 26542/243*Cf^2*nf^2 - 320/9*Cf^2*nf^2*
         zeta2 - 364478/243*Cf^2*Ca*nf + 1216/9*Cf^2*Ca*nf*zeta3 + 4816/9*Cf^2
         *Ca*nf*zeta2 + 2293955/486*Cf^2*Ca^2 - 13024/9*Cf^2*Ca^2*zeta3 - 
         17960/9*Cf^2*Ca^2*zeta2 + 864/5*Cf^2*Ca^2*zeta2^2 - 64220/81*Cf^3*nf
          + 1856/9*Cf^3*nf*zeta3 + 7408/9*Cf^3*nf*zeta2 + 310304/81*Cf^3*Ca - 
         13808/9*Cf^3*Ca*zeta3 - 47200/9*Cf^3*Ca*zeta2 + 2744/5*Cf^3*Ca*
         zeta2^2 + 1013/2*Cf^4 - 592*Cf^4*zeta3 - 1920*Cf^4*zeta2 + 3136/5*
         Cf^4*zeta2^2 )

       + cL2 * (  - 256*Cf*[dabc^2/n]*nfv + 2560*Cf*zeta5*[dabc^2/n]*nfv - 
         1408*Cf*zeta3*[dabc^2/n]*nfv - 896*Cf*zeta2*[dabc^2/n]*nfv + 256*Cf*
         zeta2*zeta3*[dabc^2/n]*nfv + 128/5*Cf*zeta2^2*[dabc^2/n]*nfv - 4432/
         81*Cf*nf^3 + 32/9*Cf*nf^3*zeta2 + 28535/27*Cf*Ca*nf^2 - 48*Cf*Ca*nf^2
         *zeta3 - 688/9*Cf*Ca*nf^2*zeta2 - 57887/9*Cf*Ca^2*nf + 704*Cf*Ca^2*nf
         *zeta3 + 5096/9*Cf*Ca^2*nf*zeta2 - 176/5*Cf*Ca^2*nf*zeta2^2 + 1002598/
         81*Cf*Ca^3 - 2420*Cf*Ca^3*zeta3 - 4012/3*Cf*Ca^3*zeta2 + 968/5*Cf*
         Ca^3*zeta2^2 + 247841/243*Cf^2*nf^2 + 832/27*Cf^2*nf^2*zeta3 - 13208/
         27*Cf^2*nf^2*zeta2 - 3139618/243*Cf^2*Ca*nf + 43024/27*Cf^2*Ca*nf*
         zeta3 + 19100/3*Cf^2*Ca*nf*zeta2 - 5372/15*Cf^2*Ca*nf*zeta2^2 + 
         37778087/972*Cf^2*Ca^2 + 1072*Cf^2*Ca^2*zeta5 - 421964/27*Cf^2*Ca^2*
         zeta3 - 534556/27*Cf^2*Ca^2*zeta2 + 768*Cf^2*Ca^2*zeta2*zeta3 + 36514/
         15*Cf^2*Ca^2*zeta2^2 - 224557/54*Cf^3*nf + 7840/9*Cf^3*nf*zeta3 + 
         155516/27*Cf^3*nf*zeta2 + 128/15*Cf^3*nf*zeta2^2 + 1637387/108*Cf^3*
         Ca + 3120*Cf^3*Ca*zeta5 - 50776/9*Cf^3*Ca*zeta3 - 954992/27*Cf^3*Ca*
         zeta2 + 5312*Cf^3*Ca*zeta2*zeta3 + 13264/5*Cf^3*Ca*zeta2^2 + 6404/3*
         Cf^4 - 7648*Cf^4*zeta5 - 836*Cf^4*zeta3 - 24790/3*Cf^4*zeta2 - 1440*
         Cf^4*zeta2*zeta3 + 91744/15*Cf^4*zeta2^2 )

       + cD2 * ( 940/81*Cf*nf^3 - 32/9*Cf*nf^3*zeta2 - 7403/27*Cf*Ca*nf^2 + 16
         *Cf*Ca*nf^2*zeta3 + 688/9*Cf*Ca*nf^2*zeta2 + 17189/9*Cf*Ca^2*nf - 352
         *Cf*Ca^2*nf*zeta3 - 5096/9*Cf*Ca^2*nf*zeta2 + 176/5*Cf*Ca^2*nf*
         zeta2^2 - 649589/162*Cf*Ca^3 + 1452*Cf*Ca^3*zeta3 + 4012/3*Cf*Ca^3*
         zeta2 - 968/5*Cf*Ca^3*zeta2^2 - 77552/243*Cf^2*nf^2 + 896/27*Cf^2*
         nf^2*zeta3 + 6152/27*Cf^2*nf^2*zeta2 + 1032742/243*Cf^2*Ca*nf - 34216/
         27*Cf^2*Ca*nf*zeta3 - 85052/27*Cf^2*Ca*nf*zeta2 + 716/3*Cf^2*Ca*nf*
         zeta2^2 - 6410317/486*Cf^2*Ca^2 - 1392*Cf^2*Ca^2*zeta5 + 234668/27*
         Cf^2*Ca^2*zeta3 + 10184*Cf^2*Ca^2*zeta2 - 832*Cf^2*Ca^2*zeta2*zeta3
          - 19114/15*Cf^2*Ca^2*zeta2^2 + 1823*Cf^3*nf - 848*Cf^3*nf*zeta3 - 
         22390/9*Cf^3*nf*zeta2 + 1536/5*Cf^3*nf*zeta2^2 - 59473/9*Cf^3*Ca - 
         720*Cf^3*Ca*zeta5 + 16672/3*Cf^3*Ca*zeta3 + 135163/9*Cf^3*Ca*zeta2 - 
         4128*Cf^3*Ca*zeta2*zeta3 - 14454/5*Cf^3*Ca*zeta2^2 - 726*Cf^4 + 4128*
         Cf^4*zeta5 + 568*Cf^4*zeta3 + 3141*Cf^4*zeta2 - 672*Cf^4*zeta2*zeta3
          - 13824/5*Cf^4*zeta2^2 )

       + cD1 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*zeta3^2*
         [d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr] - 1280/3*
         nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*zeta2*
         [d4RR/nr] - 17716/729*Cf*nf^3 + 464/27*Cf*nf^3*zeta2 + 315755/486*Cf*
         Ca*nf^2 - 688/9*Cf*Ca*nf^2*zeta3 - 9848/27*Cf*Ca*nf^2*zeta2 + 64/5*Cf
         *Ca*nf^2*zeta2^2 - 2452247/486*Cf*Ca^2*nf - 2080/9*Cf*Ca^2*nf*zeta5
          + 5752/3*Cf*Ca^2*nf*zeta3 + 68836/27*Cf*Ca^2*nf*zeta2 + 32*Cf*Ca^2*
         nf*zeta2*zeta3 - 3944/15*Cf*Ca^2*nf*zeta2^2 + 16865531/1458*Cf*Ca^3
          + 19360/9*Cf*Ca^3*zeta5 - 78296/9*Cf*Ca^3*zeta3 - 16*Cf*Ca^3*zeta3^2
          - 156238/27*Cf*Ca^3*zeta2 + 528*Cf*Ca^3*zeta2*zeta3 + 17996/15*Cf*
         Ca^3*zeta2^2 - 20032/105*Cf*Ca^3*zeta2^3 + 8252995/13122*Cf^2*nf^2 - 
         53888/243*Cf^2*nf^2*zeta3 - 47368/81*Cf^2*nf^2*zeta2 + 3008/45*Cf^2*
         nf^2*zeta2^2 - 49483216/6561*Cf^2*Ca*nf - 176/3*Cf^2*Ca*nf*zeta5 + 
         317228/81*Cf^2*Ca*nf*zeta3 + 6081322/729*Cf^2*Ca*nf*zeta2 - 8896/9*
         Cf^2*Ca*nf*zeta2*zeta3 - 3850/3*Cf^2*Ca*nf*zeta2^2 + 1074264517/52488
         *Cf^2*Ca^2 + 22888/9*Cf^2*Ca^2*zeta5 - 4451206/243*Cf^2*Ca^2*zeta3 + 
         20512/9*Cf^2*Ca^2*zeta3^2 - 19328317/729*Cf^2*Ca^2*zeta2 + 74464/9*
         Cf^2*Ca^2*zeta2*zeta3 + 16091/3*Cf^2*Ca^2*zeta2^2 - 465112/945*Cf^2*
         Ca^2*zeta2^3 - 1291945/486*Cf^3*nf + 3232/3*Cf^3*nf*zeta5 + 144092/81
         *Cf^3*nf*zeta3 + 364240/81*Cf^3*nf*zeta2 - 6784/9*Cf^3*nf*zeta2*zeta3
          - 214528/135*Cf^3*nf*zeta2^2 + 1210163/162*Cf^3*Ca - 55168/9*Cf^3*Ca
         *zeta5 - 29992/3*Cf^3*Ca*zeta3 + 3616/3*Cf^3*Ca*zeta3^2 - 1874191/81*
         Cf^3*Ca*zeta2 + 77296/9*Cf^3*Ca*zeta2*zeta3 + 1474741/135*Cf^3*Ca*
         zeta2^2 - 11096/45*Cf^3*Ca*zeta2^3 + 7755/8*Cf^4 - 5248*Cf^4*zeta5 + 
         766*Cf^4*zeta3 - 640/3*Cf^4*zeta3^2 - 9730/3*Cf^4*zeta2 + 1904*Cf^4*
         zeta2*zeta3 + 25592/5*Cf^4*zeta2^2 - 105568/63*Cf^4*zeta2^3 )

       + cD0 * (  - 192*[d4RA/nr] + [B4(d4RA/nc)]*[d4RA/nr] - 3484*zeta7*
         [d4RA/nr] + 1840/9*zeta5*[d4RA/nr] + 7808/9*zeta3*[d4RA/nr] + 3344/3*
         zeta3^2*[d4RA/nr] + 2176/3*zeta2*[d4RA/nr] - 1024*zeta2*zeta5*
         [d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr] - 224/15*zeta2^2*[d4RA/nr] + 
         736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/315*zeta2^3*[d4RA/nr] + 192*nf*
         [d4RR/nr] + 11680/9*nf*zeta5*[d4RR/nr] + 2336/9*nf*zeta3*[d4RR/nr] - 
         448/3*nf*zeta3^2*[d4RR/nr] - 2656/3*nf*zeta2*[d4RR/nr] - 64*nf*zeta2*
         zeta3*[d4RR/nr] + 896/15*nf*zeta2^2*[d4RR/nr] + 4864/315*nf*zeta2^3*
         [d4RR/nr] + 50558/2187*Cf*nf^3 + 80/81*Cf*nf^3*zeta3 - 1880/81*Cf*
         nf^3*zeta2 + 16/9*Cf*nf^3*zeta2^2 - 3761509/5832*Cf*Ca*nf^2 + 1192/9*
         Cf*Ca*nf^2*zeta5 + 6092/81*Cf*Ca*nf^2*zeta3 + 131878/243*Cf*Ca*nf^2*
         zeta2 - 400/9*Cf*Ca*nf^2*zeta2*zeta3 - 616/9*Cf*Ca*nf^2*zeta2^2 + 
         31645735/5832*Cf*Ca^2*nf - 6562/27*Cf*Ca^2*nf*zeta5 - 239062/81*Cf*
         Ca^2*nf*zeta3 - 2612/9*Cf*Ca^2*nf*zeta3^2 - 940424/243*Cf*Ca^2*nf*
         zeta2 + 8684/9*Cf*Ca^2*nf*zeta2*zeta3 + 3314/5*Cf*Ca^2*nf*zeta2^2 - 
         86176/945*Cf*Ca^2*nf*zeta2^3 - 59835979/4374*Cf*Ca^3 - 1/24*Cf*Ca^3*
         [B4(d4RA/nc)] + 28291/6*Cf*Ca^3*zeta7 - 128510/27*Cf*Ca^3*zeta5 + 
         387083/27*Cf*Ca^3*zeta3 - 17182/9*Cf*Ca^3*zeta3^2 + 2052595/243*Cf*
         Ca^3*zeta2 - 136/3*Cf*Ca^3*zeta2*zeta5 - 39988/9*Cf*Ca^3*zeta2*zeta3
          - 77341/45*Cf*Ca^3*zeta2^2 + 836/3*Cf*Ca^3*zeta2^2*zeta3 + 55864/189
         *Cf*Ca^3*zeta2^3 - 218969/324*Cf^2*nf^2 - 64/9*Cf^2*nf^2*zeta5 + 
         94832/243*Cf^2*nf^2*zeta3 + 473390/729*Cf^2*nf^2*zeta2 - 1280/27*Cf^2
         *nf^2*zeta2*zeta3 - 21512/135*Cf^2*nf^2*zeta2^2 + 21042643/2916*Cf^2*
         Ca*nf + 2912/9*Cf^2*Ca*nf*zeta5 - 1603534/243*Cf^2*Ca*nf*zeta3 + 8600/
         9*Cf^2*Ca*nf*zeta3^2 - 6535279/729*Cf^2*Ca*nf*zeta2 + 70040/27*Cf^2*
         Ca*nf*zeta2*zeta3 + 193721/81*Cf^2*Ca*nf*zeta2^2 - 7088/63*Cf^2*Ca*nf
         *zeta2^3 - 174656377/11664*Cf^2*Ca^2 - 8610*Cf^2*Ca^2*zeta7 - 21118/9
         *Cf^2*Ca^2*zeta5 + 5372636/243*Cf^2*Ca^2*zeta3 - 13958/9*Cf^2*Ca^2*
         zeta3^2 + 41540449/1458*Cf^2*Ca^2*zeta2 + 4424*Cf^2*Ca^2*zeta2*zeta5
          - 164912/9*Cf^2*Ca^2*zeta2*zeta3 - 1314115/162*Cf^2*Ca^2*zeta2^2 + 
         16936/15*Cf^2*Ca^2*zeta2^2*zeta3 + 168584/315*Cf^2*Ca^2*zeta2^3 + 
         138311/81*Cf^3*nf - 4784/3*Cf^3*nf*zeta5 - 74008/81*Cf^3*nf*zeta3 - 
         1456/9*Cf^3*nf*zeta3^2 - 208411/54*Cf^3*nf*zeta2 + 3344/3*Cf^3*nf*
         zeta2*zeta3 + 286976/135*Cf^3*nf*zeta2^2 - 17968/105*Cf^3*nf*zeta2^3
          - 456575/108*Cf^3*Ca + 10920*Cf^3*Ca*zeta7 + 20896/3*Cf^3*Ca*zeta5
          + 493891/81*Cf^3*Ca*zeta3 - 33068/9*Cf^3*Ca*zeta3^2 + 1529203/108*
         Cf^3*Ca*zeta2 - 2016*Cf^3*Ca*zeta2*zeta5 - 78548/9*Cf^3*Ca*zeta2*
         zeta3 - 733811/54*Cf^3*Ca*zeta2^2 + 3272*Cf^3*Ca*zeta2^2*zeta3 + 
         53974/35*Cf^3*Ca*zeta2^3 - 37577/48*Cf^4 - 2040*Cf^4*zeta7 + 6672*
         Cf^4*zeta5 - 3192*Cf^4*zeta3 + 1504*Cf^4*zeta3^2 + 8411/4*Cf^4*zeta2
          - 5472*Cf^4*zeta2*zeta5 - 164*Cf^4*zeta2*zeta3 - 17472/5*Cf^4*
         zeta2^2 - 1984/5*Cf^4*zeta2^2*zeta3 + 311648/105*Cf^4*zeta2^3 )

       + L4 * (  - 4/9*Cf^2*nf^2 + 44/9*Cf^2*Ca*nf - 121/9*Cf^2*Ca^2 )

       + L3*cL2 * ( 64/27*Cf^3*nf - 352/27*Cf^3*Ca )

       + L3*cL1 * ( 64/27*Cf^2*nf^2 - 704/27*Cf^2*Ca*nf + 1936/27*Cf^2*Ca^2 - 
         32/9*Cf^3*nf + 176/9*Cf^3*Ca )

       + L2*cL4 * (  - 8*Cf^4 )

       + L2*cL3 * (  - 112/9*Cf^3*nf + 616/9*Cf^3*Ca + 24*Cf^4 )

       + L2*cL2 * (  - 16/3*Cf^2*nf^2 + 188/3*Cf^2*Ca*nf - 32/3*Cf^2*Ca*nf*
         zeta2 - 152*Cf^2*Ca^2 - 64*Cf^2*Ca^2*zeta3 + 116*Cf^2*Ca^2*zeta2 + 
         284/9*Cf^3*nf + 64/3*Cf^3*nf*zeta2 - 3218/9*Cf^3*Ca + 256*Cf^3*Ca*
         zeta3 - 584/3*Cf^3*Ca*zeta2 + 770/3*Cf^4 - 256*Cf^4*zeta3 + 80*Cf^4*
         zeta2 )

       + L2*cL1 * ( 4*Cf*Ca*nf^2 - 32/3*Cf*Ca*nf^2*zeta2 - 38/3*Cf*Ca^2*nf - 
         64*Cf*Ca^2*nf*zeta3 + 524/3*Cf*Ca^2*nf*zeta2 - 154/3*Cf*Ca^3 + 352*Cf
         *Ca^3*zeta3 - 638*Cf*Ca^3*zeta2 + 8/3*Cf^2*nf^2 + 64/3*Cf^2*nf^2*
         zeta2 - 706/3*Cf^2*Ca*nf + 256*Cf^2*Ca*nf*zeta3 - 312*Cf^2*Ca*nf*
         zeta2 + 3332/3*Cf^2*Ca^2 - 1312*Cf^2*Ca^2*zeta3 + 2954/3*Cf^2*Ca^2*
         zeta2 + 6392/27*Cf^3*nf - 256*Cf^3*nf*zeta3 + 160/9*Cf^3*nf*zeta2 - 
         29636/27*Cf^3*Ca + 864*Cf^3*Ca*zeta3 + 380/9*Cf^3*Ca*zeta2 - 406*Cf^4
          + 416*Cf^4*zeta3 - 168*Cf^4*zeta2 )

       + L1*cL5 * ( 32*Cf^4 )

       + L1*cL4 * ( 256/9*Cf^3*nf - 1516/9*Cf^3*Ca + 32*Cf^3*Ca*zeta2 - 44*
         Cf^4 - 64*Cf^4*zeta2 )

       + L1*cL3 * ( 64/9*Cf^2*nf^2 - 872/9*Cf^2*Ca*nf + 448/9*Cf^2*Ca*nf*zeta2
          + 2860/9*Cf^2*Ca^2 - 2464/9*Cf^2*Ca^2*zeta2 - 664/9*Cf^3*nf - 896/9*
         Cf^3*nf*zeta2 + 5128/9*Cf^3*Ca + 2336/9*Cf^3*Ca*zeta2 + 140*Cf^4 - 
         192*Cf^4*zeta2 )

       + L1*cL2 * (  - 8*Cf*Ca*nf^2 + 64/3*Cf*Ca*nf^2*zeta2 + 88*Cf*Ca^2*nf - 
         704/3*Cf*Ca^2*nf*zeta2 - 242*Cf*Ca^3 + 1936/3*Cf*Ca^3*zeta2 - 8/9*
         Cf^2*nf^2 - 128/3*Cf^2*nf^2*zeta2 + 1042/3*Cf^2*Ca*nf - 320/3*Cf^2*Ca
         *nf*zeta3 + 1048/9*Cf^2*Ca*nf*zeta2 - 17635/9*Cf^2*Ca^2 + 752/3*Cf^2*
         Ca^2*zeta3 + 8624/9*Cf^2*Ca^2*zeta2 - 576/5*Cf^2*Ca^2*zeta2^2 - 18346/
         81*Cf^3*nf + 256/3*Cf^3*nf*zeta3 + 3232/9*Cf^3*nf*zeta2 + 104632/81*
         Cf^3*Ca + 4720/3*Cf^3*Ca*zeta3 - 17824/9*Cf^3*Ca*zeta2 - 1984/5*Cf^3*
         Ca*zeta2^2 + 631/3*Cf^4 - 1376*Cf^4*zeta3 - 1208/3*Cf^4*zeta2 + 6272/
         5*Cf^4*zeta2^2 )) 
);

** Soft function for gluon:
local [S^g] = ( + [d_(1-z)] 

    + as*( + cL1 * (  - 8*Ca )

       + cD1 * ( 8*Ca )

       + L0 * ( 8*Ca )

       + [d_(1-z)] * (  - 6*Ca*zeta2 )) 

    + as^2*( + cL3 * (  - 16*Ca^2 )

       + cD3 * ( 16*Ca^2 )

       + cL2 * (  - 8/3*Ca*nf + 188/3*Ca^2 )

       + cD2 * ( 8/3*Ca*nf - 44/3*Ca^2 )

       + cL1 * ( 128/9*Ca*nf - 800/9*Ca^2 + 192*Ca^2*zeta2 )

       + cD1 * (  - 80/9*Ca*nf + 536/9*Ca^2 - 192*Ca^2*zeta2 )

       + cD0 * ( 224/27*Ca*nf - 32/3*Ca*nf*zeta2 - 1616/27*Ca^2 + 312*Ca^2*
         zeta3 + 176/3*Ca^2*zeta2 )

       + L2 * (  - 8*Ca^2 )

       + L1 * (  - 4/3*Ca*nf + 4/3*Ca^2 )

       + L1*cL1 * ( 32*Ca^2 )

       + L0 * (  - 392/27*Ca*nf + 32/3*Ca*nf*zeta2 + 2612/27*Ca^2 - 312*Ca^2*
         zeta3 - 944/3*Ca^2*zeta2 )

       + [d_(1-z)] * (  - 328/81*Ca*nf + 68/9*Ca*nf*zeta3 + 70/9*Ca*nf*zeta2
          + 2428/81*Ca^2 - 374/9*Ca^2*zeta3 - 469/9*Ca^2*zeta2 + 46/5*Ca^2*
         zeta2^2 )) 

    + as^3*( + cL5 * (  - 16*Ca^3 )

       + cD5 * ( 16*Ca^3 )

       + cL4 * (  - 80/9*Ca^2*nf + 1160/9*Ca^3 )

       + cD4 * ( 80/9*Ca^2*nf - 440/9*Ca^3 )

       + cL3 * (  - 32/27*Ca*nf^2 + 2272/27*Ca^2*nf - 12680/27*Ca^3 + 672*Ca^3
         *zeta2 )

       + cD3 * ( 32/27*Ca*nf^2 - 1312/27*Ca^2*nf + 7400/27*Ca^3 - 672*Ca^3*
         zeta2 )

       + cL2 * ( 256/27*Ca*nf^2 - 7448/27*Ca^2*nf + 656/3*Ca^2*nf*zeta2 + 
         37792/27*Ca^3 - 2896*Ca^3*zeta3 - 10808/3*Ca^3*zeta2 - 8*Cf*Ca*nf )

       + cD2 * (  - 160/27*Ca*nf^2 + 3656/27*Ca^2*nf - 656/3*Ca^2*nf*zeta2 - 
         16816/27*Ca^3 + 2896*Ca^3*zeta3 + 3608/3*Ca^3*zeta2 + 8*Cf*Ca*nf )

       + cL1 * (  - 1472/81*Ca*nf^2 + 128/9*Ca*nf^2*zeta2 + 1384/3*Ca^2*nf - 
         5152/9*Ca^2*nf*zeta3 - 1104*Ca^2*nf*zeta2 - 169300/81*Ca^3 + 97168/9*
         Ca^3*zeta3 + 55912/9*Ca^3*zeta2 - 5552/5*Ca^3*zeta2^2 + 268/3*Cf*Ca*
         nf - 64*Cf*Ca*nf*zeta3 )

       + cD1 * ( 800/81*Ca*nf^2 - 128/9*Ca*nf^2*zeta2 - 6344/27*Ca^2*nf + 5152/
         9*Ca^2*nf*zeta3 + 592*Ca^2*nf*zeta2 + 81436/81*Ca^3 - 31504/9*Ca^3*
         zeta3 - 30136/9*Ca^3*zeta2 + 5552/5*Ca^3*zeta2^2 - 220/3*Cf*Ca*nf + 
         64*Cf*Ca*nf*zeta3 )

       + cD0 * (  - 3712/729*Ca*nf^2 + 320/27*Ca*nf^2*zeta3 + 640/27*Ca*nf^2*
         zeta2 + 125252/729*Ca^2*nf - 7600/9*Ca^2*nf*zeta3 - 44176/81*Ca^2*nf*
         zeta2 + 1696/15*Ca^2*nf*zeta2^2 - 594058/729*Ca^3 + 11904*Ca^3*zeta5
          + 143056/27*Ca^3*zeta3 + 204880/81*Ca^3*zeta2 - 36304/3*Ca^3*zeta2*
         zeta3 - 8272/15*Ca^3*zeta2^2 + 3422/27*Cf*Ca*nf - 608/9*Cf*Ca*nf*
         zeta3 - 32*Cf*Ca*nf*zeta2 - 64/5*Cf*Ca*nf*zeta2^2 )

       + L3 * ( 64/27*Ca^2*nf - 352/27*Ca^3 )

       + L2 * ( 16/27*Ca*nf^2 + 328/27*Ca^2*nf + 4/3*Ca^2*nf*zeta2 - 2864/27*
         Ca^3 + 224/3*Ca^3*zeta2 )

       + L2*cL2 * (  - 16*Ca^3 )

       + L2*cL1 * (  - 32/3*Ca^2*nf + 176/3*Ca^3 )

       + L1 * ( 112/27*Ca*nf^2 + 3056/81*Ca^2*nf - 16*Ca^2*nf*zeta3 - 424/9*
         Ca^2*nf*zeta2 - 37976/81*Ca^3 + 3200/3*Ca^3*zeta3 + 2488/9*Ca^3*zeta2
          + 8*Cf*Ca*nf - 16/3*Cf*Ca*nf*zeta2 )

       + L1*cL3 * ( 64*Ca^3 )

       + L1*cL2 * ( 56/3*Ca^2*nf - 344/3*Ca^3 )

       + L1*cL1 * (  - 16/9*Ca*nf^2 - 536/9*Ca^2*nf + 1400/3*Ca^3 - 704*Ca^3*
         zeta2 )

       + L0 * ( 3136/729*Ca*nf^2 - 320/27*Ca*nf^2*zeta3 - 304/9*Ca*nf^2*zeta2
          - 259172/729*Ca^2*nf + 13856/9*Ca^2*nf*zeta3 + 99448/81*Ca^2*nf*
         zeta2 - 1424/15*Ca^2*nf*zeta2^2 + 1301278/729*Ca^3 - 11904*Ca^3*zeta5
          - 255928/27*Ca^3*zeta3 - 539920/81*Ca^3*zeta2 + 36304/3*Ca^3*zeta2*
         zeta3 + 30928/15*Ca^3*zeta2^2 - 5306/27*Cf*Ca*nf + 1232/9*Cf*Ca*nf*
         zeta3 + 80/3*Cf*Ca*nf*zeta2 + 64/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z)] * (  - 256/6561*Ca*nf^2 - 2960/243*Ca*nf^2*zeta3 - 808/81*
         Ca*nf^2*zeta2 + 296/135*Ca*nf^2*zeta2^2 - 412765/6561*Ca^2*nf + 2032/
         3*Ca^2*nf*zeta5 + 30464/81*Ca^2*nf*zeta3 + 168022/729*Ca^2*nf*zeta2
          - 1760/3*Ca^2*nf*zeta2*zeta3 - 7516/135*Ca^2*nf*zeta2^2 + 5211949/
         13122*Ca^3 - 34760/9*Ca^3*zeta5 - 490636/243*Ca^3*zeta3 + 39856/9*
         Ca^3*zeta3^2 - 709591/729*Ca^3*zeta2 + 10648/3*Ca^3*zeta2*zeta3 + 
         35396/135*Ca^3*zeta2^2 - 66964/135*Ca^3*zeta2^3 - 42727/486*Cf*Ca*nf
          + 224/9*Cf*Ca*nf*zeta5 + 4568/81*Cf*Ca*nf*zeta3 + 605/9*Cf*Ca*nf*
         zeta2 - 176/3*Cf*Ca*nf*zeta2*zeta3 + 304/45*Cf*Ca*nf*zeta2^2 )) 

    + as^4*( + cL7 * (  - 32/3*Ca^4 )

       + cD7 * ( 32/3*Ca^4 )

       + cL6 * (  - 112/9*Ca^3*nf + 1288/9*Ca^4 )

       + cD6 * ( 112/9*Ca^3*nf - 616/9*Ca^4 )

       + cL5 * (  - 128/27*Ca^2*nf^2 + 4864/27*Ca^3*nf - 24608/27*Ca^4 + 960*
         Ca^4*zeta2 )

       + cD5 * ( 128/27*Ca^2*nf^2 - 2848/27*Ca^3*nf + 13520/27*Ca^4 - 960*Ca^4
         *zeta2 )

       + cL4 * (  - 16/27*Ca*nf^3 + 568/9*Ca^2*nf^2 - 28748/27*Ca^3*nf + 7040/
         9*Ca^3*nf*zeta2 + 39586/9*Ca^4 - 19600/3*Ca^4*zeta3 - 87680/9*Ca^4*
         zeta2 - 80/3*Cf*Ca^2*nf )

       + cD4 * ( 16/27*Ca*nf^3 - 1064/27*Ca^2*nf^2 + 1628/3*Ca^3*nf - 7040/9*
         Ca^3*nf*zeta2 - 52382/27*Ca^4 + 19600/3*Ca^4*zeta3 + 38720/9*Ca^4*
         zeta2 + 80/3*Cf*Ca^2*nf )

       + cL3 * ( 512/81*Ca*nf^3 - 74864/243*Ca^2*nf^2 + 5248/27*Ca^2*nf^2*
         zeta2 + 956200/243*Ca^3*nf - 36800/9*Ca^3*nf*zeta3 - 214880/27*Ca^3*
         nf*zeta2 - 3274352/243*Ca^4 + 495776/9*Ca^4*zeta3 + 1098832/27*Ca^4*
         zeta2 - 31008/5*Ca^4*zeta2^2 - 80/9*Cf*Ca*nf^2 + 4040/9*Cf*Ca^2*nf - 
         256*Cf*Ca^2*nf*zeta3 )

       + cD3 * (  - 320/81*Ca*nf^3 + 38576/243*Ca^2*nf^2 - 5248/27*Ca^2*nf^2*
         zeta2 - 454360/243*Ca^3*nf + 36800/9*Ca^3*nf*zeta3 + 118688/27*Ca^3*
         nf*zeta2 + 1480256/243*Ca^4 - 215072/9*Ca^4*zeta3 - 567184/27*Ca^4*
         zeta2 + 31008/5*Ca^4*zeta2^2 + 80/9*Cf*Ca*nf^2 - 3080/9*Cf*Ca^2*nf + 
         256*Cf*Ca^2*nf*zeta3 )

       + cL2 * (  - 1472/81*Ca*nf^3 + 128/9*Ca*nf^3*zeta2 + 188086/243*Ca^2*
         nf^2 - 19360/27*Ca^2*nf^2*zeta3 - 14480/9*Ca^2*nf^2*zeta2 - 2244110/
         243*Ca^3*nf + 883328/27*Ca^3*nf*zeta3 + 769952/27*Ca^3*nf*zeta2 - 
         40048/15*Ca^3*nf*zeta2^2 + 7309816/243*Ca^4 - 169728*Ca^4*zeta5 - 
         4739368/27*Ca^4*zeta3 - 3275036/27*Ca^4*zeta2 + 167744*Ca^4*zeta2*
         zeta3 + 565592/15*Ca^4*zeta2^2 + 368/3*Cf*Ca*nf^2 - 64*Cf*Ca*nf^2*
         zeta3 - 2348*Cf*Ca^2*nf + 1536*Cf*Ca^2*nf*zeta3 + 1936/3*Cf*Ca^2*nf*
         zeta2 + 384/5*Cf*Ca^2*nf*zeta2^2 + 4*Cf^2*Ca*nf )

       + cD2 * ( 800/81*Ca*nf^3 - 128/9*Ca*nf^3*zeta2 - 94534/243*Ca^2*nf^2 + 
         19360/27*Ca^2*nf^2*zeta3 + 26096/27*Ca^2*nf^2*zeta2 + 1026326/243*
         Ca^3*nf - 486464/27*Ca^3*nf*zeta3 - 120832/9*Ca^3*nf*zeta2 + 40592/15
         *Ca^3*nf*zeta2^2 - 3183220/243*Ca^4 + 169728*Ca^4*zeta5 + 2431912/27*
         Ca^4*zeta3 + 1305820/27*Ca^4*zeta2 - 167744*Ca^4*zeta2*zeta3 - 43384/
         3*Ca^4*zeta2^2 - 96*Cf*Ca*nf^2 + 64*Cf*Ca*nf^2*zeta3 + 11956/9*Cf*
         Ca^2*nf - 2272/3*Cf*Ca^2*nf*zeta3 - 656*Cf*Ca^2*nf*zeta2 - 384/5*Cf*
         Ca^2*nf*zeta2^2 - 4*Cf^2*Ca*nf )

       + cD1 * ( 7040/3*zeta5*[d4AA/na] + 256/3*zeta3*[d4AA/na] - 768*zeta3^2*
         [d4AA/na] - 256*zeta2*[d4AA/na] - 15872/35*zeta2^3*[d4AA/na] - 2560/3
         *nf*zeta5*[d4RA/na] - 512/3*nf*zeta3*[d4RA/na] + 512*nf*zeta2*
         [d4RA/na] - 8000/729*Ca*nf^3 + 256/9*Ca*nf^3*zeta3 + 1280/27*Ca*nf^3*
         zeta2 + 3594334/6561*Ca^2*nf^2 - 580000/243*Ca^2*nf^2*zeta3 - 52160/
         27*Ca^2*nf^2*zeta2 + 36928/135*Ca^2*nf^2*zeta2^2 - 40745306/6561*Ca^3
         *nf + 512992/9*Ca^3*nf*zeta5 + 329296/9*Ca^3*nf*zeta3 + 16745264/729*
         Ca^3*nf*zeta2 - 153856/3*Ca^3*nf*zeta2*zeta3 - 939488/135*Ca^3*nf*
         zeta2^2 + 125677726/6561*Ca^4 - 2815472/9*Ca^4*zeta5 - 34090688/243*
         Ca^4*zeta3 + 2065280/9*Ca^4*zeta3^2 - 54869576/729*Ca^4*zeta2 + 
         898304/3*Ca^4*zeta2*zeta3 + 4673248/135*Ca^4*zeta2^2 - 6457984/189*
         Ca^4*zeta2^3 + 28004/81*Cf*Ca*nf^2 - 832/3*Cf*Ca*nf^2*zeta3 - 320/3*
         Cf*Ca*nf^2*zeta2 - 772258/243*Cf*Ca^2*nf + 4672/9*Cf*Ca^2*nf*zeta5 + 
         306112/81*Cf*Ca^2*nf*zeta3 + 37840/9*Cf*Ca^2*nf*zeta2 - 9472/3*Cf*
         Ca^2*nf*zeta2*zeta3 + 2432/45*Cf*Ca^2*nf*zeta2^2 + 1144/9*Cf^2*Ca*nf
          - 640*Cf^2*Ca*nf*zeta5 + 1184/3*Cf^2*Ca*nf*zeta3 )

       + cD0 * (  - 384*[d4AA/na] + 4*[d4AA/na]*[B4(d4RA/nc)] - 6968*zeta7*
         [d4AA/na] + 3680/9*zeta5*[d4AA/na] + 15616/9*zeta3*[d4AA/na] + 6688/3
         *zeta3^2*[d4AA/na] + 4352/3*zeta2*[d4AA/na] - 2048*zeta2*zeta5*
         [d4AA/na] + 3584*zeta2*zeta3*[d4AA/na] - 448/15*zeta2^2*[d4AA/na] + 
         1472/5*zeta2^2*zeta3*[d4AA/na] - 55616/315*zeta2^3*[d4AA/na] + 3200/9
         *nf*zeta5*[d4RA/na] - 1280/9*nf*zeta3*[d4RA/na] + 640/3*nf*zeta3^2*
         [d4RA/na] - 512*nf*zeta2*[d4RA/na] + 128/5*nf*zeta2^2*[d4RA/na] + 
         2560/21*nf*zeta2^3*[d4RA/na] + 10432/2187*Ca*nf^3 - 3680/81*Ca*nf^3*
         zeta3 - 3200/81*Ca*nf^3*zeta2 + 224/45*Ca*nf^3*zeta2^2 - 2987987/8748
         *Ca^2*nf^2 + 34592/9*Ca^2*nf^2*zeta5 + 550480/243*Ca^2*nf^2*zeta3 + 
         1148296/729*Ca^2*nf^2*zeta2 - 2912*Ca^2*nf^2*zeta2*zeta3 - 61792/135*
         Ca^2*nf^2*zeta2^2 + 38951173/8748*Ca^3*nf - 2194328/27*Ca^3*nf*zeta5
          - 7714856/243*Ca^3*nf*zeta3 + 297752/9*Ca^3*nf*zeta3^2 - 12515012/
         729*Ca^3*nf*zeta2 + 2015360/27*Ca^3*nf*zeta2*zeta3 + 2692544/405*Ca^3
         *nf*zeta2^2 - 597424/105*Ca^3*nf*zeta2^3 - 1193101/81*Ca^4 - 1/6*Ca^4
         *[B4(d4RA/nc)] + 2960191/3*Ca^4*zeta7 + 10233380/27*Ca^4*zeta5 + 
         27728032/243*Ca^4*zeta3 - 1880252/9*Ca^4*zeta3^2 + 39062974/729*Ca^4*
         zeta2 - 2183744/3*Ca^4*zeta2*zeta5 - 10150112/27*Ca^4*zeta2*zeta3 - 
         10003112/405*Ca^4*zeta2^2 + 321560/3*Ca^4*zeta2^2*zeta3 + 5533088/189
         *Ca^4*zeta2^3 - 110059/243*Cf*Ca*nf^2 + 32*Cf*Ca*nf^2*zeta5 + 10768/
         27*Cf*Ca*nf^2*zeta3 + 384*Cf*Ca*nf^2*zeta2 - 256*Cf*Ca*nf^2*zeta2*
         zeta3 + 64/3*Cf*Ca*nf^2*zeta2^2 + 1870013/486*Cf*Ca^2*nf - 2608/3*Cf*
         Ca^2*nf*zeta5 - 215116/27*Cf*Ca^2*nf*zeta3 + 4720*Cf*Ca^2*nf*zeta3^2
          - 147074/27*Cf*Ca^2*nf*zeta2 + 27872/9*Cf*Ca^2*nf*zeta2*zeta3 + 816/
         5*Cf*Ca^2*nf*zeta2^2 + 1920/7*Cf*Ca^2*nf*zeta2^3 - 21037/54*Cf^2*Ca*
         nf + 3200/3*Cf^2*Ca*nf*zeta5 - 8848/9*Cf^2*Ca*nf*zeta3 + 160*Cf^2*Ca*
         nf*zeta3^2 + 16*Cf^2*Ca*nf*zeta2 - 296/5*Cf^2*Ca*nf*zeta2^2 + 640/7*
         Cf^2*Ca*nf*zeta2^3 )

       + L4 * (  - 8/9*Ca^2*nf^2 + 88/9*Ca^3*nf - 242/9*Ca^4 )

       + L3*cL2 * ( 128/27*Ca^3*nf - 704/27*Ca^4 )

       + L3*cL1 * ( 128/27*Ca^2*nf^2 - 1408/27*Ca^3*nf + 3872/27*Ca^4 )

       + L2*cL4 * (  - 16*Ca^4 )

       + L2*cL3 * (  - 224/9*Ca^3*nf + 1232/9*Ca^4 )

       + L2*cL2 * (  - 256/27*Ca^2*nf^2 + 4304/27*Ca^3*nf + 8/3*Ca^3*nf*zeta2
          - 17656/27*Ca^4 + 1312/3*Ca^4*zeta2 )

       + L2*cL1 * ( 32/27*Ca*nf^3 + 160/9*Ca^2*nf^2 + 8/3*Ca^2*nf^2*zeta2 - 
         11672/27*Ca^3*nf + 2332/9*Ca^3*nf*zeta2 + 14288/9*Ca^4 - 1248*Ca^4*
         zeta3 - 13552/9*Ca^4*zeta2 - 32*Cf*Ca^2*nf )

       + L1*cL5 * ( 64*Ca^4 )

       + L1*cL4 * ( 488/9*Ca^3*nf - 2792/9*Ca^4 )

       + L1*cL3 * ( 272/27*Ca^2*nf^2 - 9256/27*Ca^3*nf + 49592/27*Ca^4 - 2560*
         Ca^4*zeta2 )

       + L1*cL2 * (  - 16/9*Ca*nf^3 - 1040/27*Ca^2*nf^2 + 87988/81*Ca^3*nf - 
         32*Ca^3*nf*zeta3 - 10016/9*Ca^3*nf*zeta2 - 389188/81*Ca^4 + 30592/3*
         Ca^4*zeta3 + 57344/9*Ca^4*zeta2 + 80*Cf*Ca^2*nf - 32/3*Cf*Ca^2*nf*
         zeta2 )) 
);

** Soft function for quark:
local [S^q] = ( + [d_(1-z)] 

    + as*( + cL1 * (  - 8*Cf )

       + cD1 * ( 8*Cf )

       + L0 * ( 8*Cf )

       + [d_(1-z)] * (  - 6*Cf*zeta2 )) 

    + as^2*( + cL3 * (  - 16*Cf^2 )

       + cD3 * ( 16*Cf^2 )

       + cL2 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 48*Cf^2 )

       + cD2 * ( 8/3*Cf*nf - 44/3*Cf*Ca )

       + cL1 * ( 176/9*Cf*nf - 1064/9*Cf*Ca + 16*Cf*Ca*zeta2 + 24*Cf^2 + 176*
         Cf^2*zeta2 )

       + cD1 * (  - 80/9*Cf*nf + 536/9*Cf*Ca - 16*Cf*Ca*zeta2 - 176*Cf^2*zeta2
          )

       + cD0 * ( 224/27*Cf*nf - 32/3*Cf*nf*zeta2 - 1616/27*Cf*Ca + 56*Cf*Ca*
         zeta3 + 176/3*Cf*Ca*zeta2 + 256*Cf^2*zeta3 )

       + L2 * (  - 8*Cf^2 )

       + L1 * ( 20*Cf*Ca - 20*Cf^2 )

       + L1*cL1 * ( 32*Cf^2 )

       + L0 * (  - 656/27*Cf*nf + 32/3*Cf*nf*zeta2 + 2804/27*Cf*Ca - 56*Cf*Ca*
         zeta3 - 224/3*Cf*Ca*zeta2 - 256*Cf^2*zeta3 - 240*Cf^2*zeta2 )

       + [d_(1-z)] * (  - 328/81*Cf*nf + 68/9*Cf*nf*zeta3 + 70/9*Cf*nf*zeta2
          + 2428/81*Cf*Ca - 374/9*Cf*Ca*zeta3 - 469/9*Cf*Ca*zeta2 + 4*Cf*Ca*
         zeta2^2 + 26/5*Cf^2*zeta2^2 )) 

    + as^3*( + cL5 * (  - 16*Cf^3 )

       + cD5 * ( 16*Cf^3 )

       + cL4 * (  - 80/9*Cf^2*nf + 440/9*Cf^2*Ca + 80*Cf^3 )

       + cD4 * ( 80/9*Cf^2*nf - 440/9*Cf^2*Ca )

       + cL3 * (  - 32/27*Cf*nf^2 + 352/27*Cf*Ca*nf - 968/27*Cf*Ca^2 + 736/9*
         Cf^2*nf - 4432/9*Cf^2*Ca + 64*Cf^2*Ca*zeta2 + 48*Cf^3 + 608*Cf^3*
         zeta2 )

       + cD3 * ( 32/27*Cf*nf^2 - 352/27*Cf*Ca*nf + 968/27*Cf*Ca^2 - 320/9*Cf^2
         *nf + 2144/9*Cf^2*Ca - 64*Cf^2*Ca*zeta2 - 608*Cf^3*zeta2 )

       + cL2 * ( 352/27*Cf*nf^2 - 4424/27*Cf*Ca*nf + 32/3*Cf*Ca*nf*zeta2 + 
         12928/27*Cf*Ca^2 - 176/3*Cf*Ca^2*zeta2 - 488/3*Cf^2*nf + 208*Cf^2*nf*
         zeta2 + 2864/3*Cf^2*Ca - 336*Cf^2*Ca*zeta3 - 1336*Cf^2*Ca*zeta2 - 
         2560*Cf^3*zeta3 - 2208*Cf^3*zeta2 )

       + cD2 * (  - 160/27*Cf*nf^2 + 2312/27*Cf*Ca*nf - 32/3*Cf*Ca*nf*zeta2 - 
         7120/27*Cf*Ca^2 + 176/3*Cf*Ca^2*zeta2 + 520/9*Cf^2*nf - 208*Cf^2*nf*
         zeta2 - 3232/9*Cf^2*Ca + 336*Cf^2*Ca*zeta3 + 1144*Cf^2*Ca*zeta2 + 
         2560*Cf^3*zeta3 )

       + cL1 * (  - 3008/81*Cf*nf^2 + 128/9*Cf*nf^2*zeta2 + 40840/81*Cf*Ca*nf
          - 224*Cf*Ca*nf*zeta2 - 120524/81*Cf*Ca^2 + 352*Cf*Ca^2*zeta3 + 7600/
         9*Cf*Ca^2*zeta2 - 352/5*Cf*Ca^2*zeta2^2 + 16844/81*Cf^2*nf - 5728/9*
         Cf^2*nf*zeta3 - 1040*Cf^2*nf*zeta2 - 61292/81*Cf^2*Ca + 33520/9*Cf^2*
         Ca*zeta3 + 5992*Cf^2*Ca*zeta2 - 640*Cf^2*Ca*zeta2^2 + 12*Cf^3 + 6720*
         Cf^3*zeta3 - 464*Cf^3*zeta2 - 400*Cf^3*zeta2^2 )

       + cD1 * ( 800/81*Cf*nf^2 - 128/9*Cf*nf^2*zeta2 - 16408/81*Cf*Ca*nf + 
         192*Cf*Ca*nf*zeta2 + 62012/81*Cf*Ca^2 - 352*Cf*Ca^2*zeta3 - 6016/9*Cf
         *Ca^2*zeta2 + 352/5*Cf*Ca^2*zeta2^2 - 8564/81*Cf^2*nf + 5728/9*Cf^2*
         nf*zeta3 + 400*Cf^2*nf*zeta2 + 19424/81*Cf^2*Ca - 28336/9*Cf^2*Ca*
         zeta3 - 2680*Cf^2*Ca*zeta2 + 640*Cf^2*Ca*zeta2^2 + 400*Cf^3*zeta2^2 )

       + cD0 * (  - 3712/729*Cf*nf^2 + 320/27*Cf*nf^2*zeta3 + 640/27*Cf*nf^2*
         zeta2 + 125252/729*Cf*Ca*nf - 2480/9*Cf*Ca*nf*zeta3 - 29392/81*Cf*Ca*
         nf*zeta2 + 736/15*Cf*Ca*nf*zeta2^2 - 594058/729*Cf*Ca^2 - 384*Cf*Ca^2
         *zeta5 + 40144/27*Cf*Ca^2*zeta3 + 98224/81*Cf*Ca^2*zeta2 - 352/3*Cf*
         Ca^2*zeta2*zeta3 - 2992/15*Cf*Ca^2*zeta2^2 + 3422/27*Cf^2*nf - 5728/9
         *Cf^2*nf*zeta3 - 5792/27*Cf^2*nf*zeta2 + 256/5*Cf^2*nf*zeta2^2 + 
         34304/9*Cf^2*Ca*zeta3 + 35552/27*Cf^2*Ca*zeta2 - 2256*Cf^2*Ca*zeta2*
         zeta3 - 352*Cf^2*Ca*zeta2^2 + 12288*Cf^3*zeta5 - 9728*Cf^3*zeta2*
         zeta3 )

       + L3 * ( 64/27*Cf^2*nf - 352/27*Cf^2*Ca )

       + L2 * (  - 20/3*Cf*Ca*nf + 68*Cf*Ca^2 - 20/3*Cf*Ca^2*zeta2 + 80/3*Cf^2
         *nf - 192*Cf^2*Ca + 104/3*Cf^2*Ca*zeta2 + 32/3*Cf^3 + 48*Cf^3*zeta2 )

       + L2*cL2 * (  - 16*Cf^3 )

       + L2*cL1 * (  - 32/3*Cf^2*nf + 176/3*Cf^2*Ca )

       + L1 * (  - 512/9*Cf*Ca*nf - 56/9*Cf*Ca*nf*zeta2 + 488/9*Cf*Ca^2 + 48*
         Cf*Ca^2*zeta3 - 16/9*Cf*Ca^2*zeta2 + 7904/81*Cf^2*nf - 320/9*Cf^2*nf*
         zeta2 - 36872/81*Cf^2*Ca + 1088/3*Cf^2*Ca*zeta3 + 848/9*Cf^2*Ca*zeta2
          - 128/3*Cf^3 + 640*Cf^3*zeta3 + 520/3*Cf^3*zeta2 )

       + L1*cL3 * ( 64*Cf^3 )

       + L1*cL2 * ( 64/3*Cf^2*nf - 232/3*Cf^2*Ca - 40*Cf^3 )

       + L1*cL1 * ( 80/3*Cf*Ca*nf - 440/3*Cf*Ca^2 - 880/9*Cf^2*nf + 5608/9*
         Cf^2*Ca - 128*Cf^2*Ca*zeta2 - 576*Cf^3*zeta2 )

       + L0 * ( 25312/729*Cf*nf^2 - 320/27*Cf*nf^2*zeta3 - 1408/27*Cf*nf^2*
         zeta2 - 311804/729*Cf*Ca*nf + 2584/9*Cf*Ca*nf*zeta3 + 52624/81*Cf*Ca*
         nf*zeta2 - 736/15*Cf*Ca*nf*zeta2^2 + 1454422/729*Cf*Ca^2 + 384*Cf*
         Ca^2*zeta5 - 59752/27*Cf*Ca^2*zeta3 - 165736/81*Cf*Ca^2*zeta2 + 352/3
         *Cf*Ca^2*zeta2*zeta3 + 240*Cf*Ca^2*zeta2^2 - 26186/81*Cf^2*nf + 4928/
         3*Cf^2*nf*zeta3 + 21952/27*Cf^2*nf*zeta2 - 256/5*Cf^2*nf*zeta2^2 - 
         11434/81*Cf^2*Ca - 72568/9*Cf^2*Ca*zeta3 - 128560/27*Cf^2*Ca*zeta2 + 
         2256*Cf^2*Ca*zeta2*zeta3 + 19424/15*Cf^2*Ca*zeta2^2 + 46*Cf^3 - 12288
         *Cf^3*zeta5 + 544*Cf^3*zeta3 - 64/3*Cf^3*zeta2 + 9728*Cf^3*zeta2*
         zeta3 + 8176/15*Cf^3*zeta2^2 )

       + [d_(1-z)] * (  - 256/6561*Cf*nf^2 - 2960/243*Cf*nf^2*zeta3 - 808/81*
         Cf*nf^2*zeta2 + 296/135*Cf*nf^2*zeta2^2 - 412765/6561*Cf*Ca*nf - 16/3
         *Cf*Ca*nf*zeta5 + 19712/81*Cf*Ca*nf*zeta3 + 150310/729*Cf*Ca*nf*zeta2
          - 88/3*Cf*Ca*nf*zeta2*zeta3 - 5056/135*Cf*Ca*nf*zeta2^2 + 5211949/
         13122*Cf*Ca^2 - 968/9*Cf*Ca^2*zeta5 - 257932/243*Cf*Ca^2*zeta3 + 1072/
         9*Cf*Ca^2*zeta3^2 - 578479/729*Cf*Ca^2*zeta2 + 484*Cf*Ca^2*zeta2*
         zeta3 + 18914/135*Cf*Ca^2*zeta2^2 + 304/189*Cf*Ca^2*zeta2^3 - 42727/
         486*Cf^2*nf + 6368/9*Cf^2*nf*zeta5 + 15320/81*Cf^2*nf*zeta3 + 2471/27
         *Cf^2*nf*zeta2 - 616*Cf^2*nf*zeta2*zeta3 - 172/15*Cf^2*nf*zeta2^2 - 
         11264/3*Cf^2*Ca*zeta5 - 25856/27*Cf^2*Ca*zeta3 + 896*Cf^2*Ca*zeta3^2
          - 4856/27*Cf^2*Ca*zeta2 + 9196/3*Cf^2*Ca*zeta2*zeta3 + 5494/45*Cf^2*
         Ca*zeta2^2 + 136/5*Cf^2*Ca*zeta2^3 + 10240/3*Cf^3*zeta3^2 - 55108/105
         *Cf^3*zeta2^3 )) 

    + as^4*( + cL7 * (  - 32/3*Cf^4 )

       + cD7 * ( 32/3*Cf^4 )

       + cL6 * (  - 112/9*Cf^3*nf + 616/9*Cf^3*Ca + 224/3*Cf^4 )

       + cD6 * ( 112/9*Cf^3*nf - 616/9*Cf^3*Ca )

       + cL5 * (  - 128/27*Cf^2*nf^2 + 1408/27*Cf^2*Ca*nf - 3872/27*Cf^2*Ca^2
          + 416/3*Cf^3*nf - 2480/3*Cf^3*Ca + 96*Cf^3*Ca*zeta2 + 48*Cf^4 + 864*
         Cf^4*zeta2 )

       + cD5 * ( 128/27*Cf^2*nf^2 - 1408/27*Cf^2*Ca*nf + 3872/27*Cf^2*Ca^2 - 
         160/3*Cf^3*nf + 1072/3*Cf^3*Ca - 96*Cf^3*Ca*zeta2 - 864*Cf^4*zeta2 )

       + cL4 * (  - 16/27*Cf*nf^3 + 88/9*Cf*Ca*nf^2 - 484/9*Cf*Ca^2*nf + 2662/
         27*Cf*Ca^3 + 1696/27*Cf^2*nf^2 - 20816/27*Cf^2*Ca*nf + 160/3*Cf^2*Ca*
         nf*zeta2 + 60664/27*Cf^2*Ca^2 - 880/3*Cf^2*Ca^2*zeta2 - 9392/27*Cf^3*
         nf + 6560/9*Cf^3*nf*zeta2 + 57224/27*Cf^3*Ca - 560*Cf^3*Ca*zeta3 - 
         40400/9*Cf^3*Ca*zeta2 - 17920/3*Cf^4*zeta3 - 4960*Cf^4*zeta2 )

       + cD4 * ( 16/27*Cf*nf^3 - 88/9*Cf*Ca*nf^2 + 484/9*Cf*Ca^2*nf - 2662/27*
         Cf*Ca^3 - 800/27*Cf^2*nf^2 + 10960/27*Cf^2*Ca*nf - 160/3*Cf^2*Ca*nf*
         zeta2 - 33560/27*Cf^2*Ca^2 + 880/3*Cf^2*Ca^2*zeta2 + 2960/27*Cf^3*nf
          - 6560/9*Cf^3*nf*zeta2 - 16160/27*Cf^3*Ca + 560*Cf^3*Ca*zeta3 + 
         36080/9*Cf^3*Ca*zeta2 + 17920/3*Cf^4*zeta3 )

       + cL3 * ( 704/81*Cf*nf^3 - 4400/27*Cf*Ca*nf^2 + 64/9*Cf*Ca*nf^2*zeta2
          + 26264/27*Cf*Ca^2*nf - 704/9*Cf*Ca^2*nf*zeta2 - 151184/81*Cf*Ca^3
          + 1936/9*Cf*Ca^3*zeta2 - 57488/243*Cf^2*nf^2 + 5056/27*Cf^2*nf^2*
         zeta2 + 785752/243*Cf^2*Ca*nf - 896/9*Cf^2*Ca*nf*zeta3 - 68288/27*
         Cf^2*Ca*nf*zeta2 - 2423216/243*Cf^2*Ca^2 + 17600/9*Cf^2*Ca^2*zeta3 + 
         229552/27*Cf^2*Ca^2*zeta2 - 1728/5*Cf^2*Ca^2*zeta2^2 + 58048/81*Cf^3*
         nf - 12736/3*Cf^3*nf*zeta3 - 52768/9*Cf^3*nf*zeta2 - 171208/81*Cf^3*
         Ca + 71968/3*Cf^3*Ca*zeta3 + 307696/9*Cf^3*Ca*zeta2 - 3520*Cf^3*Ca*
         zeta2^2 + 24*Cf^4 + 87424/3*Cf^4*zeta3 - 1696*Cf^4*zeta2 - 2336*Cf^4*
         zeta2^2 )

       + cD3 * (  - 320/81*Cf*nf^3 + 2288/27*Cf*Ca*nf^2 - 64/9*Cf*Ca*nf^2*
         zeta2 - 14648/27*Cf*Ca^2*nf + 704/9*Cf*Ca^2*nf*zeta2 + 87296/81*Cf*
         Ca^3 - 1936/9*Cf*Ca^3*zeta2 + 20144/243*Cf^2*nf^2 - 5056/27*Cf^2*nf^2
         *zeta2 - 318664/243*Cf^2*Ca*nf + 896/9*Cf^2*Ca*nf*zeta3 + 61376/27*
         Cf^2*Ca*nf*zeta2 + 1101824/243*Cf^2*Ca^2 - 17600/9*Cf^2*Ca^2*zeta3 - 
         191536/27*Cf^2*Ca^2*zeta2 + 1728/5*Cf^2*Ca^2*zeta2^2 - 29008/81*Cf^3*
         nf + 12736/3*Cf^3*nf*zeta3 + 18400/9*Cf^3*nf*zeta2 + 38848/81*Cf^3*Ca
          - 65824/3*Cf^3*Ca*zeta3 - 123280/9*Cf^3*Ca*zeta2 + 3520*Cf^3*Ca*
         zeta2^2 + 2336*Cf^4*zeta2^2 )

       + cL2 * (  - 3008/81*Cf*nf^3 + 128/9*Cf*nf^3*zeta2 + 21046/27*Cf*Ca*
         nf^2 - 2720/9*Cf*Ca*nf^2*zeta2 - 44834/9*Cf*Ca^2*nf + 352*Cf*Ca^2*nf*
         zeta3 + 19168/9*Cf*Ca^2*nf*zeta2 - 352/5*Cf*Ca^2*nf*zeta2^2 + 788552/
         81*Cf*Ca^3 - 1936*Cf*Ca^3*zeta3 - 43432/9*Cf*Ca^3*zeta2 + 1936/5*Cf*
         Ca^3*zeta2^2 + 125416/243*Cf^2*nf^2 - 21088/27*Cf^2*nf^2*zeta3 - 
         42800/27*Cf^2*nf^2*zeta2 - 1605056/243*Cf^2*Ca*nf + 266192/27*Cf^2*Ca
         *nf*zeta3 + 534512/27*Cf^2*Ca*nf*zeta2 - 18976/15*Cf^2*Ca*nf*zeta2^2
          + 5273410/243*Cf^2*Ca^2 + 2304*Cf^2*Ca^2*zeta5 - 1022488/27*Cf^2*
         Ca^2*zeta3 - 179140/3*Cf^2*Ca^2*zeta2 + 1376*Cf^2*Ca^2*zeta2*zeta3 + 
         112688/15*Cf^2*Ca^2*zeta2^2 - 16676/9*Cf^3*nf + 235328/9*Cf^3*nf*
         zeta3 + 258544/27*Cf^3*nf*zeta2 - 19408/15*Cf^3*nf*zeta2^2 - 322/3*
         Cf^3*Ca - 1294064/9*Cf^3*Ca*zeta3 - 1582960/27*Cf^3*Ca*zeta2 + 28128*
         Cf^3*Ca*zeta2*zeta3 + 307448/15*Cf^3*Ca*zeta2^2 + 92*Cf^4 - 172032*
         Cf^4*zeta5 + 5952*Cf^4*zeta3 - 128/3*Cf^4*zeta2 + 138240*Cf^4*zeta2*
         zeta3 + 140192/15*Cf^4*zeta2^2 )

       + cD2 * ( 800/81*Cf*nf^3 - 128/9*Cf*nf^3*zeta2 - 7894/27*Cf*Ca*nf^2 + 
         2432/9*Cf*Ca*nf^2*zeta2 + 20554/9*Cf*Ca^2*nf - 352*Cf*Ca^2*nf*zeta3
          - 16000/9*Cf*Ca^2*nf*zeta2 + 352/5*Cf*Ca^2*nf*zeta2^2 - 412880/81*Cf
         *Ca^3 + 1936*Cf*Ca^3*zeta3 + 34720/9*Cf*Ca^3*zeta2 - 1936/5*Cf*Ca^3*
         zeta2^2 - 46816/243*Cf^2*nf^2 + 21088/27*Cf^2*nf^2*zeta3 + 18800/27*
         Cf^2*nf^2*zeta2 + 609392/243*Cf^2*Ca*nf - 256064/27*Cf^2*Ca*nf*zeta3
          - 88096/9*Cf^2*Ca*nf*zeta2 + 18976/15*Cf^2*Ca*nf*zeta2^2 - 1944580/
         243*Cf^2*Ca^2 - 2304*Cf^2*Ca^2*zeta5 + 835960/27*Cf^2*Ca^2*zeta3 + 
         833212/27*Cf^2*Ca^2*zeta2 - 1376*Cf^2*Ca^2*zeta2*zeta3 - 98032/15*
         Cf^2*Ca^2*zeta2^2 + 6808/9*Cf^3*nf - 26816/3*Cf^3*nf*zeta3 - 22640/9*
         Cf^3*nf*zeta2 + 19408/15*Cf^3*nf*zeta2^2 + 171520/3*Cf^3*Ca*zeta3 + 
         122816/9*Cf^3*Ca*zeta2 - 28128*Cf^3*Ca*zeta2*zeta3 - 22616/3*Cf^3*Ca*
         zeta2^2 + 172032*Cf^4*zeta5 - 138240*Cf^4*zeta2*zeta3 )

       + cD1 * ( 7040/3*zeta5*[d4RA/nr] + 256/3*zeta3*[d4RA/nr] - 768*zeta3^2*
         [d4RA/nr] - 256*zeta2*[d4RA/nr] - 15872/35*zeta2^3*[d4RA/nr] - 2560/3
         *nf*zeta5*[d4RR/nr] - 512/3*nf*zeta3*[d4RR/nr] + 512*nf*zeta2*
         [d4RR/nr] - 8000/729*Cf*nf^3 + 256/9*Cf*nf^3*zeta3 + 1280/27*Cf*nf^3*
         zeta2 + 116090/243*Cf*Ca*nf^2 - 4640/9*Cf*Ca*nf^2*zeta3 - 28960/27*Cf
         *Ca*nf^2*zeta2 + 1024/15*Cf*Ca*nf^2*zeta2^2 - 1142774/243*Cf*Ca^2*nf
          - 2720/9*Cf*Ca^2*nf*zeta5 + 14000/3*Cf*Ca^2*nf*zeta3 + 203888/27*Cf*
         Ca^2*nf*zeta2 + 64*Cf*Ca^2*nf*zeta2*zeta3 - 4928/5*Cf*Ca^2*nf*zeta2^2
          + 9040634/729*Cf*Ca^3 + 30800/9*Cf*Ca^3*zeta5 - 144656/9*Cf*Ca^3*
         zeta3 - 32*Cf*Ca^3*zeta3^2 - 151664/9*Cf*Ca^3*zeta2 + 1056*Cf*Ca^3*
         zeta2*zeta3 + 10912/3*Cf*Ca^3*zeta2^2 - 40064/105*Cf*Ca^3*zeta2^3 + 
         2728228/6561*Cf^2*nf^2 - 522112/243*Cf^2*nf^2*zeta3 - 26080/27*Cf^2*
         nf^2*zeta2 + 27712/135*Cf^2*nf^2*zeta2^2 - 26126858/6561*Cf^2*Ca*nf
          + 832/3*Cf^2*Ca*nf*zeta5 + 766912/27*Cf^2*Ca*nf*zeta3 + 11362256/729
         *Cf^2*Ca*nf*zeta2 - 43904/9*Cf^2*Ca*nf*zeta2*zeta3 - 600032/135*Cf^2*
         Ca*nf*zeta2^2 + 44312020/6561*Cf^2*Ca^2 - 7744/9*Cf^2*Ca^2*zeta5 - 
         20876816/243*Cf^2*Ca^2*zeta3 + 22688/9*Cf^2*Ca^2*zeta3^2 - 38738840/
         729*Cf^2*Ca^2*zeta2 + 372416/9*Cf^2*Ca^2*zeta2*zeta3 + 2799328/135*
         Cf^2*Ca^2*zeta2^2 - 3060224/945*Cf^2*Ca^2*zeta2^3 - 140020/243*Cf^3*
         nf + 512128/9*Cf^3*nf*zeta5 + 623008/81*Cf^3*nf*zeta3 + 327008/81*
         Cf^3*nf*zeta2 - 446656/9*Cf^3*nf*zeta2*zeta3 - 66368/45*Cf^3*nf*
         zeta2^2 - 315392*Cf^3*Ca*zeta5 - 1034240/27*Cf^3*Ca*zeta3 + 35840*
         Cf^3*Ca*zeta3^2 - 427328/81*Cf^3*Ca*zeta2 + 2312992/9*Cf^3*Ca*zeta2*
         zeta3 + 92192/9*Cf^3*Ca*zeta2^2 - 992*Cf^3*Ca*zeta2^3 + 573440/3*Cf^4
         *zeta3^2 - 88672/3*Cf^4*zeta2^3 )

       + cD0 * (  - 384*[d4RA/nr] + 4*[B4(d4RA/nc)]*[d4RA/nr] - 6968*zeta7*
         [d4RA/nr] + 3680/9*zeta5*[d4RA/nr] + 15616/9*zeta3*[d4RA/nr] + 6688/3
         *zeta3^2*[d4RA/nr] + 4352/3*zeta2*[d4RA/nr] - 2048*zeta2*zeta5*
         [d4RA/nr] + 3584*zeta2*zeta3*[d4RA/nr] - 448/15*zeta2^2*[d4RA/nr] + 
         1472/5*zeta2^2*zeta3*[d4RA/nr] - 55616/315*zeta2^3*[d4RA/nr] + 3200/9
         *nf*zeta5*[d4RR/nr] - 1280/9*nf*zeta3*[d4RR/nr] + 640/3*nf*zeta3^2*
         [d4RR/nr] - 512*nf*zeta2*[d4RR/nr] + 128/5*nf*zeta2^2*[d4RR/nr] + 
         2560/21*nf*zeta2^3*[d4RR/nr] + 10432/2187*Cf*nf^3 - 3680/81*Cf*nf^3*
         zeta3 - 3200/81*Cf*nf^3*zeta2 + 224/45*Cf*nf^3*zeta2^2 - 898033/2916*
         Cf*Ca*nf^2 + 608/3*Cf*Ca*nf^2*zeta5 + 87280/81*Cf*Ca*nf^2*zeta3 + 
         293528/243*Cf*Ca*nf^2*zeta2 - 608/9*Cf*Ca*nf^2*zeta2*zeta3 - 3488/15*
         Cf*Ca*nf^2*zeta2^2 + 11551831/2916*Cf*Ca^2*nf - 7064/27*Cf*Ca^2*nf*
         zeta5 - 829304/81*Cf*Ca^2*nf*zeta3 - 4552/9*Cf*Ca^2*nf*zeta3^2 - 
         2400868/243*Cf*Ca^2*nf*zeta2 + 23440/9*Cf*Ca^2*nf*zeta2*zeta3 + 
         108896/45*Cf*Ca^2*nf*zeta2^2 - 5872/21*Cf*Ca^2*nf*zeta2^3 - 28290079/
         2187*Cf*Ca^3 - 1/6*Cf*Ca^3*[B4(d4RA/nc)] + 11071/3*Cf*Ca^3*zeta7 - 
         149980/27*Cf*Ca^3*zeta5 + 288544/9*Cf*Ca^3*zeta3 - 14828/9*Cf*Ca^3*
         zeta3^2 + 5746982/243*Cf*Ca^3*zeta2 + 2752/3*Cf*Ca^3*zeta2*zeta5 - 
         120968/9*Cf*Ca^3*zeta2*zeta3 - 301208/45*Cf*Ca^3*zeta2^2 + 8456/15*Cf
         *Ca^3*zeta2^2*zeta3 + 1009888/945*Cf*Ca^3*zeta2^3 - 1064003/2187*Cf^2
         *nf^2 + 33056/9*Cf^2*nf^2*zeta5 + 385552/243*Cf^2*nf^2*zeta3 + 547648/
         729*Cf^2*nf^2*zeta2 - 27904/9*Cf^2*nf^2*zeta2*zeta3 - 5504/27*Cf^2*
         nf^2*zeta2^2 + 18977957/4374*Cf^2*Ca*nf - 368272/9*Cf^2*Ca*nf*zeta5
          - 5770604/243*Cf^2*Ca*nf*zeta3 + 20176/9*Cf^2*Ca*nf*zeta3^2 - 
         7250738/729*Cf^2*Ca*nf*zeta2 + 1105328/27*Cf^2*Ca*nf*zeta2*zeta3 + 
         1532816/405*Cf^2*Ca*nf*zeta2^2 - 46912/105*Cf^2*Ca*nf*zeta2^3 - 
         3923648/2187*Cf^2*Ca^2 + 991232/9*Cf^2*Ca^2*zeta5 + 18072640/243*Cf^2
         *Ca^2*zeta3 - 282832/9*Cf^2*Ca^2*zeta3^2 + 21822028/729*Cf^2*Ca^2*
         zeta2 + 8448*Cf^2*Ca^2*zeta2*zeta5 - 3869768/27*Cf^2*Ca^2*zeta2*zeta3
          - 1216048/81*Cf^2*Ca^2*zeta2^2 + 151904/15*Cf^2*Ca^2*zeta2^2*zeta3
          + 13024/15*Cf^2*Ca^2*zeta2^3 - 21037/54*Cf^3*nf - 119680/3*Cf^3*nf*
         zeta5 - 543760/81*Cf^3*nf*zeta3 + 326048/9*Cf^3*nf*zeta3^2 - 74852/27
         *Cf^3*nf*zeta2 + 102592/3*Cf^3*nf*zeta2*zeta3 + 73928/135*Cf^3*nf*
         zeta2^2 - 482752/105*Cf^3*nf*zeta2^3 + 274432*Cf^3*Ca*zeta5 + 621568/
         81*Cf^3*Ca*zeta3 - 1582592/9*Cf^3*Ca*zeta3^2 - 73728*Cf^3*Ca*zeta2*
         zeta5 - 1972480/9*Cf^3*Ca*zeta2*zeta3 - 80800/27*Cf^3*Ca*zeta2^2 + 
         59120*Cf^3*Ca*zeta2^2*zeta3 + 82016/3*Cf^3*Ca*zeta2^3 + 983040*Cf^4*
         zeta7 - 663552*Cf^4*zeta2*zeta5 + 37376*Cf^4*zeta2^2*zeta3 )

       + L4 * (  - 8/9*Cf^2*nf^2 + 88/9*Cf^2*Ca*nf - 242/9*Cf^2*Ca^2 )

       + L3*cL2 * ( 128/27*Cf^3*nf - 704/27*Cf^3*Ca )

       + L3*cL1 * ( 128/27*Cf^2*nf^2 - 1408/27*Cf^2*Ca*nf + 3872/27*Cf^2*Ca^2
          )

       + L2*cL4 * (  - 16*Cf^4 )

       + L2*cL3 * (  - 224/9*Cf^3*nf + 1232/9*Cf^3*Ca )

       + L2*cL2 * (  - 32/3*Cf^2*nf^2 + 104*Cf^2*Ca*nf - 560/3*Cf^2*Ca^2 - 40/
         3*Cf^2*Ca^2*zeta2 + 640/9*Cf^3*nf - 4528/9*Cf^3*Ca + 304/3*Cf^3*Ca*
         zeta2 + 64/3*Cf^4 + 352*Cf^4*zeta2 )

       + L2*cL1 * (  - 40/3*Cf*Ca*nf^2 + 628/3*Cf*Ca^2*nf - 40/3*Cf*Ca^2*nf*
         zeta2 - 748*Cf*Ca^3 + 220/3*Cf*Ca^3*zeta2 + 160/3*Cf^2*nf^2 - 2192/3*
         Cf^2*Ca*nf + 208/3*Cf^2*Ca*nf*zeta2 + 6880/3*Cf^2*Ca^2 - 1144/3*Cf^2*
         Ca^2*zeta2 - 1184/27*Cf^3*nf + 1984/9*Cf^3*nf*zeta2 + 3296/27*Cf^3*Ca
          - 224*Cf^3*Ca*zeta3 - 10912/9*Cf^3*Ca*zeta2 - 1024*Cf^4*zeta3 )

       + L1*cL5 * ( 64*Cf^4 )

       + L1*cL4 * ( 512/9*Cf^3*nf - 2456/9*Cf^3*Ca - 40*Cf^4 )

       + L1*cL3 * ( 128/9*Cf^2*nf^2 - 848/9*Cf^2*Ca*nf + 88*Cf^2*Ca^2 - 2480/9
         *Cf^3*nf + 15944/9*Cf^3*Ca - 384*Cf^3*Ca*zeta2 - 2176*Cf^4*zeta2 )

       + L1*cL2 * ( 80/3*Cf*Ca*nf^2 - 880/3*Cf*Ca^2*nf + 2420/3*Cf*Ca^3 - 880/
         9*Cf^2*nf^2 + 3328/3*Cf^2*Ca*nf - 1264/9*Cf^2*Ca*nf*zeta2 - 30452/9*
         Cf^2*Ca^2 + 96*Cf^2*Ca^2*zeta3 + 5584/9*Cf^2*Ca^2*zeta2 + 35344/81*
         Cf^3*nf - 9088/9*Cf^3*nf*zeta2 - 175432/81*Cf^3*Ca + 4864/3*Cf^3*Ca*
         zeta3 + 43120/9*Cf^3*Ca*zeta2 - 256/3*Cf^4 + 8448*Cf^4*zeta3 + 2960/3
         *Cf^4*zeta2 )) 
);


==> anc/SoftJet_rap.list <==
*                                                                        
*************************************************************************
*                                                                        
* Paper: Soft and Jet functions for SCET at four loops in QCD            
* Authors: Saurav Goyal, Sven-Olaf Moch, Vaibhav Pathak and V. Ravindran 
* Date: December, 2025                                                   
*                                                                        
*************************************************************************
*                                                                        
* This file contains the results of                                      
* Soft function for quark and gluon (rapidity case)                      
* in SV + NSV limit upto 4th order in pQCD.                              
*                                                                        
* 1) Rapidity Gluon Soft function:  [Sd^g] (m=1),                        
* 2) Rapidity Quark Soft function:  [Sd^q] (m=1),                        
*                                                                        
*                                                                        
* Notations:                                                             
* as is the strong coupling constant at muR scale,                       
* muR is the renormalization scale, muF is the factorization scale.      
*                                                                        
* lqr = Log(Q^2/muR^2), lfr = Log(muF^2/muR^2),                          
* cD0,...,cD7 are new Plus-Distributions, defined in Eq: (38) with z=z1,
* cDD0,...,cDD7 are new Plus-Distributions defined in Eq: (38) with z=z2,
* L0,...,L7 are standard Logarithm i.e. L'i' = Log(1-z1)^i,         
* LL0,...,LL7 are standard Logarithm i.e. L'i' = Log(1-z2)^i,       
* [d_(1-z1)], [d_(1-z2)] are the Dirac Delta function,                   
* zeta2 = Zeta(2),...,zeta7 = Zeta(7) are Riemann zeta-values.        
*                                                                        
* One unknown [B4(d4RA/nc)] (=-998.02 ± 0.02),                           
* See: arXiv:2310.05744, arXiv:2505.09381                                
*                                                                        
* Color factors (see Appendix in the paper):                             
* Ca = Nc and Cf =(Nc^2-1)/(2 Nc) in SU(Nc) gauge theory, Nc=3 for QCD,  
* nf = number of flavors,                                                
* nfv = charge weighted sum of quark flavors,                            
* [dabc^2/n] = (Nc^2 - 1)*(Nc^2 - 4)/(16*Nc^2),                          
* [d4AA/na]  =  Nc^2*(Nc^2 + 36)/24,                                     
* [d4RA/na]  =  Nc*(Nc^2 + 6)/48,                                        
* [d4RR/na]  = (Nc^4 - 6*Nc^2 + 18)/(96*Nc^2),                           
* [d4RA/nr]  = (Nc^2 - 1)*(Nc^2 + 6)/48,                                 
* [d4RR/nr]  = (Nc^2 - 1)*(Nc^4 - 6*Nc^2 + 18)/(96*Nc^3);                
*                                                                        
*************************************************************************
                                                                         
                                                                         
****************************************************
S as,lqr;                      
S [d_(1-z1)],[d_(1-z2)],       
  cD0,...,cD7,              
  cDD0,...,cDD7,            
  L0,...,L7,                
  LL0,...,LL7;              
S zeta2,...,zeta7;          
S [B4(d4RA/nc)];               
S Ca,nf,Cf,                    
 [d4AA/na],[d4RA/na],[d4RR/na],
 [dabc^2/n],nfv,               
 [d4RA/nr],[d4RR/nr];          
****************************************************

** Rapidity Soft function for gluon:
local [Sd^g] = ( + [d_(1-z1)]*[d_(1-z2)] 

    + as*( + cD0*cDD0 * ( 4*Ca )

       + LL0*cD0 * (  - 4*Ca )

       + L0*cDD0 * (  - 4*Ca )

       + [d_(1-z1)]*cDD1 * ( 2*Ca )

       + [d_(1-z1)]*LL1 * (  - 4*Ca )

       + [d_(1-z1)]*LL0 * ( 2*Ca - 2*Ca*lqr )

       + [d_(1-z2)]*cD1 * ( 2*Ca )

       + [d_(1-z2)]*L1 * (  - 4*Ca )

       + [d_(1-z2)]*L0 * ( 2*Ca - 2*Ca*lqr )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 2*Ca*zeta2 )) 

    + as^2*( + cD2*cDD0 * ( 6*Ca^2 )

       + cD1*cDD1 * ( 12*Ca^2 )

       + cD1*cDD0 * ( 4/3*Ca*nf - 22/3*Ca^2 )

       + cD0*cDD2 * ( 6*Ca^2 )

       + cD0*cDD1 * ( 4/3*Ca*nf - 22/3*Ca^2 )

       + cD0*cDD0 * (  - 40/9*Ca*nf + 268/9*Ca^2 - 48*Ca^2*zeta2 )

       + LL2*cD0 * (  - 24*Ca^2 )

       + LL1*cD1 * (  - 24*Ca^2 )

       + LL1*cD0 * (  - 8/3*Ca*nf + 164/3*Ca^2 - 24*Ca^2*lqr )

       + LL0*cD2 * (  - 6*Ca^2 )

       + LL0*cD1 * (  - 4/3*Ca*nf + 58/3*Ca^2 - 12*Ca^2*lqr )

       + LL0*cD0 * ( 52/9*Ca*nf - 4/3*Ca*nf*lqr - 334/9*Ca^2 + 58/3*Ca^2*lqr
          - 6*Ca^2*lqr^2 + 48*Ca^2*zeta2 )

       + L2*cDD0 * (  - 24*Ca^2 )

       + L1*cDD1 * (  - 24*Ca^2 )

       + L1*cDD0 * (  - 8/3*Ca*nf + 164/3*Ca^2 - 24*Ca^2*lqr )

       + L0*cDD2 * (  - 6*Ca^2 )

       + L0*cDD1 * (  - 4/3*Ca*nf + 58/3*Ca^2 - 12*Ca^2*lqr )

       + L0*cDD0 * ( 52/9*Ca*nf - 4/3*Ca*nf*lqr - 334/9*Ca^2 + 58/3*Ca^2*lqr
          - 6*Ca^2*lqr^2 + 48*Ca^2*zeta2 )

       + [d_(1-z1)]*cDD3 * ( Ca^2 )

       + [d_(1-z1)]*cDD2 * ( 1/3*Ca*nf - 11/6*Ca^2 )

       + [d_(1-z1)]*cDD1 * (  - 20/9*Ca*nf + 134/9*Ca^2 - 24*Ca^2*zeta2 )

       + [d_(1-z1)]*cDD0 * ( 112/27*Ca*nf - 8/3*Ca*nf*zeta2 - 808/27*Ca^2 + 60
         *Ca^2*zeta3 + 44/3*Ca^2*zeta2 )

       + [d_(1-z1)]*LL3 * (  - 8*Ca^2 )

       + [d_(1-z1)]*LL2 * (  - 4/3*Ca*nf + 94/3*Ca^2 - 12*Ca^2*lqr )

       + [d_(1-z1)]*LL1 * ( 46/9*Ca*nf - 4/3*Ca*nf*lqr - 328/9*Ca^2 + 82/3*
         Ca^2*lqr - 6*Ca^2*lqr^2 + 48*Ca^2*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 136/27*Ca*nf + 26/9*Ca*nf*lqr - 1/3*Ca*nf*lqr^2
          + 8/3*Ca*nf*zeta2 + 904/27*Ca^2 - 167/9*Ca^2*lqr + 29/6*Ca^2*lqr^2
          - Ca^2*lqr^3 - 60*Ca^2*zeta3 - 164/3*Ca^2*zeta2 + 24*Ca^2*zeta2*lqr
          )

       + [d_(1-z2)]*cD3 * ( Ca^2 )

       + [d_(1-z2)]*cD2 * ( 1/3*Ca*nf - 11/6*Ca^2 )

       + [d_(1-z2)]*cD1 * (  - 20/9*Ca*nf + 134/9*Ca^2 - 24*Ca^2*zeta2 )

       + [d_(1-z2)]*cD0 * ( 112/27*Ca*nf - 8/3*Ca*nf*zeta2 - 808/27*Ca^2 + 60*
         Ca^2*zeta3 + 44/3*Ca^2*zeta2 )

       + [d_(1-z2)]*L3 * (  - 8*Ca^2 )

       + [d_(1-z2)]*L2 * (  - 4/3*Ca*nf + 94/3*Ca^2 - 12*Ca^2*lqr )

       + [d_(1-z2)]*L1 * ( 46/9*Ca*nf - 4/3*Ca*nf*lqr - 328/9*Ca^2 + 82/3*Ca^2
         *lqr - 6*Ca^2*lqr^2 + 48*Ca^2*zeta2 )

       + [d_(1-z2)]*L0 * (  - 136/27*Ca*nf + 26/9*Ca*nf*lqr - 1/3*Ca*nf*lqr^2
          + 8/3*Ca*nf*zeta2 + 904/27*Ca^2 - 167/9*Ca^2*lqr + 29/6*Ca^2*lqr^2
          - Ca^2*lqr^3 - 60*Ca^2*zeta3 - 164/3*Ca^2*zeta2 + 24*Ca^2*zeta2*lqr
          )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 328/81*Ca*nf + 20/9*Ca*nf*zeta3 + 10/3*
         Ca*nf*zeta2 + 2428/81*Ca^2 - 110/9*Ca^2*zeta3 - 67/3*Ca^2*zeta2 + 22/
         5*Ca^2*zeta2^2 )) 

    + as^3*( + cD4*cDD0 * ( 5/2*Ca^3 )

       + cD3*cDD1 * ( 10*Ca^3 )

       + cD3*cDD0 * ( 20/9*Ca^2*nf - 110/9*Ca^3 )

       + cD2*cDD2 * ( 15*Ca^3 )

       + cD2*cDD1 * ( 20/3*Ca^2*nf - 110/3*Ca^3 )

       + cD2*cDD0 * ( 4/9*Ca*nf^2 - 164/9*Ca^2*nf + 925/9*Ca^3 - 132*Ca^3*
         zeta2 )

       + cD1*cDD3 * ( 10*Ca^3 )

       + cD1*cDD2 * ( 20/3*Ca^2*nf - 110/3*Ca^3 )

       + cD1*cDD1 * ( 8/9*Ca*nf^2 - 328/9*Ca^2*nf + 1850/9*Ca^3 - 264*Ca^3*
         zeta2 )

       + cD1*cDD0 * (  - 80/27*Ca*nf^2 + 1828/27*Ca^2*nf - 56*Ca^2*nf*zeta2 - 
         8408/27*Ca^3 + 488*Ca^3*zeta3 + 308*Ca^3*zeta2 + 4*Cf*Ca*nf )

       + cD0*cDD4 * ( 5/2*Ca^3 )

       + cD0*cDD3 * ( 20/9*Ca^2*nf - 110/9*Ca^3 )

       + cD0*cDD2 * ( 4/9*Ca*nf^2 - 164/9*Ca^2*nf + 925/9*Ca^3 - 132*Ca^3*
         zeta2 )

       + cD0*cDD1 * (  - 80/27*Ca*nf^2 + 1828/27*Ca^2*nf - 56*Ca^2*nf*zeta2 - 
         8408/27*Ca^3 + 488*Ca^3*zeta3 + 308*Ca^3*zeta2 + 4*Cf*Ca*nf )

       + cD0*cDD0 * ( 400/81*Ca*nf^2 - 32/9*Ca*nf^2*zeta2 - 3172/27*Ca^2*nf + 
         656/9*Ca^2*nf*zeta3 + 1352/9*Ca^2*nf*zeta2 + 40718/81*Ca^3 - 5192/9*
         Ca^3*zeta3 - 852*Ca^3*zeta2 + 1816/5*Ca^3*zeta2^2 - 110/3*Cf*Ca*nf + 
         32*Cf*Ca*nf*zeta3 )

       + LL4*cD0 * (  - 40*Ca^3 )

       + LL3*cD1 * (  - 80*Ca^3 )

       + LL3*cD0 * (  - 160/9*Ca^2*nf + 2320/9*Ca^3 - 80*Ca^3*lqr )

       + LL2*cD2 * (  - 60*Ca^3 )

       + LL2*cD1 * (  - 80/3*Ca^2*nf + 1064/3*Ca^3 - 120*Ca^3*lqr )

       + LL2*cD0 * (  - 16/9*Ca*nf^2 + 1016/9*Ca^2*nf - 80/3*Ca^2*nf*lqr - 
         5788/9*Ca^3 + 1064/3*Ca^3*lqr - 60*Ca^3*lqr^2 + 528*Ca^3*zeta2 )

       + LL1*cD3 * (  - 20*Ca^3 )

       + LL1*cD2 * (  - 40/3*Ca^2*nf + 472/3*Ca^3 - 60*Ca^3*lqr )

       + LL1*cD1 * (  - 16/9*Ca*nf^2 + 980/9*Ca^2*nf - 80/3*Ca^2*nf*lqr - 5536/
         9*Ca^3 + 944/3*Ca^3*lqr - 60*Ca^3*lqr^2 + 528*Ca^3*zeta2 )

       + LL1*cD0 * ( 184/27*Ca*nf^2 - 16/9*Ca*nf^2*lqr - 6284/27*Ca^2*nf + 980/
         9*Ca^2*nf*lqr - 40/3*Ca^2*nf*lqr^2 + 112*Ca^2*nf*zeta2 + 32992/27*
         Ca^3 - 5536/9*Ca^3*lqr + 472/3*Ca^3*lqr^2 - 20*Ca^3*lqr^3 - 976*Ca^3*
         zeta3 - 1528*Ca^3*zeta2 + 528*Ca^3*zeta2*lqr - 8*Cf*Ca*nf )

       + LL0*cD4 * (  - 5/2*Ca^3 )

       + LL0*cD3 * (  - 20/9*Ca^2*nf + 200/9*Ca^3 - 10*Ca^3*lqr )

       + LL0*cD2 * (  - 4/9*Ca*nf^2 + 224/9*Ca^2*nf - 20/3*Ca^2*nf*lqr - 1255/
         9*Ca^3 + 200/3*Ca^3*lqr - 15*Ca^3*lqr^2 + 132*Ca^3*zeta2 )

       + LL0*cD1 * ( 104/27*Ca*nf^2 - 8/9*Ca*nf^2*lqr - 2740/27*Ca^2*nf + 448/
         9*Ca^2*nf*lqr - 20/3*Ca^2*nf*lqr^2 + 56*Ca^2*nf*zeta2 + 13346/27*Ca^3
          - 2510/9*Ca^3*lqr + 200/3*Ca^3*lqr^2 - 10*Ca^3*lqr^3 - 488*Ca^3*
         zeta3 - 668*Ca^3*zeta2 + 264*Ca^3*zeta2*lqr - 4*Cf*Ca*nf )

       + LL0*cD0 * (  - 496/81*Ca*nf^2 + 104/27*Ca*nf^2*lqr - 4/9*Ca*nf^2*
         lqr^2 + 32/9*Ca*nf^2*zeta2 + 4400/27*Ca^2*nf - 2740/27*Ca^2*nf*lqr + 
         224/9*Ca^2*nf*lqr^2 - 20/9*Ca^2*nf*lqr^3 - 656/9*Ca^2*nf*zeta3 - 2024/
         9*Ca^2*nf*zeta2 + 56*Ca^2*nf*zeta2*lqr - 59426/81*Ca^3 + 13346/27*
         Ca^3*lqr - 1255/9*Ca^3*lqr^2 + 200/9*Ca^3*lqr^3 - 5/2*Ca^3*lqr^4 + 
         11456/9*Ca^3*zeta3 - 488*Ca^3*zeta3*lqr + 3824/3*Ca^3*zeta2 - 668*
         Ca^3*zeta2*lqr + 132*Ca^3*zeta2*lqr^2 - 1816/5*Ca^3*zeta2^2 + 122/3*
         Cf*Ca*nf - 4*Cf*Ca*nf*lqr - 32*Cf*Ca*nf*zeta3 )

       + L4*cDD0 * (  - 40*Ca^3 )

       + L3*cDD1 * (  - 80*Ca^3 )

       + L3*cDD0 * (  - 160/9*Ca^2*nf + 2320/9*Ca^3 - 80*Ca^3*lqr )

       + L2*cDD2 * (  - 60*Ca^3 )

       + L2*cDD1 * (  - 80/3*Ca^2*nf + 1064/3*Ca^3 - 120*Ca^3*lqr )

       + L2*cDD0 * (  - 16/9*Ca*nf^2 + 1016/9*Ca^2*nf - 80/3*Ca^2*nf*lqr - 
         5788/9*Ca^3 + 1064/3*Ca^3*lqr - 60*Ca^3*lqr^2 + 528*Ca^3*zeta2 )

       + L1*cDD3 * (  - 20*Ca^3 )

       + L1*cDD2 * (  - 40/3*Ca^2*nf + 472/3*Ca^3 - 60*Ca^3*lqr )

       + L1*cDD1 * (  - 16/9*Ca*nf^2 + 980/9*Ca^2*nf - 80/3*Ca^2*nf*lqr - 5536/
         9*Ca^3 + 944/3*Ca^3*lqr - 60*Ca^3*lqr^2 + 528*Ca^3*zeta2 )

       + L1*cDD0 * ( 184/27*Ca*nf^2 - 16/9*Ca*nf^2*lqr - 6284/27*Ca^2*nf + 980/
         9*Ca^2*nf*lqr - 40/3*Ca^2*nf*lqr^2 + 112*Ca^2*nf*zeta2 + 32992/27*
         Ca^3 - 5536/9*Ca^3*lqr + 472/3*Ca^3*lqr^2 - 20*Ca^3*lqr^3 - 976*Ca^3*
         zeta3 - 1528*Ca^3*zeta2 + 528*Ca^3*zeta2*lqr - 8*Cf*Ca*nf )

       + L0*cDD4 * (  - 5/2*Ca^3 )

       + L0*cDD3 * (  - 20/9*Ca^2*nf + 200/9*Ca^3 - 10*Ca^3*lqr )

       + L0*cDD2 * (  - 4/9*Ca*nf^2 + 224/9*Ca^2*nf - 20/3*Ca^2*nf*lqr - 1255/
         9*Ca^3 + 200/3*Ca^3*lqr - 15*Ca^3*lqr^2 + 132*Ca^3*zeta2 )

       + L0*cDD1 * ( 104/27*Ca*nf^2 - 8/9*Ca*nf^2*lqr - 2740/27*Ca^2*nf + 448/
         9*Ca^2*nf*lqr - 20/3*Ca^2*nf*lqr^2 + 56*Ca^2*nf*zeta2 + 13346/27*Ca^3
          - 2510/9*Ca^3*lqr + 200/3*Ca^3*lqr^2 - 10*Ca^3*lqr^3 - 488*Ca^3*
         zeta3 - 668*Ca^3*zeta2 + 264*Ca^3*zeta2*lqr - 4*Cf*Ca*nf )

       + L0*cDD0 * (  - 496/81*Ca*nf^2 + 104/27*Ca*nf^2*lqr - 4/9*Ca*nf^2*
         lqr^2 + 32/9*Ca*nf^2*zeta2 + 4400/27*Ca^2*nf - 2740/27*Ca^2*nf*lqr + 
         224/9*Ca^2*nf*lqr^2 - 20/9*Ca^2*nf*lqr^3 - 656/9*Ca^2*nf*zeta3 - 2024/
         9*Ca^2*nf*zeta2 + 56*Ca^2*nf*zeta2*lqr - 59426/81*Ca^3 + 13346/27*
         Ca^3*lqr - 1255/9*Ca^3*lqr^2 + 200/9*Ca^3*lqr^3 - 5/2*Ca^3*lqr^4 + 
         11456/9*Ca^3*zeta3 - 488*Ca^3*zeta3*lqr + 3824/3*Ca^3*zeta2 - 668*
         Ca^3*zeta2*lqr + 132*Ca^3*zeta2*lqr^2 - 1816/5*Ca^3*zeta2^2 + 122/3*
         Cf*Ca*nf - 4*Cf*Ca*nf*lqr - 32*Cf*Ca*nf*zeta3 )

       + [d_(1-z1)]*cDD5 * ( 1/4*Ca^3 )

       + [d_(1-z1)]*cDD4 * ( 5/18*Ca^2*nf - 55/36*Ca^3 )

       + [d_(1-z1)]*cDD3 * ( 2/27*Ca*nf^2 - 82/27*Ca^2*nf + 925/54*Ca^3 - 22*
         Ca^3*zeta2 )

       + [d_(1-z1)]*cDD2 * (  - 20/27*Ca*nf^2 + 457/27*Ca^2*nf - 14*Ca^2*nf*
         zeta2 - 2102/27*Ca^3 + 122*Ca^3*zeta3 + 77*Ca^3*zeta2 + Cf*Ca*nf )

       + [d_(1-z1)]*cDD1 * ( 200/81*Ca*nf^2 - 16/9*Ca*nf^2*zeta2 - 1586/27*
         Ca^2*nf + 328/9*Ca^2*nf*zeta3 + 676/9*Ca^2*nf*zeta2 + 20359/81*Ca^3
          - 2596/9*Ca^3*zeta3 - 426*Ca^3*zeta2 + 908/5*Ca^3*zeta2^2 - 55/3*Cf*
         Ca*nf + 16*Cf*Ca*nf*zeta3 )

       + [d_(1-z1)]*cDD0 * (  - 1856/729*Ca*nf^2 - 32/27*Ca*nf^2*zeta3 + 160/
         27*Ca*nf^2*zeta2 + 62626/729*Ca^2*nf - 392/3*Ca^2*nf*zeta3 - 11120/81
         *Ca^2*nf*zeta2 + 608/15*Ca^2*nf*zeta2^2 - 297029/729*Ca^3 + 192*Ca^3*
         zeta5 + 27128/27*Ca^3*zeta3 + 51992/81*Ca^3*zeta2 - 3128/3*Ca^3*zeta2
         *zeta3 - 2816/15*Ca^3*zeta2^2 + 1711/27*Cf*Ca*nf - 304/9*Cf*Ca*nf*
         zeta3 - 8*Cf*Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z1)]*LL5 * (  - 8*Ca^3 )

       + [d_(1-z1)]*LL4 * (  - 40/9*Ca^2*nf + 616/9*Ca^3 - 20*Ca^3*lqr )

       + [d_(1-z1)]*LL3 * (  - 16/27*Ca*nf^2 + 1036/27*Ca^2*nf - 80/9*Ca^2*nf*
         lqr - 1984/9*Ca^3 + 1160/9*Ca^3*lqr - 20*Ca^3*lqr^2 + 176*Ca^3*zeta2
          )

       + [d_(1-z1)]*LL2 * ( 88/27*Ca*nf^2 - 8/9*Ca*nf^2*lqr - 3380/27*Ca^2*nf
          + 508/9*Ca^2*nf*lqr - 20/3*Ca^2*nf*lqr^2 + 170/3*Ca^2*nf*zeta2 + 
         18214/27*Ca^3 - 2894/9*Ca^3*lqr + 266/3*Ca^3*lqr^2 - 10*Ca^3*lqr^3 - 
         488*Ca^3*zeta3 - 2516/3*Ca^3*zeta2 + 264*Ca^3*zeta2*lqr - 4*Cf*Ca*nf
          )

       + [d_(1-z1)]*LL1 * (  - 328/81*Ca*nf^2 + 92/27*Ca*nf^2*lqr - 4/9*Ca*
         nf^2*lqr^2 + 32/9*Ca*nf^2*zeta2 + 14728/81*Ca^2*nf - 3142/27*Ca^2*nf*
         lqr + 245/9*Ca^2*nf*lqr^2 - 20/9*Ca^2*nf*lqr^3 - 728/9*Ca^2*nf*zeta3
          - 2164/9*Ca^2*nf*zeta2 + 56*Ca^2*nf*zeta2*lqr - 26138/27*Ca^3 + 
         16496/27*Ca^3*lqr - 1384/9*Ca^3*lqr^2 + 236/9*Ca^3*lqr^3 - 5/2*Ca^3*
         lqr^4 + 13664/9*Ca^3*zeta3 - 488*Ca^3*zeta3*lqr + 12212/9*Ca^3*zeta2
          - 764*Ca^3*zeta2*lqr + 132*Ca^3*zeta2*lqr^2 - 1816/5*Ca^3*zeta2^2 + 
         134/3*Cf*Ca*nf - 4*Cf*Ca*nf*lqr - 32*Cf*Ca*nf*zeta3 - 8/3*Cf*Ca*nf*
         zeta2 )

       + [d_(1-z1)]*LL0 * (  - 232/729*Ca*nf^2 - 248/81*Ca*nf^2*lqr + 26/27*Ca
         *nf^2*lqr^2 - 2/27*Ca*nf^2*lqr^3 + 32/27*Ca*nf^2*zeta3 - 176/27*Ca*
         nf^2*zeta2 + 16/9*Ca*nf^2*zeta2*lqr - 86764/729*Ca^2*nf + 2200/27*
         Ca^2*nf*lqr - 685/27*Ca^2*nf*lqr^2 + 112/27*Ca^2*nf*lqr^3 - 5/18*Ca^2
         *nf*lqr^4 + 1648/9*Ca^2*nf*zeta3 - 328/9*Ca^2*nf*zeta3*lqr + 18884/81
         *Ca^2*nf*zeta2 - 1012/9*Ca^2*nf*zeta2*lqr + 14*Ca^2*nf*zeta2*lqr^2 - 
         472/15*Ca^2*nf*zeta2^2 + 467408/729*Ca^3 - 29713/81*Ca^3*lqr + 6673/
         54*Ca^3*lqr^2 - 1255/54*Ca^3*lqr^3 + 25/9*Ca^3*lqr^4 - 1/4*Ca^3*lqr^5
          - 192*Ca^3*zeta5 - 36392/27*Ca^3*zeta3 + 5728/9*Ca^3*zeta3*lqr - 122
         *Ca^3*zeta3*lqr^2 - 103178/81*Ca^3*zeta2 + 1912/3*Ca^3*zeta2*lqr - 
         167*Ca^3*zeta2*lqr^2 + 22*Ca^3*zeta2*lqr^3 + 3128/3*Ca^3*zeta2*zeta3
          + 1468/3*Ca^3*zeta2^2 - 908/5*Ca^3*zeta2^2*lqr - 2158/27*Cf*Ca*nf + 
         61/3*Cf*Ca*nf*lqr - Cf*Ca*nf*lqr^2 + 472/9*Cf*Ca*nf*zeta3 - 16*Cf*Ca*
         nf*zeta3*lqr + 16/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z2)]*cD5 * ( 1/4*Ca^3 )

       + [d_(1-z2)]*cD4 * ( 5/18*Ca^2*nf - 55/36*Ca^3 )

       + [d_(1-z2)]*cD3 * ( 2/27*Ca*nf^2 - 82/27*Ca^2*nf + 925/54*Ca^3 - 22*
         Ca^3*zeta2 )

       + [d_(1-z2)]*cD2 * (  - 20/27*Ca*nf^2 + 457/27*Ca^2*nf - 14*Ca^2*nf*
         zeta2 - 2102/27*Ca^3 + 122*Ca^3*zeta3 + 77*Ca^3*zeta2 + Cf*Ca*nf )

       + [d_(1-z2)]*cD1 * ( 200/81*Ca*nf^2 - 16/9*Ca*nf^2*zeta2 - 1586/27*Ca^2
         *nf + 328/9*Ca^2*nf*zeta3 + 676/9*Ca^2*nf*zeta2 + 20359/81*Ca^3 - 
         2596/9*Ca^3*zeta3 - 426*Ca^3*zeta2 + 908/5*Ca^3*zeta2^2 - 55/3*Cf*Ca*
         nf + 16*Cf*Ca*nf*zeta3 )

       + [d_(1-z2)]*cD0 * (  - 1856/729*Ca*nf^2 - 32/27*Ca*nf^2*zeta3 + 160/27
         *Ca*nf^2*zeta2 + 62626/729*Ca^2*nf - 392/3*Ca^2*nf*zeta3 - 11120/81*
         Ca^2*nf*zeta2 + 608/15*Ca^2*nf*zeta2^2 - 297029/729*Ca^3 + 192*Ca^3*
         zeta5 + 27128/27*Ca^3*zeta3 + 51992/81*Ca^3*zeta2 - 3128/3*Ca^3*zeta2
         *zeta3 - 2816/15*Ca^3*zeta2^2 + 1711/27*Cf*Ca*nf - 304/9*Cf*Ca*nf*
         zeta3 - 8*Cf*Ca*nf*zeta2 - 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z2)]*L5 * (  - 8*Ca^3 )

       + [d_(1-z2)]*L4 * (  - 40/9*Ca^2*nf + 616/9*Ca^3 - 20*Ca^3*lqr )

       + [d_(1-z2)]*L3 * (  - 16/27*Ca*nf^2 + 1036/27*Ca^2*nf - 80/9*Ca^2*nf*
         lqr - 1984/9*Ca^3 + 1160/9*Ca^3*lqr - 20*Ca^3*lqr^2 + 176*Ca^3*zeta2
          )

       + [d_(1-z2)]*L2 * ( 88/27*Ca*nf^2 - 8/9*Ca*nf^2*lqr - 3380/27*Ca^2*nf
          + 508/9*Ca^2*nf*lqr - 20/3*Ca^2*nf*lqr^2 + 170/3*Ca^2*nf*zeta2 + 
         18214/27*Ca^3 - 2894/9*Ca^3*lqr + 266/3*Ca^3*lqr^2 - 10*Ca^3*lqr^3 - 
         488*Ca^3*zeta3 - 2516/3*Ca^3*zeta2 + 264*Ca^3*zeta2*lqr - 4*Cf*Ca*nf
          )

       + [d_(1-z2)]*L1 * (  - 328/81*Ca*nf^2 + 92/27*Ca*nf^2*lqr - 4/9*Ca*nf^2
         *lqr^2 + 32/9*Ca*nf^2*zeta2 + 14728/81*Ca^2*nf - 3142/27*Ca^2*nf*lqr
          + 245/9*Ca^2*nf*lqr^2 - 20/9*Ca^2*nf*lqr^3 - 728/9*Ca^2*nf*zeta3 - 
         2164/9*Ca^2*nf*zeta2 + 56*Ca^2*nf*zeta2*lqr - 26138/27*Ca^3 + 16496/
         27*Ca^3*lqr - 1384/9*Ca^3*lqr^2 + 236/9*Ca^3*lqr^3 - 5/2*Ca^3*lqr^4
          + 13664/9*Ca^3*zeta3 - 488*Ca^3*zeta3*lqr + 12212/9*Ca^3*zeta2 - 764
         *Ca^3*zeta2*lqr + 132*Ca^3*zeta2*lqr^2 - 1816/5*Ca^3*zeta2^2 + 134/3*
         Cf*Ca*nf - 4*Cf*Ca*nf*lqr - 32*Cf*Ca*nf*zeta3 - 8/3*Cf*Ca*nf*zeta2 )

       + [d_(1-z2)]*L0 * (  - 232/729*Ca*nf^2 - 248/81*Ca*nf^2*lqr + 26/27*Ca*
         nf^2*lqr^2 - 2/27*Ca*nf^2*lqr^3 + 32/27*Ca*nf^2*zeta3 - 176/27*Ca*
         nf^2*zeta2 + 16/9*Ca*nf^2*zeta2*lqr - 86764/729*Ca^2*nf + 2200/27*
         Ca^2*nf*lqr - 685/27*Ca^2*nf*lqr^2 + 112/27*Ca^2*nf*lqr^3 - 5/18*Ca^2
         *nf*lqr^4 + 1648/9*Ca^2*nf*zeta3 - 328/9*Ca^2*nf*zeta3*lqr + 18884/81
         *Ca^2*nf*zeta2 - 1012/9*Ca^2*nf*zeta2*lqr + 14*Ca^2*nf*zeta2*lqr^2 - 
         472/15*Ca^2*nf*zeta2^2 + 467408/729*Ca^3 - 29713/81*Ca^3*lqr + 6673/
         54*Ca^3*lqr^2 - 1255/54*Ca^3*lqr^3 + 25/9*Ca^3*lqr^4 - 1/4*Ca^3*lqr^5
          - 192*Ca^3*zeta5 - 36392/27*Ca^3*zeta3 + 5728/9*Ca^3*zeta3*lqr - 122
         *Ca^3*zeta3*lqr^2 - 103178/81*Ca^3*zeta2 + 1912/3*Ca^3*zeta2*lqr - 
         167*Ca^3*zeta2*lqr^2 + 22*Ca^3*zeta2*lqr^3 + 3128/3*Ca^3*zeta2*zeta3
          + 1468/3*Ca^3*zeta2^2 - 908/5*Ca^3*zeta2^2*lqr - 2158/27*Cf*Ca*nf + 
         61/3*Cf*Ca*nf*lqr - Cf*Ca*nf*lqr^2 + 472/9*Cf*Ca*nf*zeta3 - 16*Cf*Ca*
         nf*zeta3*lqr + 16/3*Cf*Ca*nf*zeta2 + 32/5*Cf*Ca*nf*zeta2^2 )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 256/6561*Ca*nf^2 - 80/243*Ca*nf^2*zeta3
          - 136/27*Ca*nf^2*zeta2 + 248/135*Ca*nf^2*zeta2^2 - 412765/6561*Ca^2*
         nf + 112/3*Ca^2*nf*zeta5 + 8528/81*Ca^2*nf*zeta3 + 82378/729*Ca^2*nf*
         zeta2 - 688/9*Ca^2*nf*zeta2*zeta3 - 4948/135*Ca^2*nf*zeta2^2 + 
         5211949/13122*Ca^3 - 3080/9*Ca^3*zeta5 - 187948/243*Ca^3*zeta3 + 5008/
         9*Ca^3*zeta3^2 - 343129/729*Ca^3*zeta2 + 5104/9*Ca^3*zeta2*zeta3 + 
         20276/135*Ca^3*zeta2^2 + 188/945*Ca^3*zeta2^3 - 42727/486*Cf*Ca*nf + 
         224/9*Cf*Ca*nf*zeta5 + 3272/81*Cf*Ca*nf*zeta3 + 275/9*Cf*Ca*nf*zeta2
          - 80/3*Cf*Ca*nf*zeta2*zeta3 + 304/45*Cf*Ca*nf*zeta2^2 )) 

    + as^4*( + cD6*cDD0 * ( 7/12*Ca^4 )

       + cD5*cDD1 * ( 7/2*Ca^4 )

       + cD5*cDD0 * ( 7/6*Ca^3*nf - 77/12*Ca^4 )

       + cD4*cDD2 * ( 35/4*Ca^4 )

       + cD4*cDD1 * ( 35/6*Ca^3*nf - 385/12*Ca^4 )

       + cD4*cDD0 * ( 20/27*Ca^2*nf^2 - 445/27*Ca^3*nf + 4225/54*Ca^4 - 80*
         Ca^4*zeta2 )

       + cD3*cDD3 * ( 35/3*Ca^4 )

       + cD3*cDD2 * ( 35/3*Ca^3*nf - 385/6*Ca^4 )

       + cD3*cDD1 * ( 80/27*Ca^2*nf^2 - 1780/27*Ca^3*nf + 8450/27*Ca^4 - 320*
         Ca^4*zeta2 )

       + cD3*cDD0 * ( 4/27*Ca*nf^3 - 266/27*Ca^2*nf^2 + 407/3*Ca^3*nf - 920/9*
         Ca^3*nf*zeta2 - 26191/54*Ca^4 + 1540/3*Ca^4*zeta3 + 5060/9*Ca^4*zeta2
          + 20/3*Cf*Ca^2*nf )

       + cD2*cDD4 * ( 35/4*Ca^4 )

       + cD2*cDD3 * ( 35/3*Ca^3*nf - 385/6*Ca^4 )

       + cD2*cDD2 * ( 40/9*Ca^2*nf^2 - 890/9*Ca^3*nf + 4225/9*Ca^4 - 480*Ca^4*
         zeta2 )

       + cD2*cDD1 * ( 4/9*Ca*nf^3 - 266/9*Ca^2*nf^2 + 407*Ca^3*nf - 920/3*Ca^3
         *nf*zeta2 - 26191/18*Ca^4 + 1540*Ca^4*zeta3 + 5060/3*Ca^4*zeta2 + 20*
         Cf*Ca^2*nf )

       + cD2*cDD0 * (  - 40/27*Ca*nf^3 + 4822/81*Ca^2*nf^2 - 112/3*Ca^2*nf^2*
         zeta2 - 56795/81*Ca^3*nf + 1240/3*Ca^3*nf*zeta3 + 2572/3*Ca^3*nf*
         zeta2 + 185032/81*Ca^4 - 8404/3*Ca^4*zeta3 - 4122*Ca^4*zeta2 + 7548/5
         *Ca^4*zeta2^2 + 10/3*Cf*Ca*nf^2 - 385/3*Cf*Ca^2*nf + 96*Cf*Ca^2*nf*
         zeta3 )

       + cD1*cDD5 * ( 7/2*Ca^4 )

       + cD1*cDD4 * ( 35/6*Ca^3*nf - 385/12*Ca^4 )

       + cD1*cDD3 * ( 80/27*Ca^2*nf^2 - 1780/27*Ca^3*nf + 8450/27*Ca^4 - 320*
         Ca^4*zeta2 )

       + cD1*cDD2 * ( 4/9*Ca*nf^3 - 266/9*Ca^2*nf^2 + 407*Ca^3*nf - 920/3*Ca^3
         *nf*zeta2 - 26191/18*Ca^4 + 1540*Ca^4*zeta3 + 5060/3*Ca^4*zeta2 + 20*
         Cf*Ca^2*nf )

       + cD1*cDD1 * (  - 80/27*Ca*nf^3 + 9644/81*Ca^2*nf^2 - 224/3*Ca^2*nf^2*
         zeta2 - 113590/81*Ca^3*nf + 2480/3*Ca^3*nf*zeta3 + 5144/3*Ca^3*nf*
         zeta2 + 370064/81*Ca^4 - 16808/3*Ca^4*zeta3 - 8244*Ca^4*zeta2 + 15096/
         5*Ca^4*zeta2^2 + 20/3*Cf*Ca*nf^2 - 770/3*Cf*Ca^2*nf + 192*Cf*Ca^2*nf*
         zeta3 )

       + cD1*cDD0 * ( 400/81*Ca*nf^3 - 32/9*Ca*nf^3*zeta2 - 47267/243*Ca^2*
         nf^2 + 2000/27*Ca^2*nf^2*zeta3 + 6664/27*Ca^2*nf^2*zeta2 + 513163/243
         *Ca^3*nf - 72352/27*Ca^3*nf*zeta3 - 31112/9*Ca^3*nf*zeta2 + 13736/15*
         Ca^3*nf*zeta2^2 - 1591610/243*Ca^4 + 4224*Ca^4*zeta5 + 404756/27*Ca^4
         *zeta3 + 338618/27*Ca^4*zeta2 - 13952*Ca^4*zeta2*zeta3 - 14476/3*Ca^4
         *zeta2^2 - 48*Cf*Ca*nf^2 + 32*Cf*Ca*nf^2*zeta3 + 5978/9*Cf*Ca^2*nf - 
         1136/3*Cf*Ca^2*nf*zeta3 - 168*Cf*Ca^2*nf*zeta2 - 192/5*Cf*Ca^2*nf*
         zeta2^2 - 2*Cf^2*Ca*nf )

       + cD0*cDD6 * ( 7/12*Ca^4 )

       + cD0*cDD5 * ( 7/6*Ca^3*nf - 77/12*Ca^4 )

       + cD0*cDD4 * ( 20/27*Ca^2*nf^2 - 445/27*Ca^3*nf + 4225/54*Ca^4 - 80*
         Ca^4*zeta2 )

       + cD0*cDD3 * ( 4/27*Ca*nf^3 - 266/27*Ca^2*nf^2 + 407/3*Ca^3*nf - 920/9*
         Ca^3*nf*zeta2 - 26191/54*Ca^4 + 1540/3*Ca^4*zeta3 + 5060/9*Ca^4*zeta2
          + 20/3*Cf*Ca^2*nf )

       + cD0*cDD2 * (  - 40/27*Ca*nf^3 + 4822/81*Ca^2*nf^2 - 112/3*Ca^2*nf^2*
         zeta2 - 56795/81*Ca^3*nf + 1240/3*Ca^3*nf*zeta3 + 2572/3*Ca^3*nf*
         zeta2 + 185032/81*Ca^4 - 8404/3*Ca^4*zeta3 - 4122*Ca^4*zeta2 + 7548/5
         *Ca^4*zeta2^2 + 10/3*Cf*Ca*nf^2 - 385/3*Cf*Ca^2*nf + 96*Cf*Ca^2*nf*
         zeta3 )

       + cD0*cDD1 * ( 400/81*Ca*nf^3 - 32/9*Ca*nf^3*zeta2 - 47267/243*Ca^2*
         nf^2 + 2000/27*Ca^2*nf^2*zeta3 + 6664/27*Ca^2*nf^2*zeta2 + 513163/243
         *Ca^3*nf - 72352/27*Ca^3*nf*zeta3 - 31112/9*Ca^3*nf*zeta2 + 13736/15*
         Ca^3*nf*zeta2^2 - 1591610/243*Ca^4 + 4224*Ca^4*zeta5 + 404756/27*Ca^4
         *zeta3 + 338618/27*Ca^4*zeta2 - 13952*Ca^4*zeta2*zeta3 - 14476/3*Ca^4
         *zeta2^2 - 48*Cf*Ca*nf^2 + 32*Cf*Ca*nf^2*zeta3 + 5978/9*Cf*Ca^2*nf - 
         1136/3*Cf*Ca^2*nf*zeta3 - 168*Cf*Ca^2*nf*zeta2 - 192/5*Cf*Ca^2*nf*
         zeta2^2 - 2*Cf^2*Ca*nf )

       + cD0*cDD0 * ( 3520/3*zeta5*[d4AA/na] + 128/3*zeta3*[d4AA/na] - 384*
         zeta3^2*[d4AA/na] - 128*zeta2*[d4AA/na] - 7936/35*zeta2^3*[d4AA/na]
          - 1280/3*nf*zeta5*[d4RA/na] - 256/3*nf*zeta3*[d4RA/na] + 256*nf*
         zeta2*[d4RA/na] - 4000/729*Ca*nf^3 + 320/27*Ca*nf^3*zeta2 + 1797167/
         6561*Ca^2*nf^2 - 60176/243*Ca^2*nf^2*zeta3 - 39664/81*Ca^2*nf^2*zeta2
          + 12704/135*Ca^2*nf^2*zeta2^2 - 20372653/6561*Ca^3*nf + 14576/9*Ca^3
         *nf*zeta5 + 47432/9*Ca^3*nf*zeta3 + 4283392/729*Ca^3*nf*zeta2 - 10688/
         3*Ca^3*nf*zeta2*zeta3 - 312784/135*Ca^3*nf*zeta2^2 + 62838863/6561*
         Ca^4 - 77176/9*Ca^4*zeta5 - 5730832/243*Ca^4*zeta3 + 105280/9*Ca^4*
         zeta3^2 - 14112484/729*Ca^4*zeta2 + 72160/3*Ca^4*zeta2*zeta3 + 
         1535264/135*Ca^4*zeta2^2 - 2192224/945*Ca^4*zeta2^3 + 14002/81*Cf*Ca*
         nf^2 - 416/3*Cf*Ca*nf^2*zeta3 - 80/3*Cf*Ca*nf^2*zeta2 - 386129/243*Cf
         *Ca^2*nf + 2336/9*Cf*Ca^2*nf*zeta5 + 101216/81*Cf*Ca^2*nf*zeta3 + 
         9680/9*Cf*Ca^2*nf*zeta2 - 2432/3*Cf*Ca^2*nf*zeta2*zeta3 + 1216/45*Cf*
         Ca^2*nf*zeta2^2 + 572/9*Cf^2*Ca*nf - 320*Cf^2*Ca*nf*zeta5 + 592/3*
         Cf^2*Ca*nf*zeta3 )

       + LL6*cD0 * (  - 112/3*Ca^4 )

       + LL5*cD1 * (  - 112*Ca^4 )

       + LL5*cD0 * (  - 112/3*Ca^3*nf + 1336/3*Ca^4 - 112*Ca^4*lqr )

       + LL4*cD2 * (  - 140*Ca^4 )

       + LL4*cD1 * (  - 280/3*Ca^3*nf + 3196/3*Ca^4 - 280*Ca^4*lqr )

       + LL4*cD0 * (  - 320/27*Ca^2*nf^2 + 3896/9*Ca^3*nf - 280/3*Ca^3*nf*lqr
          - 59572/27*Ca^4 + 3196/3*Ca^4*lqr - 140*Ca^4*lqr^2 + 1280*Ca^4*zeta2
          )

       + LL3*cD3 * (  - 280/3*Ca^4 )

       + LL3*cD2 * (  - 280/3*Ca^3*nf + 3028/3*Ca^4 - 280*Ca^4*lqr )

       + LL3*cD1 * (  - 640/27*Ca^2*nf^2 + 7576/9*Ca^3*nf - 560/3*Ca^3*nf*lqr
          - 115256/27*Ca^4 + 6056/3*Ca^4*lqr - 280*Ca^4*lqr^2 + 2560*Ca^4*
         zeta2 )

       + LL3*cD0 * (  - 32/27*Ca*nf^3 + 2984/27*Ca^2*nf^2 - 640/27*Ca^2*nf^2*
         lqr - 53540/27*Ca^3*nf + 7576/9*Ca^3*nf*lqr - 280/3*Ca^3*nf*lqr^2 + 
         7384/9*Ca^3*nf*zeta2 + 228584/27*Ca^4 - 115256/27*Ca^4*lqr + 3028/3*
         Ca^4*lqr^2 - 280/3*Ca^4*lqr^3 - 12320/3*Ca^4*zeta3 - 86080/9*Ca^4*
         zeta2 + 2560*Ca^4*zeta2*lqr - 160/3*Cf*Ca^2*nf )

       + LL2*cD4 * (  - 35*Ca^4 )

       + LL2*cD3 * (  - 140/3*Ca^3*nf + 1418/3*Ca^4 - 140*Ca^4*lqr )

       + LL2*cD2 * (  - 160/9*Ca^2*nf^2 + 5468/9*Ca^3*nf - 140*Ca^3*nf*lqr - 
         27556/9*Ca^4 + 1418*Ca^4*lqr - 210*Ca^4*lqr^2 + 1920*Ca^4*zeta2 )

       + LL2*cD1 * (  - 16/9*Ca*nf^3 + 4432/27*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lqr
          - 76616/27*Ca^3*nf + 10936/9*Ca^3*nf*lqr - 140*Ca^3*nf*lqr^2 + 1228*
         Ca^3*nf*zeta2 + 320434/27*Ca^4 - 55112/9*Ca^4*lqr + 1418*Ca^4*lqr^2
          - 140*Ca^4*lqr^3 - 6160*Ca^4*zeta3 - 13536*Ca^4*zeta2 + 3840*Ca^4*
         zeta2*lqr - 80*Cf*Ca^2*nf )

       + LL2*cD0 * ( 176/27*Ca*nf^3 - 16/9*Ca*nf^3*lqr - 30256/81*Ca^2*nf^2 + 
         4432/27*Ca^2*nf^2*lqr - 160/9*Ca^2*nf^2*lqr^2 + 452/3*Ca^2*nf^2*zeta2
          + 138904/27*Ca^3*nf - 76616/27*Ca^3*nf*lqr + 5468/9*Ca^3*nf*lqr^2 - 
         140/3*Ca^3*nf*lqr^3 - 5056/3*Ca^3*nf*zeta3 - 49714/9*Ca^3*nf*zeta2 + 
         1228*Ca^3*nf*zeta2*lqr - 1490630/81*Ca^4 + 320434/27*Ca^4*lqr - 27556/
         9*Ca^4*lqr^2 + 1418/3*Ca^4*lqr^3 - 35*Ca^4*lqr^4 + 68432/3*Ca^4*zeta3
          - 6160*Ca^4*zeta3*lqr + 253312/9*Ca^4*zeta2 - 13536*Ca^4*zeta2*lqr
          + 1920*Ca^4*zeta2*lqr^2 - 30192/5*Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 
         1972/3*Cf*Ca^2*nf - 80*Cf*Ca^2*nf*lqr - 384*Cf*Ca^2*nf*zeta3 - 32/3*
         Cf*Ca^2*nf*zeta2 )

       + LL1*cD5 * (  - 7*Ca^4 )

       + LL1*cD4 * (  - 35/3*Ca^3*nf + 655/6*Ca^4 - 35*Ca^4*lqr )

       + LL1*cD3 * (  - 160/27*Ca^2*nf^2 + 5186/27*Ca^3*nf - 140/3*Ca^3*nf*lqr
          - 25924/27*Ca^4 + 1310/3*Ca^4*lqr - 70*Ca^4*lqr^2 + 640*Ca^4*zeta2 )

       + LL1*cD2 * (  - 8/9*Ca*nf^3 + 242/3*Ca^2*nf^2 - 160/9*Ca^2*nf^2*lqr - 
         11971/9*Ca^3*nf + 5186/9*Ca^3*nf*lqr - 70*Ca^3*nf*lqr^2 + 1840/3*Ca^3
         *nf*zeta2 + 16226/3*Ca^4 - 25924/9*Ca^4*lqr + 655*Ca^4*lqr^2 - 70*
         Ca^4*lqr^3 - 3080*Ca^4*zeta3 - 18904/3*Ca^4*zeta2 + 1920*Ca^4*zeta2*
         lqr - 40*Cf*Ca^2*nf )

       + LL1*cD1 * ( 184/27*Ca*nf^3 - 16/9*Ca*nf^3*lqr - 29416/81*Ca^2*nf^2 + 
         484/3*Ca^2*nf^2*lqr - 160/9*Ca^2*nf^2*lqr^2 + 448/3*Ca^2*nf^2*zeta2
          + 390226/81*Ca^3*nf - 23942/9*Ca^3*nf*lqr + 5186/9*Ca^3*nf*lqr^2 - 
         140/3*Ca^3*nf*lqr^3 - 5008/3*Ca^3*nf*zeta3 - 47584/9*Ca^3*nf*zeta2 + 
         3680/3*Ca^3*nf*zeta2*lqr - 151148/9*Ca^4 + 32452/3*Ca^4*lqr - 25924/9
         *Ca^4*lqr^2 + 1310/3*Ca^4*lqr^3 - 35*Ca^4*lqr^4 + 21216*Ca^4*zeta3 - 
         6160*Ca^4*zeta3*lqr + 241480/9*Ca^4*zeta2 - 37808/3*Ca^4*zeta2*lqr + 
         1920*Ca^4*zeta2*lqr^2 - 30192/5*Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 1900/
         3*Cf*Ca^2*nf - 80*Cf*Ca^2*nf*lqr - 384*Cf*Ca^2*nf*zeta3 - 16/3*Cf*
         Ca^2*nf*zeta2 )

       + LL0*cD6 * (  - 7/12*Ca^4 )

       + LL0*cD5 * (  - 7/6*Ca^3*nf + 119/12*Ca^4 - 7/2*Ca^4*lqr )

       + LL0*cD4 * (  - 20/27*Ca^2*nf^2 + 1205/54*Ca^3*nf - 35/6*Ca^3*nf*lqr
          - 11915/108*Ca^4 + 595/12*Ca^4*lqr - 35/4*Ca^4*lqr^2 + 80*Ca^4*zeta2
          )

       + LL0*cD3 * (  - 4/27*Ca*nf^3 + 346/27*Ca^2*nf^2 - 80/27*Ca^2*nf^2*lqr
          - 5407/27*Ca^3*nf + 2410/27*Ca^3*nf*lqr - 35/3*Ca^3*nf*lqr^2 + 920/9
         *Ca^3*nf*zeta2 + 42479/54*Ca^4 - 11915/27*Ca^4*lqr + 595/6*Ca^4*lqr^2
          - 35/3*Ca^4*lqr^3 - 1540/3*Ca^4*zeta3 - 8660/9*Ca^4*zeta2 + 320*Ca^4
         *zeta2*lqr - 20/3*Cf*Ca^2*nf )

       + LL0*cD2 * ( 52/27*Ca*nf^3 - 4/9*Ca*nf^3*lqr - 6964/81*Ca^2*nf^2 + 346/
         9*Ca^2*nf^2*lqr - 40/9*Ca^2*nf^2*lqr^2 + 112/3*Ca^2*nf^2*zeta2 + 
         86558/81*Ca^3*nf - 5407/9*Ca^3*nf*lqr + 1205/9*Ca^3*nf*lqr^2 - 35/3*
         Ca^3*nf*lqr^3 - 1240/3*Ca^3*nf*zeta3 - 3736/3*Ca^3*nf*zeta2 + 920/3*
         Ca^3*nf*zeta2*lqr - 582869/162*Ca^4 + 42479/18*Ca^4*lqr - 11915/18*
         Ca^4*lqr^2 + 595/6*Ca^4*lqr^3 - 35/4*Ca^4*lqr^4 + 14536/3*Ca^4*zeta3
          - 1540*Ca^4*zeta3*lqr + 6274*Ca^4*zeta2 - 8660/3*Ca^4*zeta2*lqr + 
         480*Ca^4*zeta2*lqr^2 - 7548/5*Ca^4*zeta2^2 - 10/3*Cf*Ca*nf^2 + 445/3*
         Cf*Ca^2*nf - 20*Cf*Ca^2*nf*lqr - 96*Cf*Ca^2*nf*zeta3 )

       + LL0*cD1 * (  - 496/81*Ca*nf^3 + 104/27*Ca*nf^3*lqr - 4/9*Ca*nf^3*
         lqr^2 + 32/9*Ca*nf^3*zeta2 + 65111/243*Ca^2*nf^2 - 13928/81*Ca^2*nf^2
         *lqr + 346/9*Ca^2*nf^2*lqr^2 - 80/27*Ca^2*nf^2*lqr^3 - 2000/27*Ca^2*
         nf^2*zeta3 - 336*Ca^2*nf^2*zeta2 + 224/3*Ca^2*nf^2*zeta2*lqr - 781285/
         243*Ca^3*nf + 173116/81*Ca^3*nf*lqr - 5407/9*Ca^3*nf*lqr^2 + 2410/27*
         Ca^3*nf*lqr^3 - 35/6*Ca^3*nf*lqr^4 + 103168/27*Ca^3*nf*zeta3 - 2480/3
         *Ca^3*nf*zeta3*lqr + 152308/27*Ca^3*nf*zeta2 - 7472/3*Ca^3*nf*zeta2*
         lqr + 920/3*Ca^3*nf*zeta2*lqr^2 - 4488/5*Ca^3*nf*zeta2^2 + 2544716/
         243*Ca^4 - 582869/81*Ca^4*lqr + 42479/18*Ca^4*lqr^2 - 11915/27*Ca^4*
         lqr^3 + 595/12*Ca^4*lqr^4 - 7/2*Ca^4*lqr^5 - 4224*Ca^4*zeta5 - 602252/
         27*Ca^4*zeta3 + 29072/3*Ca^4*zeta3*lqr - 1540*Ca^4*zeta3*lqr^2 - 
         627994/27*Ca^4*zeta2 + 12548*Ca^4*zeta2*lqr - 8660/3*Ca^4*zeta2*lqr^2
          + 320*Ca^4*zeta2*lqr^3 + 13952*Ca^4*zeta2*zeta3 + 140084/15*Ca^4*
         zeta2^2 - 15096/5*Ca^4*zeta2^2*lqr + 164/3*Cf*Ca*nf^2 - 20/3*Cf*Ca*
         nf^2*lqr - 32*Cf*Ca*nf^2*zeta3 - 2752/3*Cf*Ca^2*nf + 890/3*Cf*Ca^2*nf
         *lqr - 20*Cf*Ca^2*nf*lqr^2 + 576*Cf*Ca^2*nf*zeta3 - 192*Cf*Ca^2*nf*
         zeta3*lqr + 488/3*Cf*Ca^2*nf*zeta2 + 192/5*Cf*Ca^2*nf*zeta2^2 + 2*
         Cf^2*Ca*nf )

       + L6*cDD0 * (  - 112/3*Ca^4 )

       + L5*cDD1 * (  - 112*Ca^4 )

       + L5*cDD0 * (  - 112/3*Ca^3*nf + 1336/3*Ca^4 - 112*Ca^4*lqr )

       + L4*cDD2 * (  - 140*Ca^4 )

       + L4*cDD1 * (  - 280/3*Ca^3*nf + 3196/3*Ca^4 - 280*Ca^4*lqr )

       + L4*cDD0 * (  - 320/27*Ca^2*nf^2 + 3896/9*Ca^3*nf - 280/3*Ca^3*nf*lqr
          - 59572/27*Ca^4 + 3196/3*Ca^4*lqr - 140*Ca^4*lqr^2 + 1280*Ca^4*zeta2
          )

       + L3*cDD3 * (  - 280/3*Ca^4 )

       + L3*cDD2 * (  - 280/3*Ca^3*nf + 3028/3*Ca^4 - 280*Ca^4*lqr )

       + L3*cDD1 * (  - 640/27*Ca^2*nf^2 + 7576/9*Ca^3*nf - 560/3*Ca^3*nf*lqr
          - 115256/27*Ca^4 + 6056/3*Ca^4*lqr - 280*Ca^4*lqr^2 + 2560*Ca^4*
         zeta2 )

       + L3*cDD0 * (  - 32/27*Ca*nf^3 + 2984/27*Ca^2*nf^2 - 640/27*Ca^2*nf^2*
         lqr - 53540/27*Ca^3*nf + 7576/9*Ca^3*nf*lqr - 280/3*Ca^3*nf*lqr^2 + 
         7384/9*Ca^3*nf*zeta2 + 228584/27*Ca^4 - 115256/27*Ca^4*lqr + 3028/3*
         Ca^4*lqr^2 - 280/3*Ca^4*lqr^3 - 12320/3*Ca^4*zeta3 - 86080/9*Ca^4*
         zeta2 + 2560*Ca^4*zeta2*lqr - 160/3*Cf*Ca^2*nf )

       + L2*cDD4 * (  - 35*Ca^4 )

       + L2*cDD3 * (  - 140/3*Ca^3*nf + 1418/3*Ca^4 - 140*Ca^4*lqr )

       + L2*cDD2 * (  - 160/9*Ca^2*nf^2 + 5468/9*Ca^3*nf - 140*Ca^3*nf*lqr - 
         27556/9*Ca^4 + 1418*Ca^4*lqr - 210*Ca^4*lqr^2 + 1920*Ca^4*zeta2 )

       + L2*cDD1 * (  - 16/9*Ca*nf^3 + 4432/27*Ca^2*nf^2 - 320/9*Ca^2*nf^2*lqr
          - 76616/27*Ca^3*nf + 10936/9*Ca^3*nf*lqr - 140*Ca^3*nf*lqr^2 + 1228*
         Ca^3*nf*zeta2 + 320434/27*Ca^4 - 55112/9*Ca^4*lqr + 1418*Ca^4*lqr^2
          - 140*Ca^4*lqr^3 - 6160*Ca^4*zeta3 - 13536*Ca^4*zeta2 + 3840*Ca^4*
         zeta2*lqr - 80*Cf*Ca^2*nf )

       + L2*cDD0 * ( 176/27*Ca*nf^3 - 16/9*Ca*nf^3*lqr - 30256/81*Ca^2*nf^2 + 
         4432/27*Ca^2*nf^2*lqr - 160/9*Ca^2*nf^2*lqr^2 + 452/3*Ca^2*nf^2*zeta2
          + 138904/27*Ca^3*nf - 76616/27*Ca^3*nf*lqr + 5468/9*Ca^3*nf*lqr^2 - 
         140/3*Ca^3*nf*lqr^3 - 5056/3*Ca^3*nf*zeta3 - 49714/9*Ca^3*nf*zeta2 + 
         1228*Ca^3*nf*zeta2*lqr - 1490630/81*Ca^4 + 320434/27*Ca^4*lqr - 27556/
         9*Ca^4*lqr^2 + 1418/3*Ca^4*lqr^3 - 35*Ca^4*lqr^4 + 68432/3*Ca^4*zeta3
          - 6160*Ca^4*zeta3*lqr + 253312/9*Ca^4*zeta2 - 13536*Ca^4*zeta2*lqr
          + 1920*Ca^4*zeta2*lqr^2 - 30192/5*Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 
         1972/3*Cf*Ca^2*nf - 80*Cf*Ca^2*nf*lqr - 384*Cf*Ca^2*nf*zeta3 - 32/3*
         Cf*Ca^2*nf*zeta2 )

       + L1*cDD5 * (  - 7*Ca^4 )

       + L1*cDD4 * (  - 35/3*Ca^3*nf + 655/6*Ca^4 - 35*Ca^4*lqr )

       + L1*cDD3 * (  - 160/27*Ca^2*nf^2 + 5186/27*Ca^3*nf - 140/3*Ca^3*nf*lqr
          - 25924/27*Ca^4 + 1310/3*Ca^4*lqr - 70*Ca^4*lqr^2 + 640*Ca^4*zeta2 )

       + L1*cDD2 * (  - 8/9*Ca*nf^3 + 242/3*Ca^2*nf^2 - 160/9*Ca^2*nf^2*lqr - 
         11971/9*Ca^3*nf + 5186/9*Ca^3*nf*lqr - 70*Ca^3*nf*lqr^2 + 1840/3*Ca^3
         *nf*zeta2 + 16226/3*Ca^4 - 25924/9*Ca^4*lqr + 655*Ca^4*lqr^2 - 70*
         Ca^4*lqr^3 - 3080*Ca^4*zeta3 - 18904/3*Ca^4*zeta2 + 1920*Ca^4*zeta2*
         lqr - 40*Cf*Ca^2*nf )

       + L1*cDD1 * ( 184/27*Ca*nf^3 - 16/9*Ca*nf^3*lqr - 29416/81*Ca^2*nf^2 + 
         484/3*Ca^2*nf^2*lqr - 160/9*Ca^2*nf^2*lqr^2 + 448/3*Ca^2*nf^2*zeta2
          + 390226/81*Ca^3*nf - 23942/9*Ca^3*nf*lqr + 5186/9*Ca^3*nf*lqr^2 - 
         140/3*Ca^3*nf*lqr^3 - 5008/3*Ca^3*nf*zeta3 - 47584/9*Ca^3*nf*zeta2 + 
         3680/3*Ca^3*nf*zeta2*lqr - 151148/9*Ca^4 + 32452/3*Ca^4*lqr - 25924/9
         *Ca^4*lqr^2 + 1310/3*Ca^4*lqr^3 - 35*Ca^4*lqr^4 + 21216*Ca^4*zeta3 - 
         6160*Ca^4*zeta3*lqr + 241480/9*Ca^4*zeta2 - 37808/3*Ca^4*zeta2*lqr + 
         1920*Ca^4*zeta2*lqr^2 - 30192/5*Ca^4*zeta2^2 - 40/3*Cf*Ca*nf^2 + 1900/
         3*Cf*Ca^2*nf - 80*Cf*Ca^2*nf*lqr - 384*Cf*Ca^2*nf*zeta3 - 16/3*Cf*
         Ca^2*nf*zeta2 )

       + L0*cDD6 * (  - 7/12*Ca^4 )

       + L0*cDD5 * (  - 7/6*Ca^3*nf + 119/12*Ca^4 - 7/2*Ca^4*lqr )

       + L0*cDD4 * (  - 20/27*Ca^2*nf^2 + 1205/54*Ca^3*nf - 35/6*Ca^3*nf*lqr
          - 11915/108*Ca^4 + 595/12*Ca^4*lqr - 35/4*Ca^4*lqr^2 + 80*Ca^4*zeta2
          )

       + L0*cDD3 * (  - 4/27*Ca*nf^3 + 346/27*Ca^2*nf^2 - 80/27*Ca^2*nf^2*lqr
          - 5407/27*Ca^3*nf + 2410/27*Ca^3*nf*lqr - 35/3*Ca^3*nf*lqr^2 + 920/9
         *Ca^3*nf*zeta2 + 42479/54*Ca^4 - 11915/27*Ca^4*lqr + 595/6*Ca^4*lqr^2
          - 35/3*Ca^4*lqr^3 - 1540/3*Ca^4*zeta3 - 8660/9*Ca^4*zeta2 + 320*Ca^4
         *zeta2*lqr - 20/3*Cf*Ca^2*nf )

       + L0*cDD2 * ( 52/27*Ca*nf^3 - 4/9*Ca*nf^3*lqr - 6964/81*Ca^2*nf^2 + 346/
         9*Ca^2*nf^2*lqr - 40/9*Ca^2*nf^2*lqr^2 + 112/3*Ca^2*nf^2*zeta2 + 
         86558/81*Ca^3*nf - 5407/9*Ca^3*nf*lqr + 1205/9*Ca^3*nf*lqr^2 - 35/3*
         Ca^3*nf*lqr^3 - 1240/3*Ca^3*nf*zeta3 - 3736/3*Ca^3*nf*zeta2 + 920/3*
         Ca^3*nf*zeta2*lqr - 582869/162*Ca^4 + 42479/18*Ca^4*lqr - 11915/18*
         Ca^4*lqr^2 + 595/6*Ca^4*lqr^3 - 35/4*Ca^4*lqr^4 + 14536/3*Ca^4*zeta3
          - 1540*Ca^4*zeta3*lqr + 6274*Ca^4*zeta2 - 8660/3*Ca^4*zeta2*lqr + 
         480*Ca^4*zeta2*lqr^2 - 7548/5*Ca^4*zeta2^2 - 10/3*Cf*Ca*nf^2 + 445/3*
         Cf*Ca^2*nf - 20*Cf*Ca^2*nf*lqr - 96*Cf*Ca^2*nf*zeta3 )

       + L0*cDD1 * (  - 496/81*Ca*nf^3 + 104/27*Ca*nf^3*lqr - 4/9*Ca*nf^3*
         lqr^2 + 32/9*Ca*nf^3*zeta2 + 65111/243*Ca^2*nf^2 - 13928/81*Ca^2*nf^2
         *lqr + 346/9*Ca^2*nf^2*lqr^2 - 80/27*Ca^2*nf^2*lqr^3 - 2000/27*Ca^2*
         nf^2*zeta3 - 336*Ca^2*nf^2*zeta2 + 224/3*Ca^2*nf^2*zeta2*lqr - 781285/
         243*Ca^3*nf + 173116/81*Ca^3*nf*lqr - 5407/9*Ca^3*nf*lqr^2 + 2410/27*
         Ca^3*nf*lqr^3 - 35/6*Ca^3*nf*lqr^4 + 103168/27*Ca^3*nf*zeta3 - 2480/3
         *Ca^3*nf*zeta3*lqr + 152308/27*Ca^3*nf*zeta2 - 7472/3*Ca^3*nf*zeta2*
         lqr + 920/3*Ca^3*nf*zeta2*lqr^2 - 4488/5*Ca^3*nf*zeta2^2 + 2544716/
         243*Ca^4 - 582869/81*Ca^4*lqr + 42479/18*Ca^4*lqr^2 - 11915/27*Ca^4*
         lqr^3 + 595/12*Ca^4*lqr^4 - 7/2*Ca^4*lqr^5 - 4224*Ca^4*zeta5 - 602252/
         27*Ca^4*zeta3 + 29072/3*Ca^4*zeta3*lqr - 1540*Ca^4*zeta3*lqr^2 - 
         627994/27*Ca^4*zeta2 + 12548*Ca^4*zeta2*lqr - 8660/3*Ca^4*zeta2*lqr^2
          + 320*Ca^4*zeta2*lqr^3 + 13952*Ca^4*zeta2*zeta3 + 140084/15*Ca^4*
         zeta2^2 - 15096/5*Ca^4*zeta2^2*lqr + 164/3*Cf*Ca*nf^2 - 20/3*Cf*Ca*
         nf^2*lqr - 32*Cf*Ca*nf^2*zeta3 - 2752/3*Cf*Ca^2*nf + 890/3*Cf*Ca^2*nf
         *lqr - 20*Cf*Ca^2*nf*lqr^2 + 576*Cf*Ca^2*nf*zeta3 - 192*Cf*Ca^2*nf*
         zeta3*lqr + 488/3*Cf*Ca^2*nf*zeta2 + 192/5*Cf*Ca^2*nf*zeta2^2 + 2*
         Cf^2*Ca*nf )

       + [d_(1-z1)]*cDD7 * ( 1/24*Ca^4 )

       + [d_(1-z1)]*cDD6 * ( 7/72*Ca^3*nf - 77/144*Ca^4 )

       + [d_(1-z1)]*cDD5 * ( 2/27*Ca^2*nf^2 - 89/54*Ca^3*nf + 845/108*Ca^4 - 8
         *Ca^4*zeta2 )

       + [d_(1-z1)]*cDD4 * ( 1/54*Ca*nf^3 - 133/108*Ca^2*nf^2 + 407/24*Ca^3*nf
          - 115/9*Ca^3*nf*zeta2 - 26191/432*Ca^4 + 385/6*Ca^4*zeta3 + 1265/18*
         Ca^4*zeta2 + 5/6*Cf*Ca^2*nf )

       + [d_(1-z1)]*cDD3 * (  - 20/81*Ca*nf^3 + 2411/243*Ca^2*nf^2 - 56/9*Ca^2
         *nf^2*zeta2 - 56795/486*Ca^3*nf + 620/9*Ca^3*nf*zeta3 + 1286/9*Ca^3*
         nf*zeta2 + 92516/243*Ca^4 - 4202/9*Ca^4*zeta3 - 687*Ca^4*zeta2 + 1258/
         5*Ca^4*zeta2^2 + 5/9*Cf*Ca*nf^2 - 385/18*Cf*Ca^2*nf + 16*Cf*Ca^2*nf*
         zeta3 )

       + [d_(1-z1)]*cDD2 * ( 100/81*Ca*nf^3 - 8/9*Ca*nf^3*zeta2 - 47267/972*
         Ca^2*nf^2 + 500/27*Ca^2*nf^2*zeta3 + 1666/27*Ca^2*nf^2*zeta2 + 513163/
         972*Ca^3*nf - 18088/27*Ca^3*nf*zeta3 - 7778/9*Ca^3*nf*zeta2 + 3434/15
         *Ca^3*nf*zeta2^2 - 795805/486*Ca^4 + 1056*Ca^4*zeta5 + 101189/27*Ca^4
         *zeta3 + 169309/54*Ca^4*zeta2 - 3488*Ca^4*zeta2*zeta3 - 3619/3*Ca^4*
         zeta2^2 - 12*Cf*Ca*nf^2 + 8*Cf*Ca*nf^2*zeta3 + 2989/18*Cf*Ca^2*nf - 
         284/3*Cf*Ca^2*nf*zeta3 - 42*Cf*Ca^2*nf*zeta2 - 48/5*Cf*Ca^2*nf*
         zeta2^2 - 1/2*Cf^2*Ca*nf )

       + [d_(1-z1)]*cDD1 * ( 1760/3*zeta5*[d4AA/na] + 64/3*zeta3*[d4AA/na] - 
         192*zeta3^2*[d4AA/na] - 64*zeta2*[d4AA/na] - 3968/35*zeta2^3*
         [d4AA/na] - 640/3*nf*zeta5*[d4RA/na] - 128/3*nf*zeta3*[d4RA/na] + 128
         *nf*zeta2*[d4RA/na] - 2000/729*Ca*nf^3 + 160/27*Ca*nf^3*zeta2 + 
         1797167/13122*Ca^2*nf^2 - 30088/243*Ca^2*nf^2*zeta3 - 19832/81*Ca^2*
         nf^2*zeta2 + 6352/135*Ca^2*nf^2*zeta2^2 - 20372653/13122*Ca^3*nf + 
         7288/9*Ca^3*nf*zeta5 + 23716/9*Ca^3*nf*zeta3 + 2141696/729*Ca^3*nf*
         zeta2 - 5344/3*Ca^3*nf*zeta2*zeta3 - 156392/135*Ca^3*nf*zeta2^2 + 
         62838863/13122*Ca^4 - 38588/9*Ca^4*zeta5 - 2865416/243*Ca^4*zeta3 + 
         52640/9*Ca^4*zeta3^2 - 7056242/729*Ca^4*zeta2 + 36080/3*Ca^4*zeta2*
         zeta3 + 767632/135*Ca^4*zeta2^2 - 1096112/945*Ca^4*zeta2^3 + 7001/81*
         Cf*Ca*nf^2 - 208/3*Cf*Ca*nf^2*zeta3 - 40/3*Cf*Ca*nf^2*zeta2 - 386129/
         486*Cf*Ca^2*nf + 1168/9*Cf*Ca^2*nf*zeta5 + 50608/81*Cf*Ca^2*nf*zeta3
          + 4840/9*Cf*Ca^2*nf*zeta2 - 1216/3*Cf*Ca^2*nf*zeta2*zeta3 + 608/45*
         Cf*Ca^2*nf*zeta2^2 + 286/9*Cf^2*Ca*nf - 160*Cf^2*Ca*nf*zeta5 + 296/3*
         Cf^2*Ca*nf*zeta3 )

       + [d_(1-z1)]*cDD0 * (  - 192*[d4AA/na] + 2*[d4AA/na]*[B4(d4RA/nc)] - 
         3484*zeta7*[d4AA/na] + 1840/9*zeta5*[d4AA/na] + 7808/9*zeta3*
         [d4AA/na] + 3344/3*zeta3^2*[d4AA/na] + 2176/3*zeta2*[d4AA/na] - 1024*
         zeta2*zeta5*[d4AA/na] + 1792*zeta2*zeta3*[d4AA/na] - 224/15*zeta2^2*
         [d4AA/na] + 736/5*zeta2^2*zeta3*[d4AA/na] - 27808/315*zeta2^3*
         [d4AA/na] + 1600/9*nf*zeta5*[d4RA/na] - 640/9*nf*zeta3*[d4RA/na] + 
         320/3*nf*zeta3^2*[d4RA/na] - 256*nf*zeta2*[d4RA/na] + 64/5*nf*zeta2^2
         *[d4RA/na] + 1280/21*nf*zeta2^3*[d4RA/na] + 5216/2187*Ca*nf^3 + 80/81
         *Ca*nf^3*zeta3 - 800/81*Ca*nf^3*zeta2 + 16/9*Ca*nf^3*zeta2^2 - 
         2987987/17496*Ca^2*nf^2 + 1936/9*Ca^2*nf^2*zeta5 + 43784/243*Ca^2*
         nf^2*zeta3 + 290546/729*Ca^2*nf^2*zeta2 - 3824/27*Ca^2*nf^2*zeta2*
         zeta3 - 21712/135*Ca^2*nf^2*zeta2^2 + 38951173/17496*Ca^3*nf - 71884/
         27*Ca^3*nf*zeta5 - 1131268/243*Ca^3*nf*zeta3 + 8716/9*Ca^3*nf*zeta3^2
          - 3178528/729*Ca^3*nf*zeta2 + 150848/27*Ca^3*nf*zeta2*zeta3 + 919816/
         405*Ca^3*nf*zeta2^2 - 39208/105*Ca^3*nf*zeta2^3 - 1193101/162*Ca^4 - 
         1/12*Ca^4*[B4(d4RA/nc)] + 57151/6*Ca^4*zeta7 + 249490/27*Ca^4*zeta5
          + 4982480/243*Ca^4*zeta3 - 93214/9*Ca^4*zeta3^2 + 9981827/729*Ca^4*
         zeta2 - 29728/3*Ca^4*zeta2*zeta5 - 287480/9*Ca^4*zeta2*zeta3 - 665780/
         81*Ca^4*zeta2^2 + 159836/15*Ca^4*zeta2^2*zeta3 + 277288/189*Ca^4*
         zeta2^3 - 110059/486*Cf*Ca*nf^2 + 16*Cf*Ca*nf^2*zeta5 + 3944/27*Cf*Ca
         *nf^2*zeta3 + 96*Cf*Ca*nf^2*zeta2 - 64*Cf*Ca*nf^2*zeta2*zeta3 + 32/3*
         Cf*Ca*nf^2*zeta2^2 + 1870013/972*Cf*Ca^2*nf - 1304/3*Cf*Ca^2*nf*zeta5
          - 52118/27*Cf*Ca^2*nf*zeta3 + 824*Cf*Ca^2*nf*zeta3^2 - 37669/27*Cf*
         Ca^2*nf*zeta2 + 7120/9*Cf*Ca^2*nf*zeta2*zeta3 + 168/5*Cf*Ca^2*nf*
         zeta2^2 + 2112/35*Cf*Ca^2*nf*zeta2^3 - 21037/108*Cf^2*Ca*nf + 1600/3*
         Cf^2*Ca*nf*zeta5 - 4424/9*Cf^2*Ca*nf*zeta3 + 80*Cf^2*Ca*nf*zeta3^2 + 
         4*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7*Cf^2*Ca*nf*
         zeta2^3 )

       + [d_(1-z1)]*LL7 * (  - 16/3*Ca^4 )

       + [d_(1-z1)]*LL6 * (  - 56/9*Ca^3*nf + 692/9*Ca^4 - 56/3*Ca^4*lqr )

       + [d_(1-z1)]*LL5 * (  - 64/27*Ca^2*nf^2 + 796/9*Ca^3*nf - 56/3*Ca^3*nf*
         lqr - 12224/27*Ca^4 + 668/3*Ca^4*lqr - 28*Ca^4*lqr^2 + 256*Ca^4*zeta2
          )

       + [d_(1-z1)]*LL4 * (  - 8/27*Ca*nf^3 + 752/27*Ca^2*nf^2 - 160/27*Ca^2*
         nf^2*lqr - 13862/27*Ca^3*nf + 1948/9*Ca^3*nf*lqr - 70/3*Ca^3*nf*lqr^2
          + 1852/9*Ca^3*nf*zeta2 + 60020/27*Ca^4 - 29786/27*Ca^4*lqr + 799/3*
         Ca^4*lqr^2 - 70/3*Ca^4*lqr^3 - 3080/3*Ca^4*zeta3 - 22552/9*Ca^4*zeta2
          + 640*Ca^4*zeta2*lqr - 40/3*Cf*Ca^2*nf )

       + [d_(1-z2)]*cD7 * ( 1/24*Ca^4 )

       + [d_(1-z2)]*cD6 * ( 7/72*Ca^3*nf - 77/144*Ca^4 )

       + [d_(1-z2)]*cD5 * ( 2/27*Ca^2*nf^2 - 89/54*Ca^3*nf + 845/108*Ca^4 - 8*
         Ca^4*zeta2 )

       + [d_(1-z2)]*cD4 * ( 1/54*Ca*nf^3 - 133/108*Ca^2*nf^2 + 407/24*Ca^3*nf
          - 115/9*Ca^3*nf*zeta2 - 26191/432*Ca^4 + 385/6*Ca^4*zeta3 + 1265/18*
         Ca^4*zeta2 + 5/6*Cf*Ca^2*nf )

       + [d_(1-z2)]*cD3 * (  - 20/81*Ca*nf^3 + 2411/243*Ca^2*nf^2 - 56/9*Ca^2*
         nf^2*zeta2 - 56795/486*Ca^3*nf + 620/9*Ca^3*nf*zeta3 + 1286/9*Ca^3*nf
         *zeta2 + 92516/243*Ca^4 - 4202/9*Ca^4*zeta3 - 687*Ca^4*zeta2 + 1258/5
         *Ca^4*zeta2^2 + 5/9*Cf*Ca*nf^2 - 385/18*Cf*Ca^2*nf + 16*Cf*Ca^2*nf*
         zeta3 )

       + [d_(1-z2)]*cD2 * ( 100/81*Ca*nf^3 - 8/9*Ca*nf^3*zeta2 - 47267/972*
         Ca^2*nf^2 + 500/27*Ca^2*nf^2*zeta3 + 1666/27*Ca^2*nf^2*zeta2 + 513163/
         972*Ca^3*nf - 18088/27*Ca^3*nf*zeta3 - 7778/9*Ca^3*nf*zeta2 + 3434/15
         *Ca^3*nf*zeta2^2 - 795805/486*Ca^4 + 1056*Ca^4*zeta5 + 101189/27*Ca^4
         *zeta3 + 169309/54*Ca^4*zeta2 - 3488*Ca^4*zeta2*zeta3 - 3619/3*Ca^4*
         zeta2^2 - 12*Cf*Ca*nf^2 + 8*Cf*Ca*nf^2*zeta3 + 2989/18*Cf*Ca^2*nf - 
         284/3*Cf*Ca^2*nf*zeta3 - 42*Cf*Ca^2*nf*zeta2 - 48/5*Cf*Ca^2*nf*
         zeta2^2 - 1/2*Cf^2*Ca*nf )

       + [d_(1-z2)]*cD1 * ( 1760/3*zeta5*[d4AA/na] + 64/3*zeta3*[d4AA/na] - 
         192*zeta3^2*[d4AA/na] - 64*zeta2*[d4AA/na] - 3968/35*zeta2^3*
         [d4AA/na] - 640/3*nf*zeta5*[d4RA/na] - 128/3*nf*zeta3*[d4RA/na] + 128
         *nf*zeta2*[d4RA/na] - 2000/729*Ca*nf^3 + 160/27*Ca*nf^3*zeta2 + 
         1797167/13122*Ca^2*nf^2 - 30088/243*Ca^2*nf^2*zeta3 - 19832/81*Ca^2*
         nf^2*zeta2 + 6352/135*Ca^2*nf^2*zeta2^2 - 20372653/13122*Ca^3*nf + 
         7288/9*Ca^3*nf*zeta5 + 23716/9*Ca^3*nf*zeta3 + 2141696/729*Ca^3*nf*
         zeta2 - 5344/3*Ca^3*nf*zeta2*zeta3 - 156392/135*Ca^3*nf*zeta2^2 + 
         62838863/13122*Ca^4 - 38588/9*Ca^4*zeta5 - 2865416/243*Ca^4*zeta3 + 
         52640/9*Ca^4*zeta3^2 - 7056242/729*Ca^4*zeta2 + 36080/3*Ca^4*zeta2*
         zeta3 + 767632/135*Ca^4*zeta2^2 - 1096112/945*Ca^4*zeta2^3 + 7001/81*
         Cf*Ca*nf^2 - 208/3*Cf*Ca*nf^2*zeta3 - 40/3*Cf*Ca*nf^2*zeta2 - 386129/
         486*Cf*Ca^2*nf + 1168/9*Cf*Ca^2*nf*zeta5 + 50608/81*Cf*Ca^2*nf*zeta3
          + 4840/9*Cf*Ca^2*nf*zeta2 - 1216/3*Cf*Ca^2*nf*zeta2*zeta3 + 608/45*
         Cf*Ca^2*nf*zeta2^2 + 286/9*Cf^2*Ca*nf - 160*Cf^2*Ca*nf*zeta5 + 296/3*
         Cf^2*Ca*nf*zeta3 )

       + [d_(1-z2)]*cD0 * (  - 192*[d4AA/na] + 2*[d4AA/na]*[B4(d4RA/nc)] - 
         3484*zeta7*[d4AA/na] + 1840/9*zeta5*[d4AA/na] + 7808/9*zeta3*
         [d4AA/na] + 3344/3*zeta3^2*[d4AA/na] + 2176/3*zeta2*[d4AA/na] - 1024*
         zeta2*zeta5*[d4AA/na] + 1792*zeta2*zeta3*[d4AA/na] - 224/15*zeta2^2*
         [d4AA/na] + 736/5*zeta2^2*zeta3*[d4AA/na] - 27808/315*zeta2^3*
         [d4AA/na] + 1600/9*nf*zeta5*[d4RA/na] - 640/9*nf*zeta3*[d4RA/na] + 
         320/3*nf*zeta3^2*[d4RA/na] - 256*nf*zeta2*[d4RA/na] + 64/5*nf*zeta2^2
         *[d4RA/na] + 1280/21*nf*zeta2^3*[d4RA/na] + 5216/2187*Ca*nf^3 + 80/81
         *Ca*nf^3*zeta3 - 800/81*Ca*nf^3*zeta2 + 16/9*Ca*nf^3*zeta2^2 - 
         2987987/17496*Ca^2*nf^2 + 1936/9*Ca^2*nf^2*zeta5 + 43784/243*Ca^2*
         nf^2*zeta3 + 290546/729*Ca^2*nf^2*zeta2 - 3824/27*Ca^2*nf^2*zeta2*
         zeta3 - 21712/135*Ca^2*nf^2*zeta2^2 + 38951173/17496*Ca^3*nf - 71884/
         27*Ca^3*nf*zeta5 - 1131268/243*Ca^3*nf*zeta3 + 8716/9*Ca^3*nf*zeta3^2
          - 3178528/729*Ca^3*nf*zeta2 + 150848/27*Ca^3*nf*zeta2*zeta3 + 919816/
         405*Ca^3*nf*zeta2^2 - 39208/105*Ca^3*nf*zeta2^3 - 1193101/162*Ca^4 - 
         1/12*Ca^4*[B4(d4RA/nc)] + 57151/6*Ca^4*zeta7 + 249490/27*Ca^4*zeta5
          + 4982480/243*Ca^4*zeta3 - 93214/9*Ca^4*zeta3^2 + 9981827/729*Ca^4*
         zeta2 - 29728/3*Ca^4*zeta2*zeta5 - 287480/9*Ca^4*zeta2*zeta3 - 665780/
         81*Ca^4*zeta2^2 + 159836/15*Ca^4*zeta2^2*zeta3 + 277288/189*Ca^4*
         zeta2^3 - 110059/486*Cf*Ca*nf^2 + 16*Cf*Ca*nf^2*zeta5 + 3944/27*Cf*Ca
         *nf^2*zeta3 + 96*Cf*Ca*nf^2*zeta2 - 64*Cf*Ca*nf^2*zeta2*zeta3 + 32/3*
         Cf*Ca*nf^2*zeta2^2 + 1870013/972*Cf*Ca^2*nf - 1304/3*Cf*Ca^2*nf*zeta5
          - 52118/27*Cf*Ca^2*nf*zeta3 + 824*Cf*Ca^2*nf*zeta3^2 - 37669/27*Cf*
         Ca^2*nf*zeta2 + 7120/9*Cf*Ca^2*nf*zeta2*zeta3 + 168/5*Cf*Ca^2*nf*
         zeta2^2 + 2112/35*Cf*Ca^2*nf*zeta2^3 - 21037/108*Cf^2*Ca*nf + 1600/3*
         Cf^2*Ca*nf*zeta5 - 4424/9*Cf^2*Ca*nf*zeta3 + 80*Cf^2*Ca*nf*zeta3^2 + 
         4*Cf^2*Ca*nf*zeta2 - 148/5*Cf^2*Ca*nf*zeta2^2 + 320/7*Cf^2*Ca*nf*
         zeta2^3 )

       + [d_(1-z2)]*L7 * (  - 16/3*Ca^4 )

       + [d_(1-z2)]*L6 * (  - 56/9*Ca^3*nf + 692/9*Ca^4 - 56/3*Ca^4*lqr )

       + [d_(1-z2)]*L5 * (  - 64/27*Ca^2*nf^2 + 796/9*Ca^3*nf - 56/3*Ca^3*nf*
         lqr - 12224/27*Ca^4 + 668/3*Ca^4*lqr - 28*Ca^4*lqr^2 + 256*Ca^4*zeta2
          )

       + [d_(1-z2)]*L4 * (  - 8/27*Ca*nf^3 + 752/27*Ca^2*nf^2 - 160/27*Ca^2*
         nf^2*lqr - 13862/27*Ca^3*nf + 1948/9*Ca^3*nf*lqr - 70/3*Ca^3*nf*lqr^2
          + 1852/9*Ca^3*nf*zeta2 + 60020/27*Ca^4 - 29786/27*Ca^4*lqr + 799/3*
         Ca^4*lqr^2 - 70/3*Ca^4*lqr^3 - 3080/3*Ca^4*zeta3 - 22552/9*Ca^4*zeta2
          + 640*Ca^4*zeta2*lqr - 40/3*Cf*Ca^2*nf )) 
);

** Rapidity Soft function for quark:
local [Sd^q] = ( + [d_(1-z1)]*[d_(1-z2)] 

    + as*( + cD0*cDD0 * ( 4*Cf )

       + LL0*cD0 * (  - 4*Cf )

       + L0*cDD0 * (  - 4*Cf )

       + [d_(1-z1)]*cDD1 * ( 2*Cf )

       + [d_(1-z1)]*LL1 * (  - 4*Cf )

       + [d_(1-z1)]*LL0 * ( 2*Cf - 2*Cf*lqr )

       + [d_(1-z2)]*cD1 * ( 2*Cf )

       + [d_(1-z2)]*L1 * (  - 4*Cf )

       + [d_(1-z2)]*L0 * ( 2*Cf - 2*Cf*lqr )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 2*Cf*zeta2 )) 

    + as^2*( + cD2*cDD0 * ( 6*Cf^2 )

       + cD1*cDD1 * ( 12*Cf^2 )

       + cD1*cDD0 * ( 4/3*Cf*nf - 22/3*Cf*Ca )

       + cD0*cDD2 * ( 6*Cf^2 )

       + cD0*cDD1 * ( 4/3*Cf*nf - 22/3*Cf*Ca )

       + cD0*cDD0 * (  - 40/9*Cf*nf + 268/9*Cf*Ca - 8*Cf*Ca*zeta2 - 40*Cf^2*
         zeta2 )

       + LL2*cD0 * (  - 24*Cf^2 )

       + LL1*cD1 * (  - 24*Cf^2 )

       + LL1*cD0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 - 24*Cf^2*lqr )

       + LL0*cD2 * (  - 6*Cf^2 )

       + LL0*cD1 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 12*Cf^2 - 12*Cf^2*lqr )

       + LL0*cD0 * ( 76/9*Cf*nf - 4/3*Cf*nf*lqr - 466/9*Cf*Ca + 22/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 12*Cf^2 + 12*Cf^2*lqr - 6*Cf^2*lqr^2 + 40*Cf^2*
         zeta2 )

       + L2*cDD0 * (  - 24*Cf^2 )

       + L1*cDD1 * (  - 24*Cf^2 )

       + L1*cDD0 * (  - 8/3*Cf*nf + 44/3*Cf*Ca + 40*Cf^2 - 24*Cf^2*lqr )

       + L0*cDD2 * (  - 6*Cf^2 )

       + L0*cDD1 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 12*Cf^2 - 12*Cf^2*lqr )

       + L0*cDD0 * ( 76/9*Cf*nf - 4/3*Cf*nf*lqr - 466/9*Cf*Ca + 22/3*Cf*Ca*lqr
          + 8*Cf*Ca*zeta2 + 12*Cf^2 + 12*Cf^2*lqr - 6*Cf^2*lqr^2 + 40*Cf^2*
         zeta2 )

       + [d_(1-z1)]*cDD3 * ( Cf^2 )

       + [d_(1-z1)]*cDD2 * ( 1/3*Cf*nf - 11/6*Cf*Ca )

       + [d_(1-z1)]*cDD1 * (  - 20/9*Cf*nf + 134/9*Cf*Ca - 4*Cf*Ca*zeta2 - 20*
         Cf^2*zeta2 )

       + [d_(1-z1)]*cDD0 * ( 112/27*Cf*nf - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca + 
         28*Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 32*Cf^2*zeta3 )

       + [d_(1-z1)]*LL3 * (  - 8*Cf^2 )

       + [d_(1-z1)]*LL2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 - 12*Cf^2*lqr
          )

       + [d_(1-z1)]*LL1 * ( 76/9*Cf*nf - 4/3*Cf*nf*lqr - 376/9*Cf*Ca + 22/3*Cf
         *Ca*lqr + 8*Cf*Ca*zeta2 + 2*Cf^2 + 20*Cf^2*lqr - 6*Cf^2*lqr^2 + 40*
         Cf^2*zeta2 )

       + [d_(1-z1)]*LL0 * (  - 268/27*Cf*nf + 38/9*Cf*nf*lqr - 1/3*Cf*nf*lqr^2
          + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca - 233/9*Cf*Ca*lqr + 11/6*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 + 4*Cf*Ca*zeta2*lqr + 6*
         Cf^2*lqr + 3*Cf^2*lqr^2 - Cf^2*lqr^3 - 32*Cf^2*zeta3 - 36*Cf^2*zeta2
          + 20*Cf^2*zeta2*lqr )

       + [d_(1-z2)]*cD3 * ( Cf^2 )

       + [d_(1-z2)]*cD2 * ( 1/3*Cf*nf - 11/6*Cf*Ca )

       + [d_(1-z2)]*cD1 * (  - 20/9*Cf*nf + 134/9*Cf*Ca - 4*Cf*Ca*zeta2 - 20*
         Cf^2*zeta2 )

       + [d_(1-z2)]*cD0 * ( 112/27*Cf*nf - 8/3*Cf*nf*zeta2 - 808/27*Cf*Ca + 28
         *Cf*Ca*zeta3 + 44/3*Cf*Ca*zeta2 + 32*Cf^2*zeta3 )

       + [d_(1-z2)]*L3 * (  - 8*Cf^2 )

       + [d_(1-z2)]*L2 * (  - 4/3*Cf*nf + 22/3*Cf*Ca + 24*Cf^2 - 12*Cf^2*lqr )

       + [d_(1-z2)]*L1 * ( 76/9*Cf*nf - 4/3*Cf*nf*lqr - 376/9*Cf*Ca + 22/3*Cf*
         Ca*lqr + 8*Cf*Ca*zeta2 + 2*Cf^2 + 20*Cf^2*lqr - 6*Cf^2*lqr^2 + 40*
         Cf^2*zeta2 )

       + [d_(1-z2)]*L0 * (  - 268/27*Cf*nf + 38/9*Cf*nf*lqr - 1/3*Cf*nf*lqr^2
          + 8/3*Cf*nf*zeta2 + 1000/27*Cf*Ca - 233/9*Cf*Ca*lqr + 11/6*Cf*Ca*
         lqr^2 - 28*Cf*Ca*zeta3 - 56/3*Cf*Ca*zeta2 + 4*Cf*Ca*zeta2*lqr + 6*
         Cf^2*lqr + 3*Cf^2*lqr^2 - Cf^2*lqr^3 - 32*Cf^2*zeta3 - 36*Cf^2*zeta2
          + 20*Cf^2*zeta2*lqr )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 328/81*Cf*nf + 20/9*Cf*nf*zeta3 + 10/3*
         Cf*nf*zeta2 + 2428/81*Cf*Ca - 110/9*Cf*Ca*zeta3 - 67/3*Cf*Ca*zeta2 - 
         4*Cf*Ca*zeta2^2 + 42/5*Cf^2*zeta2^2 )) 

    + as^3*( + cD4*cDD0 * ( 5/2*Cf^3 )

       + cD3*cDD1 * ( 10*Cf^3 )

       + cD3*cDD0 * ( 20/9*Cf^2*nf - 110/9*Cf^2*Ca )

       + cD2*cDD2 * ( 15*Cf^3 )

       + cD2*cDD1 * ( 20/3*Cf^2*nf - 110/3*Cf^2*Ca )

       + cD2*cDD0 * ( 4/9*Cf*nf^2 - 44/9*Cf*Ca*nf + 121/9*Cf*Ca^2 - 40/3*Cf^2*
         nf + 268/3*Cf^2*Ca - 24*Cf^2*Ca*zeta2 - 108*Cf^3*zeta2 )

       + cD1*cDD3 * ( 10*Cf^3 )

       + cD1*cDD2 * ( 20/3*Cf^2*nf - 110/3*Cf^2*Ca )

       + cD1*cDD1 * ( 8/9*Cf*nf^2 - 88/9*Cf*Ca*nf + 242/9*Cf*Ca^2 - 80/3*Cf^2*
         nf + 536/3*Cf^2*Ca - 48*Cf^2*Ca*zeta2 - 216*Cf^3*zeta2 )

       + cD1*cDD0 * (  - 80/27*Cf*nf^2 + 1156/27*Cf*Ca*nf - 16/3*Cf*Ca*nf*
         zeta2 - 3560/27*Cf*Ca^2 + 88/3*Cf*Ca^2*zeta2 + 260/9*Cf^2*nf - 152/3*
         Cf^2*nf*zeta2 - 1616/9*Cf^2*Ca + 168*Cf^2*Ca*zeta3 + 836/3*Cf^2*Ca*
         zeta2 + 320*Cf^3*zeta3 )

       + cD0*cDD4 * ( 5/2*Cf^3 )

       + cD0*cDD3 * ( 20/9*Cf^2*nf - 110/9*Cf^2*Ca )

       + cD0*cDD2 * ( 4/9*Cf*nf^2 - 44/9*Cf*Ca*nf + 121/9*Cf*Ca^2 - 40/3*Cf^2*
         nf + 268/3*Cf^2*Ca - 24*Cf^2*Ca*zeta2 - 108*Cf^3*zeta2 )

       + cD0*cDD1 * (  - 80/27*Cf*nf^2 + 1156/27*Cf*Ca*nf - 16/3*Cf*Ca*nf*
         zeta2 - 3560/27*Cf*Ca^2 + 88/3*Cf*Ca^2*zeta2 + 260/9*Cf^2*nf - 152/3*
         Cf^2*nf*zeta2 - 1616/9*Cf^2*Ca + 168*Cf^2*Ca*zeta3 + 836/3*Cf^2*Ca*
         zeta2 + 320*Cf^3*zeta3 )

       + cD0*cDD0 * ( 400/81*Cf*nf^2 - 32/9*Cf*nf^2*zeta2 - 8204/81*Cf*Ca*nf
          + 512/9*Cf*Ca*nf*zeta2 + 31006/81*Cf*Ca^2 - 176*Cf*Ca^2*zeta3 - 680/
         3*Cf*Ca^2*zeta2 + 176/5*Cf*Ca^2*zeta2^2 - 4282/81*Cf^2*nf + 944/9*
         Cf^2*nf*zeta3 + 280/3*Cf^2*nf*zeta2 + 9712/81*Cf^2*Ca - 3608/9*Cf^2*
         Ca*zeta3 - 1876/3*Cf^2*Ca*zeta2 + 128*Cf^2*Ca*zeta2^2 + 200*Cf^3*
         zeta2^2 )

       + LL4*cD0 * (  - 40*Cf^3 )

       + LL3*cD1 * (  - 80*Cf^3 )

       + LL3*cD0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 - 80*Cf^3*lqr
          )

       + LL2*cD2 * (  - 60*Cf^3 )

       + LL2*cD1 * (  - 80/3*Cf^2*nf + 440/3*Cf^2*Ca + 208*Cf^3 - 120*Cf^3*lqr
          )

       + LL2*cD0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf - 80/3*Cf^2*nf*lqr - 640*Cf^2*Ca + 440/3*Cf^2*Ca*lqr + 96*
         Cf^2*Ca*zeta2 + 32*Cf^3 + 208*Cf^3*lqr - 60*Cf^3*lqr^2 + 432*Cf^3*
         zeta2 )

       + LL1*cD3 * (  - 20*Cf^3 )

       + LL1*cD2 * (  - 40/3*Cf^2*nf + 220/3*Cf^2*Ca + 84*Cf^3 - 60*Cf^3*lqr )

       + LL1*cD1 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 320/3*
         Cf^2*nf - 80/3*Cf^2*nf*lqr - 1892/3*Cf^2*Ca + 440/3*Cf^2*Ca*lqr + 96*
         Cf^2*Ca*zeta2 + 52*Cf^3 + 168*Cf^3*lqr - 60*Cf^3*lqr^2 + 432*Cf^3*
         zeta2 )

       + LL1*cD0 * ( 304/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 
         176/9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 484/9*Cf
         *Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1424/9*Cf^2*nf + 320/3*Cf^2*nf*lqr
          - 40/3*Cf^2*nf*lqr^2 + 304/3*Cf^2*nf*zeta2 + 8180/9*Cf^2*Ca - 1892/3
         *Cf^2*Ca*lqr + 220/3*Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 2152/3*Cf^2*
         Ca*zeta2 + 96*Cf^2*Ca*zeta2*lqr + 52*Cf^3*lqr + 84*Cf^3*lqr^2 - 20*
         Cf^3*lqr^3 - 640*Cf^3*zeta3 - 752*Cf^3*zeta2 + 432*Cf^3*zeta2*lqr )

       + LL0*cD4 * (  - 5/2*Cf^3 )

       + LL0*cD3 * (  - 20/9*Cf^2*nf + 110/9*Cf^2*Ca + 10*Cf^3 - 10*Cf^3*lqr )

       + LL0*cD2 * (  - 4/9*Cf*nf^2 + 44/9*Cf*Ca*nf - 121/9*Cf*Ca^2 + 24*Cf^2*
         nf - 20/3*Cf^2*nf*lqr - 148*Cf^2*Ca + 110/3*Cf^2*Ca*lqr + 24*Cf^2*Ca*
         zeta2 + 18*Cf^3 + 30*Cf^3*lqr - 15*Cf^3*lqr^2 + 108*Cf^3*zeta2 )

       + LL0*cD1 * ( 152/27*Cf*nf^2 - 8/9*Cf*nf^2*lqr - 1948/27*Cf*Ca*nf + 88/
         9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 5738/27*Cf*Ca^2 - 242/9*Cf*
         Ca^2*lqr - 88/3*Cf*Ca^2*zeta2 - 164/3*Cf^2*nf + 48*Cf^2*nf*lqr - 20/3
         *Cf^2*nf*lqr^2 + 152/3*Cf^2*nf*zeta2 + 896/3*Cf^2*Ca - 296*Cf^2*Ca*
         lqr + 110/3*Cf^2*Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 980/3*Cf^2*Ca*zeta2
          + 48*Cf^2*Ca*zeta2*lqr + 36*Cf^3*lqr + 30*Cf^3*lqr^2 - 10*Cf^3*lqr^3
          - 320*Cf^3*zeta3 - 312*Cf^3*zeta2 + 216*Cf^3*zeta2*lqr )

       + LL0*cD0 * (  - 1264/81*Cf*nf^2 + 152/27*Cf*nf^2*lqr - 4/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 1948/27*Cf*Ca*nf*lqr
          + 44/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 16/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 5738/27*Cf*Ca^2*lqr - 121/9*Cf*Ca^2*lqr^2 + 
         176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 88/3*Cf*Ca^2*zeta2*lqr - 
         176/5*Cf*Ca^2*zeta2^2 + 6082/81*Cf^2*nf - 164/3*Cf^2*nf*lqr + 24*Cf^2
         *nf*lqr^2 - 20/9*Cf^2*nf*lqr^3 - 944/9*Cf^2*nf*zeta3 - 608/3*Cf^2*nf*
         zeta2 + 152/3*Cf^2*nf*zeta2*lqr - 16102/81*Cf^2*Ca + 896/3*Cf^2*Ca*
         lqr - 148*Cf^2*Ca*lqr^2 + 110/9*Cf^2*Ca*lqr^3 + 4688/9*Cf^2*Ca*zeta3
          - 168*Cf^2*Ca*zeta3*lqr + 3488/3*Cf^2*Ca*zeta2 - 980/3*Cf^2*Ca*zeta2
         *lqr + 24*Cf^2*Ca*zeta2*lqr^2 - 128*Cf^2*Ca*zeta2^2 + 6*Cf^3 + 18*
         Cf^3*lqr^2 + 10*Cf^3*lqr^3 - 5/2*Cf^3*lqr^4 + 576*Cf^3*zeta3 - 320*
         Cf^3*zeta3*lqr - 128*Cf^3*zeta2 - 312*Cf^3*zeta2*lqr + 108*Cf^3*zeta2
         *lqr^2 - 200*Cf^3*zeta2^2 )

       + L4*cDD0 * (  - 40*Cf^3 )

       + L3*cDD1 * (  - 80*Cf^3 )

       + L3*cDD0 * (  - 160/9*Cf^2*nf + 880/9*Cf^2*Ca + 160*Cf^3 - 80*Cf^3*lqr
          )

       + L2*cDD2 * (  - 60*Cf^3 )

       + L2*cDD1 * (  - 80/3*Cf^2*nf + 440/3*Cf^2*Ca + 208*Cf^3 - 120*Cf^3*lqr
          )

       + L2*cDD0 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 112*
         Cf^2*nf - 80/3*Cf^2*nf*lqr - 640*Cf^2*Ca + 440/3*Cf^2*Ca*lqr + 96*
         Cf^2*Ca*zeta2 + 32*Cf^3 + 208*Cf^3*lqr - 60*Cf^3*lqr^2 + 432*Cf^3*
         zeta2 )

       + L1*cDD3 * (  - 20*Cf^3 )

       + L1*cDD2 * (  - 40/3*Cf^2*nf + 220/3*Cf^2*Ca + 84*Cf^3 - 60*Cf^3*lqr )

       + L1*cDD1 * (  - 16/9*Cf*nf^2 + 176/9*Cf*Ca*nf - 484/9*Cf*Ca^2 + 320/3*
         Cf^2*nf - 80/3*Cf^2*nf*lqr - 1892/3*Cf^2*Ca + 440/3*Cf^2*Ca*lqr + 96*
         Cf^2*Ca*zeta2 + 52*Cf^3 + 168*Cf^3*lqr - 60*Cf^3*lqr^2 + 432*Cf^3*
         zeta2 )

       + L1*cDD0 * ( 304/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 3536/27*Cf*Ca*nf + 
         176/9*Cf*Ca*nf*lqr + 32/3*Cf*Ca*nf*zeta2 + 9496/27*Cf*Ca^2 - 484/9*Cf
         *Ca^2*lqr - 176/3*Cf*Ca^2*zeta2 - 1424/9*Cf^2*nf + 320/3*Cf^2*nf*lqr
          - 40/3*Cf^2*nf*lqr^2 + 304/3*Cf^2*nf*zeta2 + 8180/9*Cf^2*Ca - 1892/3
         *Cf^2*Ca*lqr + 220/3*Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 2152/3*Cf^2*
         Ca*zeta2 + 96*Cf^2*Ca*zeta2*lqr + 52*Cf^3*lqr + 84*Cf^3*lqr^2 - 20*
         Cf^3*lqr^3 - 640*Cf^3*zeta3 - 752*Cf^3*zeta2 + 432*Cf^3*zeta2*lqr )

       + L0*cDD4 * (  - 5/2*Cf^3 )

       + L0*cDD3 * (  - 20/9*Cf^2*nf + 110/9*Cf^2*Ca + 10*Cf^3 - 10*Cf^3*lqr )

       + L0*cDD2 * (  - 4/9*Cf*nf^2 + 44/9*Cf*Ca*nf - 121/9*Cf*Ca^2 + 24*Cf^2*
         nf - 20/3*Cf^2*nf*lqr - 148*Cf^2*Ca + 110/3*Cf^2*Ca*lqr + 24*Cf^2*Ca*
         zeta2 + 18*Cf^3 + 30*Cf^3*lqr - 15*Cf^3*lqr^2 + 108*Cf^3*zeta2 )

       + L0*cDD1 * ( 152/27*Cf*nf^2 - 8/9*Cf*nf^2*lqr - 1948/27*Cf*Ca*nf + 88/
         9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 5738/27*Cf*Ca^2 - 242/9*Cf*
         Ca^2*lqr - 88/3*Cf*Ca^2*zeta2 - 164/3*Cf^2*nf + 48*Cf^2*nf*lqr - 20/3
         *Cf^2*nf*lqr^2 + 152/3*Cf^2*nf*zeta2 + 896/3*Cf^2*Ca - 296*Cf^2*Ca*
         lqr + 110/3*Cf^2*Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 980/3*Cf^2*Ca*zeta2
          + 48*Cf^2*Ca*zeta2*lqr + 36*Cf^3*lqr + 30*Cf^3*lqr^2 - 10*Cf^3*lqr^3
          - 320*Cf^3*zeta3 - 312*Cf^3*zeta2 + 216*Cf^3*zeta2*lqr )

       + L0*cDD0 * (  - 1264/81*Cf*nf^2 + 152/27*Cf*nf^2*lqr - 4/9*Cf*nf^2*
         lqr^2 + 32/9*Cf*nf^2*zeta2 + 16952/81*Cf*Ca*nf - 1948/27*Cf*Ca*nf*lqr
          + 44/9*Cf*Ca*nf*lqr^2 - 608/9*Cf*Ca*nf*zeta2 + 16/3*Cf*Ca*nf*zeta2*
         lqr - 49582/81*Cf*Ca^2 + 5738/27*Cf*Ca^2*lqr - 121/9*Cf*Ca^2*lqr^2 + 
         176*Cf*Ca^2*zeta3 + 856/3*Cf*Ca^2*zeta2 - 88/3*Cf*Ca^2*zeta2*lqr - 
         176/5*Cf*Ca^2*zeta2^2 + 6082/81*Cf^2*nf - 164/3*Cf^2*nf*lqr + 24*Cf^2
         *nf*lqr^2 - 20/9*Cf^2*nf*lqr^3 - 944/9*Cf^2*nf*zeta3 - 608/3*Cf^2*nf*
         zeta2 + 152/3*Cf^2*nf*zeta2*lqr - 16102/81*Cf^2*Ca + 896/3*Cf^2*Ca*
         lqr - 148*Cf^2*Ca*lqr^2 + 110/9*Cf^2*Ca*lqr^3 + 4688/9*Cf^2*Ca*zeta3
          - 168*Cf^2*Ca*zeta3*lqr + 3488/3*Cf^2*Ca*zeta2 - 980/3*Cf^2*Ca*zeta2
         *lqr + 24*Cf^2*Ca*zeta2*lqr^2 - 128*Cf^2*Ca*zeta2^2 + 6*Cf^3 + 18*
         Cf^3*lqr^2 + 10*Cf^3*lqr^3 - 5/2*Cf^3*lqr^4 + 576*Cf^3*zeta3 - 320*
         Cf^3*zeta3*lqr - 128*Cf^3*zeta2 - 312*Cf^3*zeta2*lqr + 108*Cf^3*zeta2
         *lqr^2 - 200*Cf^3*zeta2^2 )

       + [d_(1-z1)]*cDD5 * ( 1/4*Cf^3 )

       + [d_(1-z1)]*cDD4 * ( 5/18*Cf^2*nf - 55/36*Cf^2*Ca )

       + [d_(1-z1)]*cDD3 * ( 2/27*Cf*nf^2 - 22/27*Cf*Ca*nf + 121/54*Cf*Ca^2 - 
         20/9*Cf^2*nf + 134/9*Cf^2*Ca - 4*Cf^2*Ca*zeta2 - 18*Cf^3*zeta2 )

       + [d_(1-z1)]*cDD2 * (  - 20/27*Cf*nf^2 + 289/27*Cf*Ca*nf - 4/3*Cf*Ca*nf
         *zeta2 - 890/27*Cf*Ca^2 + 22/3*Cf*Ca^2*zeta2 + 65/9*Cf^2*nf - 38/3*
         Cf^2*nf*zeta2 - 404/9*Cf^2*Ca + 42*Cf^2*Ca*zeta3 + 209/3*Cf^2*Ca*
         zeta2 + 80*Cf^3*zeta3 )

       + [d_(1-z1)]*cDD1 * ( 200/81*Cf*nf^2 - 16/9*Cf*nf^2*zeta2 - 4102/81*Cf*
         Ca*nf + 256/9*Cf*Ca*nf*zeta2 + 15503/81*Cf*Ca^2 - 88*Cf*Ca^2*zeta3 - 
         340/3*Cf*Ca^2*zeta2 + 88/5*Cf*Ca^2*zeta2^2 - 2141/81*Cf^2*nf + 472/9*
         Cf^2*nf*zeta3 + 140/3*Cf^2*nf*zeta2 + 4856/81*Cf^2*Ca - 1804/9*Cf^2*
         Ca*zeta3 - 938/3*Cf^2*Ca*zeta2 + 64*Cf^2*Ca*zeta2^2 + 100*Cf^3*
         zeta2^2 )

       + [d_(1-z1)]*cDD0 * (  - 1856/729*Cf*nf^2 - 32/27*Cf*nf^2*zeta3 + 160/
         27*Cf*nf^2*zeta2 + 62626/729*Cf*Ca*nf - 536/9*Cf*Ca*nf*zeta3 - 7760/
         81*Cf*Ca*nf*zeta2 + 208/15*Cf*Ca*nf*zeta2^2 - 297029/729*Cf*Ca^2 - 
         192*Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3 + 27752/81*Cf*Ca^2*zeta2
          - 176/3*Cf*Ca^2*zeta2*zeta3 - 616/15*Cf*Ca^2*zeta2^2 + 1711/27*Cf^2*
         nf - 944/9*Cf^2*nf*zeta3 - 1336/27*Cf^2*nf*zeta2 + 304/15*Cf^2*nf*
         zeta2^2 + 4288/9*Cf^2*Ca*zeta3 + 8080/27*Cf^2*Ca*zeta2 - 408*Cf^2*Ca*
         zeta2*zeta3 - 440/3*Cf^2*Ca*zeta2^2 + 384*Cf^3*zeta5 - 576*Cf^3*zeta2
         *zeta3 )

       + [d_(1-z1)]*LL5 * (  - 8*Cf^3 )

       + [d_(1-z1)]*LL4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 - 20*
         Cf^3*lqr )

       + [d_(1-z1)]*LL3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*
         Ca^2 + 1040/27*Cf^2*nf - 80/9*Cf^2*nf*lqr - 5756/27*Cf^2*Ca + 440/9*
         Cf^2*Ca*lqr + 32*Cf^2*Ca*zeta2 + 4*Cf^3 + 80*Cf^3*lqr - 20*Cf^3*lqr^2
          + 144*Cf^3*zeta2 )

       + [d_(1-z1)]*LL2 * ( 152/27*Cf*nf^2 - 8/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*
         nf + 88/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 242/
         9*Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 812/9*Cf^2*nf + 56*Cf^2*nf*lqr
          - 20/3*Cf^2*nf*lqr^2 + 152/3*Cf^2*nf*zeta2 + 4628/9*Cf^2*Ca - 320*
         Cf^2*Ca*lqr + 110/3*Cf^2*Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 1120/3*Cf^2*
         Ca*zeta2 + 48*Cf^2*Ca*zeta2*lqr + 16/3*Cf^3 + 16*Cf^3*lqr + 52*Cf^3*
         lqr^2 - 10*Cf^3*lqr^3 - 320*Cf^3*zeta3 - 432*Cf^3*zeta2 + 216*Cf^3*
         zeta2*lqr )

       + [d_(1-z1)]*LL1 * (  - 1264/81*Cf*nf^2 + 152/27*Cf*nf^2*lqr - 4/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 1768/27*Cf*Ca*
         nf*lqr + 44/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 16/3*Cf*Ca*nf*
         zeta2*lqr - 47386/81*Cf*Ca^2 + 4748/27*Cf*Ca^2*lqr - 121/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 88/3*Cf*Ca^2*zeta2
         *lqr - 176/5*Cf*Ca^2*zeta2^2 + 10034/81*Cf^2*nf - 712/9*Cf^2*nf*lqr
          + 80/3*Cf^2*nf*lqr^2 - 20/9*Cf^2*nf*lqr^3 - 944/9*Cf^2*nf*zeta3 - 
         1888/9*Cf^2*nf*zeta2 + 152/3*Cf^2*nf*zeta2*lqr - 34538/81*Cf^2*Ca + 
         4090/9*Cf^2*Ca*lqr - 473/3*Cf^2*Ca*lqr^2 + 110/9*Cf^2*Ca*lqr^3 + 6320/
         9*Cf^2*Ca*zeta3 - 168*Cf^2*Ca*zeta3*lqr + 10720/9*Cf^2*Ca*zeta2 - 
         1076/3*Cf^2*Ca*zeta2*lqr + 24*Cf^2*Ca*zeta2*lqr^2 - 128*Cf^2*Ca*
         zeta2^2 - 46/3*Cf^3 + 13*Cf^3*lqr^2 + 14*Cf^3*lqr^3 - 5/2*Cf^3*lqr^4
          + 608*Cf^3*zeta3 - 320*Cf^3*zeta3*lqr - 244/3*Cf^3*zeta2 - 376*Cf^3*
         zeta2*lqr + 108*Cf^3*zeta2*lqr^2 - 200*Cf^3*zeta2^2 )

       + [d_(1-z1)]*LL0 * ( 10856/729*Cf*nf^2 - 632/81*Cf*nf^2*lqr + 38/27*Cf*
         nf^2*lqr^2 - 2/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 16/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf + 8476/81*
         Cf*Ca*nf*lqr - 487/27*Cf*Ca*nf*lqr^2 + 22/27*Cf*Ca*nf*lqr^3 + 196/3*
         Cf*Ca*nf*zeta3 + 11816/81*Cf*Ca*nf*zeta2 - 304/9*Cf*Ca*nf*zeta2*lqr
          + 4/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2 + 587684/729*Cf
         *Ca^2 - 24791/81*Cf*Ca^2*lqr + 2869/54*Cf*Ca^2*lqr^2 - 121/54*Cf*Ca^2
         *lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*zeta3 + 88*Cf*Ca^2*
         zeta3*lqr - 40844/81*Cf*Ca^2*zeta2 + 428/3*Cf*Ca^2*zeta2*lqr - 22/3*
         Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*zeta2*zeta3 + 656/15*Cf*Ca^2*
         zeta2^2 - 88/5*Cf*Ca^2*zeta2^2*lqr - 10952/81*Cf^2*nf + 3041/81*Cf^2*
         nf*lqr - 41/3*Cf^2*nf*lqr^2 + 4*Cf^2*nf*lqr^3 - 5/18*Cf^2*nf*lqr^4 + 
         2024/9*Cf^2*nf*zeta3 - 472/9*Cf^2*nf*zeta3*lqr + 4004/27*Cf^2*nf*
         zeta2 - 304/3*Cf^2*nf*zeta2*lqr + 38/3*Cf^2*nf*zeta2*lqr^2 - 304/15*
         Cf^2*nf*zeta2^2 - 10573/81*Cf^2*Ca - 8051/81*Cf^2*Ca*lqr + 224/3*Cf^2
         *Ca*lqr^2 - 74/3*Cf^2*Ca*lqr^3 + 55/36*Cf^2*Ca*lqr^4 - 6328/9*Cf^2*Ca
         *zeta3 + 2344/9*Cf^2*Ca*zeta3*lqr - 42*Cf^2*Ca*zeta3*lqr^2 - 21650/27
         *Cf^2*Ca*zeta2 + 1744/3*Cf^2*Ca*zeta2*lqr - 245/3*Cf^2*Ca*zeta2*lqr^2
          + 4*Cf^2*Ca*zeta2*lqr^3 + 408*Cf^2*Ca*zeta2*zeta3 + 4472/15*Cf^2*Ca*
         zeta2^2 - 64*Cf^2*Ca*zeta2^2*lqr + 23*Cf^3 + 3*Cf^3*lqr + 3*Cf^3*
         lqr^3 + 5/4*Cf^3*lqr^4 - 1/4*Cf^3*lqr^5 - 384*Cf^3*zeta5 + 104*Cf^3*
         zeta3 + 288*Cf^3*zeta3*lqr - 80*Cf^3*zeta3*lqr^2 - 32/3*Cf^3*zeta2 - 
         64*Cf^3*zeta2*lqr - 78*Cf^3*zeta2*lqr^2 + 18*Cf^3*zeta2*lqr^3 + 576*
         Cf^3*zeta2*zeta3 + 2348/15*Cf^3*zeta2^2 - 100*Cf^3*zeta2^2*lqr )

       + [d_(1-z2)]*cD5 * ( 1/4*Cf^3 )

       + [d_(1-z2)]*cD4 * ( 5/18*Cf^2*nf - 55/36*Cf^2*Ca )

       + [d_(1-z2)]*cD3 * ( 2/27*Cf*nf^2 - 22/27*Cf*Ca*nf + 121/54*Cf*Ca^2 - 
         20/9*Cf^2*nf + 134/9*Cf^2*Ca - 4*Cf^2*Ca*zeta2 - 18*Cf^3*zeta2 )

       + [d_(1-z2)]*cD2 * (  - 20/27*Cf*nf^2 + 289/27*Cf*Ca*nf - 4/3*Cf*Ca*nf*
         zeta2 - 890/27*Cf*Ca^2 + 22/3*Cf*Ca^2*zeta2 + 65/9*Cf^2*nf - 38/3*
         Cf^2*nf*zeta2 - 404/9*Cf^2*Ca + 42*Cf^2*Ca*zeta3 + 209/3*Cf^2*Ca*
         zeta2 + 80*Cf^3*zeta3 )

       + [d_(1-z2)]*cD1 * ( 200/81*Cf*nf^2 - 16/9*Cf*nf^2*zeta2 - 4102/81*Cf*
         Ca*nf + 256/9*Cf*Ca*nf*zeta2 + 15503/81*Cf*Ca^2 - 88*Cf*Ca^2*zeta3 - 
         340/3*Cf*Ca^2*zeta2 + 88/5*Cf*Ca^2*zeta2^2 - 2141/81*Cf^2*nf + 472/9*
         Cf^2*nf*zeta3 + 140/3*Cf^2*nf*zeta2 + 4856/81*Cf^2*Ca - 1804/9*Cf^2*
         Ca*zeta3 - 938/3*Cf^2*Ca*zeta2 + 64*Cf^2*Ca*zeta2^2 + 100*Cf^3*
         zeta2^2 )

       + [d_(1-z2)]*cD0 * (  - 1856/729*Cf*nf^2 - 32/27*Cf*nf^2*zeta3 + 160/27
         *Cf*nf^2*zeta2 + 62626/729*Cf*Ca*nf - 536/9*Cf*Ca*nf*zeta3 - 7760/81*
         Cf*Ca*nf*zeta2 + 208/15*Cf*Ca*nf*zeta2^2 - 297029/729*Cf*Ca^2 - 192*
         Cf*Ca^2*zeta5 + 14264/27*Cf*Ca^2*zeta3 + 27752/81*Cf*Ca^2*zeta2 - 176/
         3*Cf*Ca^2*zeta2*zeta3 - 616/15*Cf*Ca^2*zeta2^2 + 1711/27*Cf^2*nf - 
         944/9*Cf^2*nf*zeta3 - 1336/27*Cf^2*nf*zeta2 + 304/15*Cf^2*nf*zeta2^2
          + 4288/9*Cf^2*Ca*zeta3 + 8080/27*Cf^2*Ca*zeta2 - 408*Cf^2*Ca*zeta2*
         zeta3 - 440/3*Cf^2*Ca*zeta2^2 + 384*Cf^3*zeta5 - 576*Cf^3*zeta2*zeta3
          )

       + [d_(1-z2)]*L5 * (  - 8*Cf^3 )

       + [d_(1-z2)]*L4 * (  - 40/9*Cf^2*nf + 220/9*Cf^2*Ca + 44*Cf^3 - 20*Cf^3
         *lqr )

       + [d_(1-z2)]*L3 * (  - 16/27*Cf*nf^2 + 176/27*Cf*Ca*nf - 484/27*Cf*Ca^2
          + 1040/27*Cf^2*nf - 80/9*Cf^2*nf*lqr - 5756/27*Cf^2*Ca + 440/9*Cf^2*
         Ca*lqr + 32*Cf^2*Ca*zeta2 + 4*Cf^3 + 80*Cf^3*lqr - 20*Cf^3*lqr^2 + 
         144*Cf^3*zeta2 )

       + [d_(1-z2)]*L2 * ( 152/27*Cf*nf^2 - 8/9*Cf*nf^2*lqr - 1678/27*Cf*Ca*nf
          + 88/9*Cf*Ca*nf*lqr + 16/3*Cf*Ca*nf*zeta2 + 4676/27*Cf*Ca^2 - 242/9*
         Cf*Ca^2*lqr - 98/3*Cf*Ca^2*zeta2 - 812/9*Cf^2*nf + 56*Cf^2*nf*lqr - 
         20/3*Cf^2*nf*lqr^2 + 152/3*Cf^2*nf*zeta2 + 4628/9*Cf^2*Ca - 320*Cf^2*
         Ca*lqr + 110/3*Cf^2*Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 1120/3*Cf^2*Ca*
         zeta2 + 48*Cf^2*Ca*zeta2*lqr + 16/3*Cf^3 + 16*Cf^3*lqr + 52*Cf^3*
         lqr^2 - 10*Cf^3*lqr^3 - 320*Cf^3*zeta3 - 432*Cf^3*zeta2 + 216*Cf^3*
         zeta2*lqr )

       + [d_(1-z2)]*L1 * (  - 1264/81*Cf*nf^2 + 152/27*Cf*nf^2*lqr - 4/9*Cf*
         nf^2*lqr^2 + 32/9*Cf*nf^2*zeta2 + 14648/81*Cf*Ca*nf - 1768/27*Cf*Ca*
         nf*lqr + 44/9*Cf*Ca*nf*lqr^2 - 212/3*Cf*Ca*nf*zeta2 + 16/3*Cf*Ca*nf*
         zeta2*lqr - 47386/81*Cf*Ca^2 + 4748/27*Cf*Ca^2*lqr - 121/9*Cf*Ca^2*
         lqr^2 + 200*Cf*Ca^2*zeta3 + 2560/9*Cf*Ca^2*zeta2 - 88/3*Cf*Ca^2*zeta2
         *lqr - 176/5*Cf*Ca^2*zeta2^2 + 10034/81*Cf^2*nf - 712/9*Cf^2*nf*lqr
          + 80/3*Cf^2*nf*lqr^2 - 20/9*Cf^2*nf*lqr^3 - 944/9*Cf^2*nf*zeta3 - 
         1888/9*Cf^2*nf*zeta2 + 152/3*Cf^2*nf*zeta2*lqr - 34538/81*Cf^2*Ca + 
         4090/9*Cf^2*Ca*lqr - 473/3*Cf^2*Ca*lqr^2 + 110/9*Cf^2*Ca*lqr^3 + 6320/
         9*Cf^2*Ca*zeta3 - 168*Cf^2*Ca*zeta3*lqr + 10720/9*Cf^2*Ca*zeta2 - 
         1076/3*Cf^2*Ca*zeta2*lqr + 24*Cf^2*Ca*zeta2*lqr^2 - 128*Cf^2*Ca*
         zeta2^2 - 46/3*Cf^3 + 13*Cf^3*lqr^2 + 14*Cf^3*lqr^3 - 5/2*Cf^3*lqr^4
          + 608*Cf^3*zeta3 - 320*Cf^3*zeta3*lqr - 244/3*Cf^3*zeta2 - 376*Cf^3*
         zeta2*lqr + 108*Cf^3*zeta2*lqr^2 - 200*Cf^3*zeta2^2 )

       + [d_(1-z2)]*L0 * ( 10856/729*Cf*nf^2 - 632/81*Cf*nf^2*lqr + 38/27*Cf*
         nf^2*lqr^2 - 2/27*Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 304/27*Cf*
         nf^2*zeta2 + 16/9*Cf*nf^2*zeta2*lqr - 118984/729*Cf*Ca*nf + 8476/81*
         Cf*Ca*nf*lqr - 487/27*Cf*Ca*nf*lqr^2 + 22/27*Cf*Ca*nf*lqr^3 + 196/3*
         Cf*Ca*nf*zeta3 + 11816/81*Cf*Ca*nf*zeta2 - 304/9*Cf*Ca*nf*zeta2*lqr
          + 4/3*Cf*Ca*nf*zeta2*lqr^2 - 208/15*Cf*Ca*nf*zeta2^2 + 587684/729*Cf
         *Ca^2 - 24791/81*Cf*Ca^2*lqr + 2869/54*Cf*Ca^2*lqr^2 - 121/54*Cf*Ca^2
         *lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*Ca^2*zeta3 + 88*Cf*Ca^2*
         zeta3*lqr - 40844/81*Cf*Ca^2*zeta2 + 428/3*Cf*Ca^2*zeta2*lqr - 22/3*
         Cf*Ca^2*zeta2*lqr^2 + 176/3*Cf*Ca^2*zeta2*zeta3 + 656/15*Cf*Ca^2*
         zeta2^2 - 88/5*Cf*Ca^2*zeta2^2*lqr - 10952/81*Cf^2*nf + 3041/81*Cf^2*
         nf*lqr - 41/3*Cf^2*nf*lqr^2 + 4*Cf^2*nf*lqr^3 - 5/18*Cf^2*nf*lqr^4 + 
         2024/9*Cf^2*nf*zeta3 - 472/9*Cf^2*nf*zeta3*lqr + 4004/27*Cf^2*nf*
         zeta2 - 304/3*Cf^2*nf*zeta2*lqr + 38/3*Cf^2*nf*zeta2*lqr^2 - 304/15*
         Cf^2*nf*zeta2^2 - 10573/81*Cf^2*Ca - 8051/81*Cf^2*Ca*lqr + 224/3*Cf^2
         *Ca*lqr^2 - 74/3*Cf^2*Ca*lqr^3 + 55/36*Cf^2*Ca*lqr^4 - 6328/9*Cf^2*Ca
         *zeta3 + 2344/9*Cf^2*Ca*zeta3*lqr - 42*Cf^2*Ca*zeta3*lqr^2 - 21650/27
         *Cf^2*Ca*zeta2 + 1744/3*Cf^2*Ca*zeta2*lqr - 245/3*Cf^2*Ca*zeta2*lqr^2
          + 4*Cf^2*Ca*zeta2*lqr^3 + 408*Cf^2*Ca*zeta2*zeta3 + 4472/15*Cf^2*Ca*
         zeta2^2 - 64*Cf^2*Ca*zeta2^2*lqr + 23*Cf^3 + 3*Cf^3*lqr + 3*Cf^3*
         lqr^3 + 5/4*Cf^3*lqr^4 - 1/4*Cf^3*lqr^5 - 384*Cf^3*zeta5 + 104*Cf^3*
         zeta3 + 288*Cf^3*zeta3*lqr - 80*Cf^3*zeta3*lqr^2 - 32/3*Cf^3*zeta2 - 
         64*Cf^3*zeta2*lqr - 78*Cf^3*zeta2*lqr^2 + 18*Cf^3*zeta2*lqr^3 + 576*
         Cf^3*zeta2*zeta3 + 2348/15*Cf^3*zeta2^2 - 100*Cf^3*zeta2^2*lqr )

       + [d_(1-z2)]*[d_(1-z1)] * (  - 256/6561*Cf*nf^2 - 80/243*Cf*nf^2*zeta3
          - 136/27*Cf*nf^2*zeta2 + 248/135*Cf*nf^2*zeta2^2 - 412765/6561*Cf*Ca
         *nf - 16/3*Cf*Ca*nf*zeta5 + 5840/81*Cf*Ca*nf*zeta3 + 76474/729*Cf*Ca*
         nf*zeta2 - 8*Cf*Ca*nf*zeta2*zeta3 - 2128/135*Cf*Ca*nf*zeta2^2 + 
         5211949/13122*Cf*Ca^2 - 968/9*Cf*Ca^2*zeta5 - 129772/243*Cf*Ca^2*
         zeta3 + 1072/9*Cf*Ca^2*zeta3^2 - 299425/729*Cf*Ca^2*zeta2 + 572/3*Cf*
         Ca^2*zeta2*zeta3 + 1382/135*Cf*Ca^2*zeta2^2 + 34784/945*Cf*Ca^2*
         zeta2^3 - 42727/486*Cf^2*nf + 608/9*Cf^2*nf*zeta5 + 5960/81*Cf^2*nf*
         zeta3 + 3131/81*Cf^2*nf*zeta2 - 856/9*Cf^2*nf*zeta2*zeta3 - 212/15*
         Cf^2*nf*zeta2^2 - 704/3*Cf^2*Ca*zeta5 - 6464/27*Cf^2*Ca*zeta3 + 224*
         Cf^2*Ca*zeta3^2 - 4856/81*Cf^2*Ca*zeta2 + 3388/9*Cf^2*Ca*zeta2*zeta3
          + 6298/45*Cf^2*Ca*zeta2^2 - 88/5*Cf^2*Ca*zeta2^3 + 640/3*Cf^3*
         zeta3^2 - 1996/105*Cf^3*zeta2^3 )) 

    + as^4*( + cD6*cDD0 * ( 7/12*Cf^4 )

       + cD5*cDD1 * ( 7/2*Cf^4 )

       + cD5*cDD0 * ( 7/6*Cf^3*nf - 77/12*Cf^3*Ca )

       + cD4*cDD2 * ( 35/4*Cf^4 )

       + cD4*cDD1 * ( 35/6*Cf^3*nf - 385/12*Cf^3*Ca )

       + cD4*cDD0 * ( 20/27*Cf^2*nf^2 - 220/27*Cf^2*Ca*nf + 605/27*Cf^2*Ca^2
          - 25/3*Cf^3*nf + 335/6*Cf^3*Ca - 15*Cf^3*Ca*zeta2 - 65*Cf^4*zeta2 )

       + cD3*cDD3 * ( 35/3*Cf^4 )

       + cD3*cDD2 * ( 35/3*Cf^3*nf - 385/6*Cf^3*Ca )

       + cD3*cDD1 * ( 80/27*Cf^2*nf^2 - 880/27*Cf^2*Ca*nf + 2420/27*Cf^2*Ca^2
          - 100/3*Cf^3*nf + 670/3*Cf^3*Ca - 60*Cf^3*Ca*zeta2 - 260*Cf^4*zeta2
          )

       + cD3*cDD0 * ( 4/27*Cf*nf^3 - 22/9*Cf*Ca*nf^2 + 121/9*Cf*Ca^2*nf - 1331/
         54*Cf*Ca^3 - 200/27*Cf^2*nf^2 + 2740/27*Cf^2*Ca*nf - 40/3*Cf^2*Ca*nf*
         zeta2 - 8390/27*Cf^2*Ca^2 + 220/3*Cf^2*Ca^2*zeta2 + 740/27*Cf^3*nf - 
         800/9*Cf^3*nf*zeta2 - 4040/27*Cf^3*Ca + 140*Cf^3*Ca*zeta3 + 4400/9*
         Cf^3*Ca*zeta2 + 1120/3*Cf^4*zeta3 )

       + cD2*cDD4 * ( 35/4*Cf^4 )

       + cD2*cDD3 * ( 35/3*Cf^3*nf - 385/6*Cf^3*Ca )

       + cD2*cDD2 * ( 40/9*Cf^2*nf^2 - 440/9*Cf^2*Ca*nf + 1210/9*Cf^2*Ca^2 - 
         50*Cf^3*nf + 335*Cf^3*Ca - 90*Cf^3*Ca*zeta2 - 390*Cf^4*zeta2 )

       + cD2*cDD1 * ( 4/9*Cf*nf^3 - 22/3*Cf*Ca*nf^2 + 121/3*Cf*Ca^2*nf - 1331/
         18*Cf*Ca^3 - 200/9*Cf^2*nf^2 + 2740/9*Cf^2*Ca*nf - 40*Cf^2*Ca*nf*
         zeta2 - 8390/9*Cf^2*Ca^2 + 220*Cf^2*Ca^2*zeta2 + 740/9*Cf^3*nf - 800/
         3*Cf^3*nf*zeta2 - 4040/9*Cf^3*Ca + 420*Cf^3*Ca*zeta3 + 4400/3*Cf^3*Ca
         *zeta2 + 1120*Cf^4*zeta3 )

       + cD2*cDD0 * (  - 40/27*Cf*nf^3 + 286/9*Cf*Ca*nf^2 - 8/3*Cf*Ca*nf^2*
         zeta2 - 1831/9*Cf*Ca^2*nf + 88/3*Cf*Ca^2*nf*zeta2 + 10912/27*Cf*Ca^3
          - 242/3*Cf*Ca^3*zeta2 + 2518/81*Cf^2*nf^2 - 104/3*Cf^2*nf^2*zeta2 - 
         39833/81*Cf^2*Ca*nf + 112/3*Cf^2*Ca*nf*zeta3 + 1384/3*Cf^2*Ca*nf*
         zeta2 + 137728/81*Cf^2*Ca^2 - 2200/3*Cf^2*Ca^2*zeta3 - 4754/3*Cf^2*
         Ca^2*zeta2 + 648/5*Cf^2*Ca^2*zeta2^2 - 3626/27*Cf^3*nf + 472*Cf^3*nf*
         zeta3 + 1100/3*Cf^3*nf*zeta2 + 4856/27*Cf^3*Ca - 2068*Cf^3*Ca*zeta3
          - 7370/3*Cf^3*Ca*zeta2 + 600*Cf^3*Ca*zeta2^2 + 780*Cf^4*zeta2^2 )

       + cD1*cDD5 * ( 7/2*Cf^4 )

       + cD1*cDD4 * ( 35/6*Cf^3*nf - 385/12*Cf^3*Ca )

       + cD1*cDD3 * ( 80/27*Cf^2*nf^2 - 880/27*Cf^2*Ca*nf + 2420/27*Cf^2*Ca^2
          - 100/3*Cf^3*nf + 670/3*Cf^3*Ca - 60*Cf^3*Ca*zeta2 - 260*Cf^4*zeta2
          )

       + cD1*cDD2 * ( 4/9*Cf*nf^3 - 22/3*Cf*Ca*nf^2 + 121/3*Cf*Ca^2*nf - 1331/
         18*Cf*Ca^3 - 200/9*Cf^2*nf^2 + 2740/9*Cf^2*Ca*nf - 40*Cf^2*Ca*nf*
         zeta2 - 8390/9*Cf^2*Ca^2 + 220*Cf^2*Ca^2*zeta2 + 740/9*Cf^3*nf - 800/
         3*Cf^3*nf*zeta2 - 4040/9*Cf^3*Ca + 420*Cf^3*Ca*zeta3 + 4400/3*Cf^3*Ca
         *zeta2 + 1120*Cf^4*zeta3 )

       + cD1*cDD1 * (  - 80/27*Cf*nf^3 + 572/9*Cf*Ca*nf^2 - 16/3*Cf*Ca*nf^2*
         zeta2 - 3662/9*Cf*Ca^2*nf + 176/3*Cf*Ca^2*nf*zeta2 + 21824/27*Cf*Ca^3
          - 484/3*Cf*Ca^3*zeta2 + 5036/81*Cf^2*nf^2 - 208/3*Cf^2*nf^2*zeta2 - 
         79666/81*Cf^2*Ca*nf + 224/3*Cf^2*Ca*nf*zeta3 + 2768/3*Cf^2*Ca*nf*
         zeta2 + 275456/81*Cf^2*Ca^2 - 4400/3*Cf^2*Ca^2*zeta3 - 9508/3*Cf^2*
         Ca^2*zeta2 + 1296/5*Cf^2*Ca^2*zeta2^2 - 7252/27*Cf^3*nf + 944*Cf^3*nf
         *zeta3 + 2200/3*Cf^3*nf*zeta2 + 9712/27*Cf^3*Ca - 4136*Cf^3*Ca*zeta3
          - 14740/3*Cf^3*Ca*zeta2 + 1200*Cf^3*Ca*zeta2^2 + 1560*Cf^4*zeta2^2 )

       + cD1*cDD0 * ( 400/81*Cf*nf^3 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2
          + 688/9*Cf*Ca*nf^2*zeta2 + 10277/9*Cf*Ca^2*nf - 176*Cf*Ca^2*nf*zeta3
          - 5096/9*Cf*Ca^2*nf*zeta2 + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 968*Cf*Ca^3*zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/5*Cf*Ca^3*
         zeta2^2 - 23408/243*Cf^2*nf^2 + 2864/27*Cf^2*nf^2*zeta3 + 4600/27*
         Cf^2*nf^2*zeta2 + 304696/243*Cf^2*Ca*nf - 43552/27*Cf^2*Ca*nf*zeta3
          - 7376/3*Cf^2*Ca*nf*zeta2 + 4688/15*Cf^2*Ca*nf*zeta2^2 - 972290/243*
         Cf^2*Ca^2 - 1152*Cf^2*Ca^2*zeta5 + 185660/27*Cf^2*Ca^2*zeta3 + 215246/
         27*Cf^2*Ca^2*zeta2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 22616/15*Cf^2*Ca^2*
         zeta2^2 + 3404/9*Cf^3*nf - 3808/3*Cf^3*nf*zeta3 - 600*Cf^3*nf*zeta2
          + 2648/5*Cf^3*nf*zeta2^2 + 21440/3*Cf^3*Ca*zeta3 + 3232*Cf^3*Ca*
         zeta2 - 4944*Cf^3*Ca*zeta2*zeta3 - 3124*Cf^3*Ca*zeta2^2 + 5376*Cf^4*
         zeta5 - 8320*Cf^4*zeta2*zeta3 )

       + cD0*cDD6 * ( 7/12*Cf^4 )

       + cD0*cDD5 * ( 7/6*Cf^3*nf - 77/12*Cf^3*Ca )

       + cD0*cDD4 * ( 20/27*Cf^2*nf^2 - 220/27*Cf^2*Ca*nf + 605/27*Cf^2*Ca^2
          - 25/3*Cf^3*nf + 335/6*Cf^3*Ca - 15*Cf^3*Ca*zeta2 - 65*Cf^4*zeta2 )

       + cD0*cDD3 * ( 4/27*Cf*nf^3 - 22/9*Cf*Ca*nf^2 + 121/9*Cf*Ca^2*nf - 1331/
         54*Cf*Ca^3 - 200/27*Cf^2*nf^2 + 2740/27*Cf^2*Ca*nf - 40/3*Cf^2*Ca*nf*
         zeta2 - 8390/27*Cf^2*Ca^2 + 220/3*Cf^2*Ca^2*zeta2 + 740/27*Cf^3*nf - 
         800/9*Cf^3*nf*zeta2 - 4040/27*Cf^3*Ca + 140*Cf^3*Ca*zeta3 + 4400/9*
         Cf^3*Ca*zeta2 + 1120/3*Cf^4*zeta3 )

       + cD0*cDD2 * (  - 40/27*Cf*nf^3 + 286/9*Cf*Ca*nf^2 - 8/3*Cf*Ca*nf^2*
         zeta2 - 1831/9*Cf*Ca^2*nf + 88/3*Cf*Ca^2*nf*zeta2 + 10912/27*Cf*Ca^3
          - 242/3*Cf*Ca^3*zeta2 + 2518/81*Cf^2*nf^2 - 104/3*Cf^2*nf^2*zeta2 - 
         39833/81*Cf^2*Ca*nf + 112/3*Cf^2*Ca*nf*zeta3 + 1384/3*Cf^2*Ca*nf*
         zeta2 + 137728/81*Cf^2*Ca^2 - 2200/3*Cf^2*Ca^2*zeta3 - 4754/3*Cf^2*
         Ca^2*zeta2 + 648/5*Cf^2*Ca^2*zeta2^2 - 3626/27*Cf^3*nf + 472*Cf^3*nf*
         zeta3 + 1100/3*Cf^3*nf*zeta2 + 4856/27*Cf^3*Ca - 2068*Cf^3*Ca*zeta3
          - 7370/3*Cf^3*Ca*zeta2 + 600*Cf^3*Ca*zeta2^2 + 780*Cf^4*zeta2^2 )

       + cD0*cDD1 * ( 400/81*Cf*nf^3 - 32/9*Cf*nf^3*zeta2 - 3947/27*Cf*Ca*nf^2
          + 688/9*Cf*Ca*nf^2*zeta2 + 10277/9*Cf*Ca^2*nf - 176*Cf*Ca^2*nf*zeta3
          - 5096/9*Cf*Ca^2*nf*zeta2 + 176/5*Cf*Ca^2*nf*zeta2^2 - 206440/81*Cf*
         Ca^3 + 968*Cf*Ca^3*zeta3 + 4012/3*Cf*Ca^3*zeta2 - 968/5*Cf*Ca^3*
         zeta2^2 - 23408/243*Cf^2*nf^2 + 2864/27*Cf^2*nf^2*zeta3 + 4600/27*
         Cf^2*nf^2*zeta2 + 304696/243*Cf^2*Ca*nf - 43552/27*Cf^2*Ca*nf*zeta3
          - 7376/3*Cf^2*Ca*nf*zeta2 + 4688/15*Cf^2*Ca*nf*zeta2^2 - 972290/243*
         Cf^2*Ca^2 - 1152*Cf^2*Ca^2*zeta5 + 185660/27*Cf^2*Ca^2*zeta3 + 215246/
         27*Cf^2*Ca^2*zeta2 - 688*Cf^2*Ca^2*zeta2*zeta3 - 22616/15*Cf^2*Ca^2*
         zeta2^2 + 3404/9*Cf^3*nf - 3808/3*Cf^3*nf*zeta3 - 600*Cf^3*nf*zeta2
          + 2648/5*Cf^3*nf*zeta2^2 + 21440/3*Cf^3*Ca*zeta3 + 3232*Cf^3*Ca*
         zeta2 - 4944*Cf^3*Ca*zeta2*zeta3 - 3124*Cf^3*Ca*zeta2^2 + 5376*Cf^4*
         zeta5 - 8320*Cf^4*zeta2*zeta3 )

       + cD0*cDD0 * ( 3520/3*zeta5*[d4RA/nr] + 128/3*zeta3*[d4RA/nr] - 384*
         zeta3^2*[d4RA/nr] - 128*zeta2*[d4RA/nr] - 7936/35*zeta2^3*[d4RA/nr]
          - 1280/3*nf*zeta5*[d4RR/nr] - 256/3*nf*zeta3*[d4RR/nr] + 256*nf*
         zeta2*[d4RR/nr] - 4000/729*Cf*nf^3 + 320/27*Cf*nf^3*zeta2 + 58045/243
         *Cf*Ca*nf^2 - 208/9*Cf*Ca*nf^2*zeta3 - 7616/27*Cf*Ca*nf^2*zeta2 + 64/
         5*Cf*Ca*nf^2*zeta2^2 - 571387/243*Cf*Ca^2*nf - 1360/9*Cf*Ca^2*nf*
         zeta5 + 3128/3*Cf*Ca^2*nf*zeta3 + 58000/27*Cf*Ca^2*nf*zeta2 + 32*Cf*
         Ca^2*nf*zeta2*zeta3 - 3872/15*Cf*Ca^2*nf*zeta2^2 + 4520317/729*Cf*
         Ca^3 + 15400/9*Cf*Ca^3*zeta5 - 51032/9*Cf*Ca^3*zeta3 - 16*Cf*Ca^3*
         zeta3^2 - 140200/27*Cf*Ca^3*zeta2 + 528*Cf*Ca^3*zeta2*zeta3 + 3520/3*
         Cf*Ca^3*zeta2^2 - 20032/105*Cf*Ca^3*zeta2^3 + 1364114/6561*Cf^2*nf^2
          - 88256/243*Cf^2*nf^2*zeta3 - 18976/81*Cf^2*nf^2*zeta2 + 10976/135*
         Cf^2*nf^2*zeta2^2 - 13063429/6561*Cf^2*Ca*nf + 416/3*Cf^2*Ca*nf*zeta5
          + 120416/27*Cf^2*Ca*nf*zeta3 + 2813152/729*Cf^2*Ca*nf*zeta2 - 7744/9
         *Cf^2*Ca*nf*zeta2*zeta3 - 181936/135*Cf^2*Ca*nf*zeta2^2 + 22156010/
         6561*Cf^2*Ca^2 - 3872/9*Cf^2*Ca^2*zeta5 - 3189448/243*Cf^2*Ca^2*zeta3
          + 11344/9*Cf^2*Ca^2*zeta3^2 - 9453004/729*Cf^2*Ca^2*zeta2 + 70048/9*
         Cf^2*Ca^2*zeta2*zeta3 + 733664/135*Cf^2*Ca^2*zeta2^2 - 550336/945*
         Cf^2*Ca^2*zeta2^3 - 70010/243*Cf^3*nf + 14144/9*Cf^3*nf*zeta5 + 98384/
         81*Cf^3*nf*zeta3 + 76480/81*Cf^3*nf*zeta2 - 31904/9*Cf^3*nf*zeta2*
         zeta3 - 30784/45*Cf^3*nf*zeta2^2 - 9856*Cf^3*Ca*zeta5 - 129280/27*
         Cf^3*Ca*zeta3 + 4480*Cf^3*Ca*zeta3^2 - 97120/81*Cf^3*Ca*zeta2 + 
         141680/9*Cf^3*Ca*zeta2*zeta3 + 42880/9*Cf^3*Ca*zeta2^2 - 880*Cf^3*Ca*
         zeta2^3 + 17920/3*Cf^4*zeta3^2 - 2000/3*Cf^4*zeta2^3 )

       + LL6*cD0 * (  - 112/3*Cf^4 )

       + LL5*cD1 * (  - 112*Cf^4 )

       + LL5*cD0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 - 112*Cf^4*
         lqr )

       + LL4*cD2 * (  - 140*Cf^4 )

       + LL4*cD1 * (  - 280/3*Cf^3*nf + 1540/3*Cf^3*Ca + 552*Cf^4 - 280*Cf^4*
         lqr )

       + LL4*cD0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf - 280/3*Cf^3*nf*lqr - 51836/27*Cf^3*Ca + 1540/
         3*Cf^3*Ca*lqr + 240*Cf^3*Ca*zeta2 + 40*Cf^4 + 552*Cf^4*lqr - 140*Cf^4
         *lqr^2 + 1040*Cf^4*zeta2 )

       + LL3*cD3 * (  - 280/3*Cf^4 )

       + LL3*cD2 * (  - 280/3*Cf^3*nf + 1540/3*Cf^3*Ca + 496*Cf^4 - 280*Cf^4*
         lqr )

       + LL3*cD1 * (  - 640/27*Cf^2*nf^2 + 7040/27*Cf^2*Ca*nf - 19360/27*Cf^2*
         Ca^2 + 17344/27*Cf^3*nf - 560/3*Cf^3*nf*lqr - 100792/27*Cf^3*Ca + 
         3080/3*Cf^3*Ca*lqr + 480*Cf^3*Ca*zeta2 + 120*Cf^4 + 992*Cf^4*lqr - 
         280*Cf^4*lqr^2 + 2080*Cf^4*zeta2 )

       + LL3*cD0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 - 640/27*Cf^2*nf^2*lqr - 36304/27
         *Cf^2*Ca*nf + 7040/27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 
         102428/27*Cf^2*Ca^2 - 19360/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2 - 
         20824/27*Cf^3*nf + 17344/27*Cf^3*nf*lqr - 280/3*Cf^3*nf*lqr^2 + 6400/
         9*Cf^3*nf*zeta2 + 124372/27*Cf^3*Ca - 100792/27*Cf^3*Ca*lqr + 1540/3*
         Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 43792/9*Cf^3*Ca*zeta2 + 480*Cf^3
         *Ca*zeta2*lqr + 64/3*Cf^4 + 120*Cf^4*lqr + 496*Cf^4*lqr^2 - 280/3*
         Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 4096*Cf^4*zeta2 + 2080*Cf^4*zeta2*
         lqr )

       + LL2*cD4 * (  - 35*Cf^4 )

       + LL2*cD3 * (  - 140/3*Cf^3*nf + 770/3*Cf^3*Ca + 216*Cf^4 - 140*Cf^4*
         lqr )

       + LL2*cD2 * (  - 160/9*Cf^2*nf^2 + 1760/9*Cf^2*Ca*nf - 4840/9*Cf^2*Ca^2
          + 456*Cf^3*nf - 140*Cf^3*nf*lqr - 2688*Cf^3*Ca + 770*Cf^3*Ca*lqr + 
         360*Cf^3*Ca*zeta2 + 120*Cf^4 + 648*Cf^4*lqr - 210*Cf^4*lqr^2 + 1560*
         Cf^4*zeta2 )

       + LL2*cD1 * (  - 16/9*Cf*nf^3 + 88/3*Cf*Ca*nf^2 - 484/3*Cf*Ca^2*nf + 
         2662/9*Cf*Ca^3 + 1520/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lqr - 18100/9*
         Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lqr + 160*Cf^2*Ca*nf*zeta2 + 51332/9*
         Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*lqr - 2660/3*Cf^2*Ca^2*zeta2 - 3064/3*
         Cf^3*nf + 912*Cf^3*nf*lqr - 140*Cf^3*nf*lqr^2 + 3200/3*Cf^3*nf*zeta2
          + 6084*Cf^3*Ca - 5376*Cf^3*Ca*lqr + 770*Cf^3*Ca*lqr^2 - 1680*Cf^3*Ca
         *zeta3 - 7112*Cf^3*Ca*zeta2 + 720*Cf^3*Ca*zeta2*lqr + 32/3*Cf^4 + 240
         *Cf^4*lqr + 648*Cf^4*lqr^2 - 140*Cf^4*lqr^3 - 4480*Cf^4*zeta3 - 5536*
         Cf^4*zeta2 + 3120*Cf^4*zeta2*lqr )

       + LL2*cD0 * ( 304/27*Cf*nf^3 - 16/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         88/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 484/
         3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 2662/9*
         Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 27304/81*Cf^2*nf^2 + 1520/9*Cf^2
         *nf^2*lqr - 160/9*Cf^2*nf^2*lqr^2 + 416/3*Cf^2*nf^2*zeta2 + 354500/81
         *Cf^2*Ca*nf - 18100/9*Cf^2*Ca*nf*lqr + 1760/9*Cf^2*Ca*nf*lqr^2 - 448/
         3*Cf^2*Ca*nf*zeta3 - 19576/9*Cf^2*Ca*nf*zeta2 + 160*Cf^2*Ca*nf*zeta2*
         lqr - 1090756/81*Cf^2*Ca^2 + 51332/9*Cf^2*Ca^2*lqr - 4840/9*Cf^2*Ca^2
         *lqr^2 + 9088/3*Cf^2*Ca^2*zeta3 + 72004/9*Cf^2*Ca^2*zeta2 - 2660/3*
         Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 94000/81*Cf^3*nf - 
         3064/3*Cf^3*nf*lqr + 456*Cf^3*nf*lqr^2 - 140/3*Cf^3*nf*lqr^3 - 1888*
         Cf^3*nf*zeta3 - 10960/3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lqr - 
         281860/81*Cf^3*Ca + 6084*Cf^3*Ca*lqr - 2688*Cf^3*Ca*lqr^2 + 770/3*
         Cf^3*Ca*lqr^3 + 33520/3*Cf^3*Ca*zeta3 - 1680*Cf^3*Ca*zeta3*lqr + 
         63128/3*Cf^3*Ca*zeta2 - 7112*Cf^3*Ca*zeta2*lqr + 360*Cf^3*Ca*zeta2*
         lqr^2 - 2400*Cf^3*Ca*zeta2^2 - 148/3*Cf^4 + 32/3*Cf^4*lqr + 120*Cf^4*
         lqr^2 + 216*Cf^4*lqr^3 - 35*Cf^4*lqr^4 + 8576*Cf^4*zeta3 - 4480*Cf^4*
         zeta3*lqr - 2512/3*Cf^4*zeta2 - 5536*Cf^4*zeta2*lqr + 1560*Cf^4*zeta2
         *lqr^2 - 3120*Cf^4*zeta2^2 )

       + LL1*cD5 * (  - 7*Cf^4 )

       + LL1*cD4 * (  - 35/3*Cf^3*nf + 385/6*Cf^3*Ca + 45*Cf^4 - 35*Cf^4*lqr )

       + LL1*cD3 * (  - 160/27*Cf^2*nf^2 + 1760/27*Cf^2*Ca*nf - 4840/27*Cf^2*
         Ca^2 + 1268/9*Cf^3*nf - 140/3*Cf^3*nf*lqr - 7604/9*Cf^3*Ca + 770/3*
         Cf^3*Ca*lqr + 120*Cf^3*Ca*zeta2 + 50*Cf^4 + 180*Cf^4*lqr - 70*Cf^4*
         lqr^2 + 520*Cf^4*zeta2 )

       + LL1*cD2 * (  - 8/9*Cf*nf^3 + 44/3*Cf*Ca*nf^2 - 242/3*Cf*Ca^2*nf + 
         1331/9*Cf*Ca^3 + 736/9*Cf^2*nf^2 - 160/9*Cf^2*nf^2*lqr - 8966/9*Cf^2*
         Ca*nf + 1760/9*Cf^2*Ca*nf*lqr + 80*Cf^2*Ca*nf*zeta2 + 25789/9*Cf^2*
         Ca^2 - 4840/9*Cf^2*Ca^2*lqr - 440*Cf^2*Ca^2*zeta2 - 3826/9*Cf^3*nf + 
         1268/3*Cf^3*nf*lqr - 70*Cf^3*nf*lqr^2 + 1600/3*Cf^3*nf*zeta2 + 22531/
         9*Cf^3*Ca - 7604/3*Cf^3*Ca*lqr + 385*Cf^3*Ca*lqr^2 - 840*Cf^3*Ca*
         zeta3 - 10312/3*Cf^3*Ca*zeta2 + 360*Cf^3*Ca*zeta2*lqr + 150*Cf^4*lqr
          + 270*Cf^4*lqr^2 - 70*Cf^4*lqr^3 - 2240*Cf^4*zeta3 - 2424*Cf^4*zeta2
          + 1560*Cf^4*zeta2*lqr )

       + LL1*cD1 * ( 304/27*Cf*nf^3 - 16/9*Cf*nf^3*lqr - 1816/9*Cf*Ca*nf^2 + 
         88/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 10360/9*Cf*Ca^2*nf - 
         484/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 56716/27*Cf*Ca^3 + 
         2662/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 25504/81*Cf^2*nf^2 + 1472/
         9*Cf^2*nf^2*lqr - 160/9*Cf^2*nf^2*lqr^2 + 416/3*Cf^2*nf^2*zeta2 + 
         339164/81*Cf^2*Ca*nf - 17932/9*Cf^2*Ca*nf*lqr + 1760/9*Cf^2*Ca*nf*
         lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 19256/9*Cf^2*Ca*nf*zeta2 + 160*Cf^2*
         Ca*nf*zeta2*lqr - 1046602/81*Cf^2*Ca^2 + 51578/9*Cf^2*Ca^2*lqr - 4840/
         9*Cf^2*Ca^2*lqr^2 + 8944/3*Cf^2*Ca^2*zeta3 + 70928/9*Cf^2*Ca^2*zeta2
          - 880*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 78104/81*Cf^3
         *nf - 7652/9*Cf^3*nf*lqr + 1268/3*Cf^3*nf*lqr^2 - 140/3*Cf^3*nf*lqr^3
          - 1888*Cf^3*nf*zeta3 - 31184/9*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*
         lqr - 199088/81*Cf^3*Ca + 45062/9*Cf^3*Ca*lqr - 7604/3*Cf^3*Ca*lqr^2
          + 770/3*Cf^3*Ca*lqr^3 + 31424/3*Cf^3*Ca*zeta3 - 1680*Cf^3*Ca*zeta3*
         lqr + 181328/9*Cf^3*Ca*zeta2 - 20624/3*Cf^3*Ca*zeta2*lqr + 360*Cf^3*
         Ca*zeta2*lqr^2 - 2400*Cf^3*Ca*zeta2^2 - 20/3*Cf^4 + 150*Cf^4*lqr^2 + 
         180*Cf^4*lqr^3 - 35*Cf^4*lqr^4 + 7744*Cf^4*zeta3 - 4480*Cf^4*zeta3*
         lqr - 3272/3*Cf^4*zeta2 - 4848*Cf^4*zeta2*lqr + 1560*Cf^4*zeta2*lqr^2
          - 3120*Cf^4*zeta2^2 )

       + LL0*cD6 * (  - 7/12*Cf^4 )

       + LL0*cD5 * (  - 7/6*Cf^3*nf + 77/12*Cf^3*Ca + 7/2*Cf^4 - 7/2*Cf^4*lqr
          )

       + LL0*cD4 * (  - 20/27*Cf^2*nf^2 + 220/27*Cf^2*Ca*nf - 605/27*Cf^2*Ca^2
          + 95/6*Cf^3*nf - 35/6*Cf^3*nf*lqr - 1165/12*Cf^3*Ca + 385/12*Cf^3*Ca
         *lqr + 15*Cf^3*Ca*zeta2 + 15/2*Cf^4 + 35/2*Cf^4*lqr - 35/4*Cf^4*lqr^2
          + 65*Cf^4*zeta2 )

       + LL0*cD3 * (  - 4/27*Cf*nf^3 + 22/9*Cf*Ca*nf^2 - 121/9*Cf*Ca^2*nf + 
         1331/54*Cf*Ca^3 + 344/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lqr - 4324/27*
         Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lqr + 40/3*Cf^2*Ca*nf*zeta2 + 12746/27
         *Cf^2*Ca^2 - 2420/27*Cf^2*Ca^2*lqr - 220/3*Cf^2*Ca^2*zeta2 - 1448/27*
         Cf^3*nf + 190/3*Cf^3*nf*lqr - 35/3*Cf^3*nf*lqr^2 + 800/9*Cf^3*nf*
         zeta2 + 8276/27*Cf^3*Ca - 1165/3*Cf^3*Ca*lqr + 385/6*Cf^3*Ca*lqr^2 - 
         140*Cf^3*Ca*zeta3 - 4940/9*Cf^3*Ca*zeta2 + 60*Cf^3*Ca*zeta2*lqr + 30*
         Cf^4*lqr + 35*Cf^4*lqr^2 - 35/3*Cf^4*lqr^3 - 1120/3*Cf^4*zeta3 - 340*
         Cf^4*zeta2 + 260*Cf^4*zeta2*lqr )

       + LL0*cD2 * ( 76/27*Cf*nf^3 - 4/9*Cf*nf^3*lqr - 484/9*Cf*Ca*nf^2 + 22/3
         *Cf*Ca*nf^2*lqr + 8/3*Cf*Ca*nf^2*zeta2 + 2920/9*Cf*Ca^2*nf - 121/3*Cf
         *Ca^2*nf*lqr - 88/3*Cf*Ca^2*nf*zeta2 - 33803/54*Cf*Ca^3 + 1331/18*Cf*
         Ca^3*lqr + 242/3*Cf*Ca^3*zeta2 - 5386/81*Cf^2*nf^2 + 344/9*Cf^2*nf^2*
         lqr - 40/9*Cf^2*nf^2*lqr^2 + 104/3*Cf^2*nf^2*zeta2 + 73559/81*Cf^2*Ca
         *nf - 4324/9*Cf^2*Ca*nf*lqr + 440/9*Cf^2*Ca*nf*lqr^2 - 112/3*Cf^2*Ca*
         nf*zeta3 - 1552/3*Cf^2*Ca*nf*zeta2 + 40*Cf^2*Ca*nf*zeta2*lqr - 227392/
         81*Cf^2*Ca^2 + 12746/9*Cf^2*Ca^2*lqr - 1210/9*Cf^2*Ca^2*lqr^2 + 2200/
         3*Cf^2*Ca^2*zeta3 + 5678/3*Cf^2*Ca^2*zeta2 - 220*Cf^2*Ca^2*zeta2*lqr
          - 648/5*Cf^2*Ca^2*zeta2^2 + 5036/27*Cf^3*nf - 1448/9*Cf^3*nf*lqr + 
         95*Cf^3*nf*lqr^2 - 35/3*Cf^3*nf*lqr^3 - 472*Cf^3*nf*zeta3 - 2420/3*
         Cf^3*nf*zeta2 + 800/3*Cf^3*nf*zeta2*lqr - 9281/27*Cf^3*Ca + 8276/9*
         Cf^3*Ca*lqr - 1165/2*Cf^3*Ca*lqr^2 + 385/6*Cf^3*Ca*lqr^3 + 2416*Cf^3*
         Ca*zeta3 - 420*Cf^3*Ca*zeta3*lqr + 14234/3*Cf^3*Ca*zeta2 - 4940/3*
         Cf^3*Ca*zeta2*lqr + 90*Cf^3*Ca*zeta2*lqr^2 - 600*Cf^3*Ca*zeta2^2 + 9*
         Cf^4 + 45*Cf^4*lqr^2 + 35*Cf^4*lqr^3 - 35/4*Cf^4*lqr^4 + 1696*Cf^4*
         zeta3 - 1120*Cf^4*zeta3*lqr - 336*Cf^4*zeta2 - 1020*Cf^4*zeta2*lqr + 
         390*Cf^4*zeta2*lqr^2 - 780*Cf^4*zeta2^2 )

       + LL0*cD1 * (  - 1264/81*Cf*nf^3 + 152/27*Cf*nf^3*lqr - 4/9*Cf*nf^3*
         lqr^2 + 32/9*Cf*nf^3*zeta2 + 8807/27*Cf*Ca*nf^2 - 968/9*Cf*Ca*nf^2*
         lqr + 22/3*Cf*Ca*nf^2*lqr^2 - 784/9*Cf*Ca*nf^2*zeta2 + 16/3*Cf*Ca*
         nf^2*zeta2*lqr - 18755/9*Cf*Ca^2*nf + 5840/9*Cf*Ca^2*nf*lqr - 121/3*
         Cf*Ca^2*nf*lqr^2 + 176*Cf*Ca^2*nf*zeta3 + 6152/9*Cf*Ca^2*nf*zeta2 - 
         176/3*Cf*Ca^2*nf*zeta2*lqr - 176/5*Cf*Ca^2*nf*zeta2^2 + 328804/81*Cf*
         Ca^3 - 33803/27*Cf*Ca^3*lqr + 1331/18*Cf*Ca^3*lqr^2 - 968*Cf*Ca^3*
         zeta3 - 1660*Cf*Ca^3*zeta2 + 484/3*Cf*Ca^3*zeta2*lqr + 968/5*Cf*Ca^3*
         zeta2^2 + 47600/243*Cf^2*nf^2 - 10772/81*Cf^2*nf^2*lqr + 344/9*Cf^2*
         nf^2*lqr^2 - 80/27*Cf^2*nf^2*lqr^3 - 2864/27*Cf^2*nf^2*zeta3 - 8776/
         27*Cf^2*nf^2*zeta2 + 208/3*Cf^2*nf^2*zeta2*lqr - 563530/243*Cf^2*Ca*
         nf + 147118/81*Cf^2*Ca*nf*lqr - 4324/9*Cf^2*Ca*nf*lqr^2 + 880/27*Cf^2
         *Ca*nf*lqr^3 + 46600/27*Cf^2*Ca*nf*zeta3 - 224/3*Cf^2*Ca*nf*zeta3*lqr
          + 113632/27*Cf^2*Ca*nf*zeta2 - 3104/3*Cf^2*Ca*nf*zeta2*lqr + 40*Cf^2
         *Ca*nf*zeta2*lqr^2 - 4688/15*Cf^2*Ca*nf*zeta2^2 + 1810337/243*Cf^2*
         Ca^2 - 454784/81*Cf^2*Ca^2*lqr + 12746/9*Cf^2*Ca^2*lqr^2 - 2420/27*
         Cf^2*Ca^2*lqr^3 + 1152*Cf^2*Ca^2*zeta5 - 239324/27*Cf^2*Ca^2*zeta3 + 
         4400/3*Cf^2*Ca^2*zeta3*lqr - 117670/9*Cf^2*Ca^2*zeta2 + 11356/3*Cf^2*
         Ca^2*zeta2*lqr - 220*Cf^2*Ca^2*zeta2*lqr^2 + 688*Cf^2*Ca^2*zeta2*
         zeta3 + 26056/15*Cf^2*Ca^2*zeta2^2 - 1296/5*Cf^2*Ca^2*zeta2^2*lqr - 
         17762/27*Cf^3*nf + 10072/27*Cf^3*nf*lqr - 1448/9*Cf^3*nf*lqr^2 + 190/
         3*Cf^3*nf*lqr^3 - 35/6*Cf^3*nf*lqr^4 + 25744/9*Cf^3*nf*zeta3 - 944*
         Cf^3*nf*zeta3*lqr + 41960/27*Cf^3*nf*zeta2 - 4840/3*Cf^3*nf*zeta2*lqr
          + 800/3*Cf^3*nf*zeta2*lqr^2 - 2648/5*Cf^3*nf*zeta2^2 - 11161/27*Cf^3
         *Ca - 18562/27*Cf^3*Ca*lqr + 8276/9*Cf^3*Ca*lqr^2 - 1165/3*Cf^3*Ca*
         lqr^3 + 385/12*Cf^3*Ca*lqr^4 - 122896/9*Cf^3*Ca*zeta3 + 4832*Cf^3*Ca*
         zeta3*lqr - 420*Cf^3*Ca*zeta3*lqr^2 - 243728/27*Cf^3*Ca*zeta2 + 28468/
         3*Cf^3*Ca*zeta2*lqr - 4940/3*Cf^3*Ca*zeta2*lqr^2 + 60*Cf^3*Ca*zeta2*
         lqr^3 + 4944*Cf^3*Ca*zeta2*zeta3 + 74204/15*Cf^3*Ca*zeta2^2 - 1200*
         Cf^3*Ca*zeta2^2*lqr + 46*Cf^4 + 18*Cf^4*lqr + 30*Cf^4*lqr^3 + 35/2*
         Cf^4*lqr^4 - 7/2*Cf^4*lqr^5 - 5376*Cf^4*zeta5 + 816*Cf^4*zeta3 + 3392
         *Cf^4*zeta3*lqr - 1120*Cf^4*zeta3*lqr^2 - 64/3*Cf^4*zeta2 - 672*Cf^4*
         zeta2*lqr - 1020*Cf^4*zeta2*lqr^2 + 260*Cf^4*zeta2*lqr^3 + 8320*Cf^4*
         zeta2*zeta3 + 37192/15*Cf^4*zeta2^2 - 1560*Cf^4*zeta2^2*lqr )

       + L6*cDD0 * (  - 112/3*Cf^4 )

       + L5*cDD1 * (  - 112*Cf^4 )

       + L5*cDD0 * (  - 112/3*Cf^3*nf + 616/3*Cf^3*Ca + 240*Cf^4 - 112*Cf^4*
         lqr )

       + L4*cDD2 * (  - 140*Cf^4 )

       + L4*cDD1 * (  - 280/3*Cf^3*nf + 1540/3*Cf^3*Ca + 552*Cf^4 - 280*Cf^4*
         lqr )

       + L4*cDD0 * (  - 320/27*Cf^2*nf^2 + 3520/27*Cf^2*Ca*nf - 9680/27*Cf^2*
         Ca^2 + 9032/27*Cf^3*nf - 280/3*Cf^3*nf*lqr - 51836/27*Cf^3*Ca + 1540/
         3*Cf^3*Ca*lqr + 240*Cf^3*Ca*zeta2 + 40*Cf^4 + 552*Cf^4*lqr - 140*Cf^4
         *lqr^2 + 1040*Cf^4*zeta2 )

       + L3*cDD3 * (  - 280/3*Cf^4 )

       + L3*cDD2 * (  - 280/3*Cf^3*nf + 1540/3*Cf^3*Ca + 496*Cf^4 - 280*Cf^4*
         lqr )

       + L3*cDD1 * (  - 640/27*Cf^2*nf^2 + 7040/27*Cf^2*Ca*nf - 19360/27*Cf^2*
         Ca^2 + 17344/27*Cf^3*nf - 560/3*Cf^3*nf*lqr - 100792/27*Cf^3*Ca + 
         3080/3*Cf^3*Ca*lqr + 480*Cf^3*Ca*zeta2 + 120*Cf^4 + 992*Cf^4*lqr - 
         280*Cf^4*lqr^2 + 2080*Cf^4*zeta2 )

       + L3*cDD0 * (  - 32/27*Cf*nf^3 + 176/9*Cf*Ca*nf^2 - 968/9*Cf*Ca^2*nf + 
         5324/27*Cf*Ca^3 + 3104/27*Cf^2*nf^2 - 640/27*Cf^2*nf^2*lqr - 36304/27
         *Cf^2*Ca*nf + 7040/27*Cf^2*Ca*nf*lqr + 320/3*Cf^2*Ca*nf*zeta2 + 
         102428/27*Cf^2*Ca^2 - 19360/27*Cf^2*Ca^2*lqr - 600*Cf^2*Ca^2*zeta2 - 
         20824/27*Cf^3*nf + 17344/27*Cf^3*nf*lqr - 280/3*Cf^3*nf*lqr^2 + 6400/
         9*Cf^3*nf*zeta2 + 124372/27*Cf^3*Ca - 100792/27*Cf^3*Ca*lqr + 1540/3*
         Cf^3*Ca*lqr^2 - 1120*Cf^3*Ca*zeta3 - 43792/9*Cf^3*Ca*zeta2 + 480*Cf^3
         *Ca*zeta2*lqr + 64/3*Cf^4 + 120*Cf^4*lqr + 496*Cf^4*lqr^2 - 280/3*
         Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 4096*Cf^4*zeta2 + 2080*Cf^4*zeta2*
         lqr )

       + L2*cDD4 * (  - 35*Cf^4 )

       + L2*cDD3 * (  - 140/3*Cf^3*nf + 770/3*Cf^3*Ca + 216*Cf^4 - 140*Cf^4*
         lqr )

       + L2*cDD2 * (  - 160/9*Cf^2*nf^2 + 1760/9*Cf^2*Ca*nf - 4840/9*Cf^2*Ca^2
          + 456*Cf^3*nf - 140*Cf^3*nf*lqr - 2688*Cf^3*Ca + 770*Cf^3*Ca*lqr + 
         360*Cf^3*Ca*zeta2 + 120*Cf^4 + 648*Cf^4*lqr - 210*Cf^4*lqr^2 + 1560*
         Cf^4*zeta2 )

       + L2*cDD1 * (  - 16/9*Cf*nf^3 + 88/3*Cf*Ca*nf^2 - 484/3*Cf*Ca^2*nf + 
         2662/9*Cf*Ca^3 + 1520/9*Cf^2*nf^2 - 320/9*Cf^2*nf^2*lqr - 18100/9*
         Cf^2*Ca*nf + 3520/9*Cf^2*Ca*nf*lqr + 160*Cf^2*Ca*nf*zeta2 + 51332/9*
         Cf^2*Ca^2 - 9680/9*Cf^2*Ca^2*lqr - 2660/3*Cf^2*Ca^2*zeta2 - 3064/3*
         Cf^3*nf + 912*Cf^3*nf*lqr - 140*Cf^3*nf*lqr^2 + 3200/3*Cf^3*nf*zeta2
          + 6084*Cf^3*Ca - 5376*Cf^3*Ca*lqr + 770*Cf^3*Ca*lqr^2 - 1680*Cf^3*Ca
         *zeta3 - 7112*Cf^3*Ca*zeta2 + 720*Cf^3*Ca*zeta2*lqr + 32/3*Cf^4 + 240
         *Cf^4*lqr + 648*Cf^4*lqr^2 - 140*Cf^4*lqr^3 - 4480*Cf^4*zeta3 - 5536*
         Cf^4*zeta2 + 3120*Cf^4*zeta2*lqr )

       + L2*cDD0 * ( 304/27*Cf*nf^3 - 16/9*Cf*nf^3*lqr - 1756/9*Cf*Ca*nf^2 + 
         88/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 9982/9*Cf*Ca^2*nf - 484/
         3*Cf*Ca^2*nf*lqr - 124*Cf*Ca^2*nf*zeta2 - 55924/27*Cf*Ca^3 + 2662/9*
         Cf*Ca^3*lqr + 1078/3*Cf*Ca^3*zeta2 - 27304/81*Cf^2*nf^2 + 1520/9*Cf^2
         *nf^2*lqr - 160/9*Cf^2*nf^2*lqr^2 + 416/3*Cf^2*nf^2*zeta2 + 354500/81
         *Cf^2*Ca*nf - 18100/9*Cf^2*Ca*nf*lqr + 1760/9*Cf^2*Ca*nf*lqr^2 - 448/
         3*Cf^2*Ca*nf*zeta3 - 19576/9*Cf^2*Ca*nf*zeta2 + 160*Cf^2*Ca*nf*zeta2*
         lqr - 1090756/81*Cf^2*Ca^2 + 51332/9*Cf^2*Ca^2*lqr - 4840/9*Cf^2*Ca^2
         *lqr^2 + 9088/3*Cf^2*Ca^2*zeta3 + 72004/9*Cf^2*Ca^2*zeta2 - 2660/3*
         Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 94000/81*Cf^3*nf - 
         3064/3*Cf^3*nf*lqr + 456*Cf^3*nf*lqr^2 - 140/3*Cf^3*nf*lqr^3 - 1888*
         Cf^3*nf*zeta3 - 10960/3*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*lqr - 
         281860/81*Cf^3*Ca + 6084*Cf^3*Ca*lqr - 2688*Cf^3*Ca*lqr^2 + 770/3*
         Cf^3*Ca*lqr^3 + 33520/3*Cf^3*Ca*zeta3 - 1680*Cf^3*Ca*zeta3*lqr + 
         63128/3*Cf^3*Ca*zeta2 - 7112*Cf^3*Ca*zeta2*lqr + 360*Cf^3*Ca*zeta2*
         lqr^2 - 2400*Cf^3*Ca*zeta2^2 - 148/3*Cf^4 + 32/3*Cf^4*lqr + 120*Cf^4*
         lqr^2 + 216*Cf^4*lqr^3 - 35*Cf^4*lqr^4 + 8576*Cf^4*zeta3 - 4480*Cf^4*
         zeta3*lqr - 2512/3*Cf^4*zeta2 - 5536*Cf^4*zeta2*lqr + 1560*Cf^4*zeta2
         *lqr^2 - 3120*Cf^4*zeta2^2 )

       + L1*cDD5 * (  - 7*Cf^4 )

       + L1*cDD4 * (  - 35/3*Cf^3*nf + 385/6*Cf^3*Ca + 45*Cf^4 - 35*Cf^4*lqr )

       + L1*cDD3 * (  - 160/27*Cf^2*nf^2 + 1760/27*Cf^2*Ca*nf - 4840/27*Cf^2*
         Ca^2 + 1268/9*Cf^3*nf - 140/3*Cf^3*nf*lqr - 7604/9*Cf^3*Ca + 770/3*
         Cf^3*Ca*lqr + 120*Cf^3*Ca*zeta2 + 50*Cf^4 + 180*Cf^4*lqr - 70*Cf^4*
         lqr^2 + 520*Cf^4*zeta2 )

       + L1*cDD2 * (  - 8/9*Cf*nf^3 + 44/3*Cf*Ca*nf^2 - 242/3*Cf*Ca^2*nf + 
         1331/9*Cf*Ca^3 + 736/9*Cf^2*nf^2 - 160/9*Cf^2*nf^2*lqr - 8966/9*Cf^2*
         Ca*nf + 1760/9*Cf^2*Ca*nf*lqr + 80*Cf^2*Ca*nf*zeta2 + 25789/9*Cf^2*
         Ca^2 - 4840/9*Cf^2*Ca^2*lqr - 440*Cf^2*Ca^2*zeta2 - 3826/9*Cf^3*nf + 
         1268/3*Cf^3*nf*lqr - 70*Cf^3*nf*lqr^2 + 1600/3*Cf^3*nf*zeta2 + 22531/
         9*Cf^3*Ca - 7604/3*Cf^3*Ca*lqr + 385*Cf^3*Ca*lqr^2 - 840*Cf^3*Ca*
         zeta3 - 10312/3*Cf^3*Ca*zeta2 + 360*Cf^3*Ca*zeta2*lqr + 150*Cf^4*lqr
          + 270*Cf^4*lqr^2 - 70*Cf^4*lqr^3 - 2240*Cf^4*zeta3 - 2424*Cf^4*zeta2
          + 1560*Cf^4*zeta2*lqr )

       + L1*cDD1 * ( 304/27*Cf*nf^3 - 16/9*Cf*nf^3*lqr - 1816/9*Cf*Ca*nf^2 + 
         88/3*Cf*Ca*nf^2*lqr + 32/3*Cf*Ca*nf^2*zeta2 + 10360/9*Cf*Ca^2*nf - 
         484/3*Cf*Ca^2*nf*lqr - 352/3*Cf*Ca^2*nf*zeta2 - 56716/27*Cf*Ca^3 + 
         2662/9*Cf*Ca^3*lqr + 968/3*Cf*Ca^3*zeta2 - 25504/81*Cf^2*nf^2 + 1472/
         9*Cf^2*nf^2*lqr - 160/9*Cf^2*nf^2*lqr^2 + 416/3*Cf^2*nf^2*zeta2 + 
         339164/81*Cf^2*Ca*nf - 17932/9*Cf^2*Ca*nf*lqr + 1760/9*Cf^2*Ca*nf*
         lqr^2 - 448/3*Cf^2*Ca*nf*zeta3 - 19256/9*Cf^2*Ca*nf*zeta2 + 160*Cf^2*
         Ca*nf*zeta2*lqr - 1046602/81*Cf^2*Ca^2 + 51578/9*Cf^2*Ca^2*lqr - 4840/
         9*Cf^2*Ca^2*lqr^2 + 8944/3*Cf^2*Ca^2*zeta3 + 70928/9*Cf^2*Ca^2*zeta2
          - 880*Cf^2*Ca^2*zeta2*lqr - 2592/5*Cf^2*Ca^2*zeta2^2 + 78104/81*Cf^3
         *nf - 7652/9*Cf^3*nf*lqr + 1268/3*Cf^3*nf*lqr^2 - 140/3*Cf^3*nf*lqr^3
          - 1888*Cf^3*nf*zeta3 - 31184/9*Cf^3*nf*zeta2 + 3200/3*Cf^3*nf*zeta2*
         lqr - 199088/81*Cf^3*Ca + 45062/9*Cf^3*Ca*lqr - 7604/3*Cf^3*Ca*lqr^2
          + 770/3*Cf^3*Ca*lqr^3 + 31424/3*Cf^3*Ca*zeta3 - 1680*Cf^3*Ca*zeta3*
         lqr + 181328/9*Cf^3*Ca*zeta2 - 20624/3*Cf^3*Ca*zeta2*lqr + 360*Cf^3*
         Ca*zeta2*lqr^2 - 2400*Cf^3*Ca*zeta2^2 - 20/3*Cf^4 + 150*Cf^4*lqr^2 + 
         180*Cf^4*lqr^3 - 35*Cf^4*lqr^4 + 7744*Cf^4*zeta3 - 4480*Cf^4*zeta3*
         lqr - 3272/3*Cf^4*zeta2 - 4848*Cf^4*zeta2*lqr + 1560*Cf^4*zeta2*lqr^2
          - 3120*Cf^4*zeta2^2 )

       + L0*cDD6 * (  - 7/12*Cf^4 )

       + L0*cDD5 * (  - 7/6*Cf^3*nf + 77/12*Cf^3*Ca + 7/2*Cf^4 - 7/2*Cf^4*lqr
          )

       + L0*cDD4 * (  - 20/27*Cf^2*nf^2 + 220/27*Cf^2*Ca*nf - 605/27*Cf^2*Ca^2
          + 95/6*Cf^3*nf - 35/6*Cf^3*nf*lqr - 1165/12*Cf^3*Ca + 385/12*Cf^3*Ca
         *lqr + 15*Cf^3*Ca*zeta2 + 15/2*Cf^4 + 35/2*Cf^4*lqr - 35/4*Cf^4*lqr^2
          + 65*Cf^4*zeta2 )

       + L0*cDD3 * (  - 4/27*Cf*nf^3 + 22/9*Cf*Ca*nf^2 - 121/9*Cf*Ca^2*nf + 
         1331/54*Cf*Ca^3 + 344/27*Cf^2*nf^2 - 80/27*Cf^2*nf^2*lqr - 4324/27*
         Cf^2*Ca*nf + 880/27*Cf^2*Ca*nf*lqr + 40/3*Cf^2*Ca*nf*zeta2 + 12746/27
         *Cf^2*Ca^2 - 2420/27*Cf^2*Ca^2*lqr - 220/3*Cf^2*Ca^2*zeta2 - 1448/27*
         Cf^3*nf + 190/3*Cf^3*nf*lqr - 35/3*Cf^3*nf*lqr^2 + 800/9*Cf^3*nf*
         zeta2 + 8276/27*Cf^3*Ca - 1165/3*Cf^3*Ca*lqr + 385/6*Cf^3*Ca*lqr^2 - 
         140*Cf^3*Ca*zeta3 - 4940/9*Cf^3*Ca*zeta2 + 60*Cf^3*Ca*zeta2*lqr + 30*
         Cf^4*lqr + 35*Cf^4*lqr^2 - 35/3*Cf^4*lqr^3 - 1120/3*Cf^4*zeta3 - 340*
         Cf^4*zeta2 + 260*Cf^4*zeta2*lqr )

       + L0*cDD2 * ( 76/27*Cf*nf^3 - 4/9*Cf*nf^3*lqr - 484/9*Cf*Ca*nf^2 + 22/3
         *Cf*Ca*nf^2*lqr + 8/3*Cf*Ca*nf^2*zeta2 + 2920/9*Cf*Ca^2*nf - 121/3*Cf
         *Ca^2*nf*lqr - 88/3*Cf*Ca^2*nf*zeta2 - 33803/54*Cf*Ca^3 + 1331/18*Cf*
         Ca^3*lqr + 242/3*Cf*Ca^3*zeta2 - 5386/81*Cf^2*nf^2 + 344/9*Cf^2*nf^2*
         lqr - 40/9*Cf^2*nf^2*lqr^2 + 104/3*Cf^2*nf^2*zeta2 + 73559/81*Cf^2*Ca
         *nf - 4324/9*Cf^2*Ca*nf*lqr + 440/9*Cf^2*Ca*nf*lqr^2 - 112/3*Cf^2*Ca*
         nf*zeta3 - 1552/3*Cf^2*Ca*nf*zeta2 + 40*Cf^2*Ca*nf*zeta2*lqr - 227392/
         81*Cf^2*Ca^2 + 12746/9*Cf^2*Ca^2*lqr - 1210/9*Cf^2*Ca^2*lqr^2 + 2200/
         3*Cf^2*Ca^2*zeta3 + 5678/3*Cf^2*Ca^2*zeta2 - 220*Cf^2*Ca^2*zeta2*lqr
          - 648/5*Cf^2*Ca^2*zeta2^2 + 5036/27*Cf^3*nf - 1448/9*Cf^3*nf*lqr + 
         95*Cf^3*nf*lqr^2 - 35/3*Cf^3*nf*lqr^3 - 472*Cf^3*nf*zeta3 - 2420/3*
         Cf^3*nf*zeta2 + 800/3*Cf^3*nf*zeta2*lqr - 9281/27*Cf^3*Ca + 8276/9*
         Cf^3*Ca*lqr - 1165/2*Cf^3*Ca*lqr^2 + 385/6*Cf^3*Ca*lqr^3 + 2416*Cf^3*
         Ca*zeta3 - 420*Cf^3*Ca*zeta3*lqr + 14234/3*Cf^3*Ca*zeta2 - 4940/3*
         Cf^3*Ca*zeta2*lqr + 90*Cf^3*Ca*zeta2*lqr^2 - 600*Cf^3*Ca*zeta2^2 + 9*
         Cf^4 + 45*Cf^4*lqr^2 + 35*Cf^4*lqr^3 - 35/4*Cf^4*lqr^4 + 1696*Cf^4*
         zeta3 - 1120*Cf^4*zeta3*lqr - 336*Cf^4*zeta2 - 1020*Cf^4*zeta2*lqr + 
         390*Cf^4*zeta2*lqr^2 - 780*Cf^4*zeta2^2 )

       + L0*cDD1 * (  - 1264/81*Cf*nf^3 + 152/27*Cf*nf^3*lqr - 4/9*Cf*nf^3*
         lqr^2 + 32/9*Cf*nf^3*zeta2 + 8807/27*Cf*Ca*nf^2 - 968/9*Cf*Ca*nf^2*
         lqr + 22/3*Cf*Ca*nf^2*lqr^2 - 784/9*Cf*Ca*nf^2*zeta2 + 16/3*Cf*Ca*
         nf^2*zeta2*lqr - 18755/9*Cf*Ca^2*nf + 5840/9*Cf*Ca^2*nf*lqr - 121/3*
         Cf*Ca^2*nf*lqr^2 + 176*Cf*Ca^2*nf*zeta3 + 6152/9*Cf*Ca^2*nf*zeta2 - 
         176/3*Cf*Ca^2*nf*zeta2*lqr - 176/5*Cf*Ca^2*nf*zeta2^2 + 328804/81*Cf*
         Ca^3 - 33803/27*Cf*Ca^3*lqr + 1331/18*Cf*Ca^3*lqr^2 - 968*Cf*Ca^3*
         zeta3 - 1660*Cf*Ca^3*zeta2 + 484/3*Cf*Ca^3*zeta2*lqr + 968/5*Cf*Ca^3*
         zeta2^2 + 47600/243*Cf^2*nf^2 - 10772/81*Cf^2*nf^2*lqr + 344/9*Cf^2*
         nf^2*lqr^2 - 80/27*Cf^2*nf^2*lqr^3 - 2864/27*Cf^2*nf^2*zeta3 - 8776/
         27*Cf^2*nf^2*zeta2 + 208/3*Cf^2*nf^2*zeta2*lqr - 563530/243*Cf^2*Ca*
         nf + 147118/81*Cf^2*Ca*nf*lqr - 4324/9*Cf^2*Ca*nf*lqr^2 + 880/27*Cf^2
         *Ca*nf*lqr^3 + 46600/27*Cf^2*Ca*nf*zeta3 - 224/3*Cf^2*Ca*nf*zeta3*lqr
          + 113632/27*Cf^2*Ca*nf*zeta2 - 3104/3*Cf^2*Ca*nf*zeta2*lqr + 40*Cf^2
         *Ca*nf*zeta2*lqr^2 - 4688/15*Cf^2*Ca*nf*zeta2^2 + 1810337/243*Cf^2*
         Ca^2 - 454784/81*Cf^2*Ca^2*lqr + 12746/9*Cf^2*Ca^2*lqr^2 - 2420/27*
         Cf^2*Ca^2*lqr^3 + 1152*Cf^2*Ca^2*zeta5 - 239324/27*Cf^2*Ca^2*zeta3 + 
         4400/3*Cf^2*Ca^2*zeta3*lqr - 117670/9*Cf^2*Ca^2*zeta2 + 11356/3*Cf^2*
         Ca^2*zeta2*lqr - 220*Cf^2*Ca^2*zeta2*lqr^2 + 688*Cf^2*Ca^2*zeta2*
         zeta3 + 26056/15*Cf^2*Ca^2*zeta2^2 - 1296/5*Cf^2*Ca^2*zeta2^2*lqr - 
         17762/27*Cf^3*nf + 10072/27*Cf^3*nf*lqr - 1448/9*Cf^3*nf*lqr^2 + 190/
         3*Cf^3*nf*lqr^3 - 35/6*Cf^3*nf*lqr^4 + 25744/9*Cf^3*nf*zeta3 - 944*
         Cf^3*nf*zeta3*lqr + 41960/27*Cf^3*nf*zeta2 - 4840/3*Cf^3*nf*zeta2*lqr
          + 800/3*Cf^3*nf*zeta2*lqr^2 - 2648/5*Cf^3*nf*zeta2^2 - 11161/27*Cf^3
         *Ca - 18562/27*Cf^3*Ca*lqr + 8276/9*Cf^3*Ca*lqr^2 - 1165/3*Cf^3*Ca*
         lqr^3 + 385/12*Cf^3*Ca*lqr^4 - 122896/9*Cf^3*Ca*zeta3 + 4832*Cf^3*Ca*
         zeta3*lqr - 420*Cf^3*Ca*zeta3*lqr^2 - 243728/27*Cf^3*Ca*zeta2 + 28468/
         3*Cf^3*Ca*zeta2*lqr - 4940/3*Cf^3*Ca*zeta2*lqr^2 + 60*Cf^3*Ca*zeta2*
         lqr^3 + 4944*Cf^3*Ca*zeta2*zeta3 + 74204/15*Cf^3*Ca*zeta2^2 - 1200*
         Cf^3*Ca*zeta2^2*lqr + 46*Cf^4 + 18*Cf^4*lqr + 30*Cf^4*lqr^3 + 35/2*
         Cf^4*lqr^4 - 7/2*Cf^4*lqr^5 - 5376*Cf^4*zeta5 + 816*Cf^4*zeta3 + 3392
         *Cf^4*zeta3*lqr - 1120*Cf^4*zeta3*lqr^2 - 64/3*Cf^4*zeta2 - 672*Cf^4*
         zeta2*lqr - 1020*Cf^4*zeta2*lqr^2 + 260*Cf^4*zeta2*lqr^3 + 8320*Cf^4*
         zeta2*zeta3 + 37192/15*Cf^4*zeta2^2 - 1560*Cf^4*zeta2^2*lqr )

       + [d_(1-z1)]*cDD7 * ( 1/24*Cf^4 )

       + [d_(1-z1)]*cDD6 * ( 7/72*Cf^3*nf - 77/144*Cf^3*Ca )

       + [d_(1-z1)]*cDD5 * ( 2/27*Cf^2*nf^2 - 22/27*Cf^2*Ca*nf + 121/54*Cf^2*
         Ca^2 - 5/6*Cf^3*nf + 67/12*Cf^3*Ca - 3/2*Cf^3*Ca*zeta2 - 13/2*Cf^4*
         zeta2 )

       + [d_(1-z1)]*cDD4 * ( 1/54*Cf*nf^3 - 11/36*Cf*Ca*nf^2 + 121/72*Cf*Ca^2*
         nf - 1331/432*Cf*Ca^3 - 25/27*Cf^2*nf^2 + 685/54*Cf^2*Ca*nf - 5/3*
         Cf^2*Ca*nf*zeta2 - 4195/108*Cf^2*Ca^2 + 55/6*Cf^2*Ca^2*zeta2 + 185/54
         *Cf^3*nf - 100/9*Cf^3*nf*zeta2 - 505/27*Cf^3*Ca + 35/2*Cf^3*Ca*zeta3
          + 550/9*Cf^3*Ca*zeta2 + 140/3*Cf^4*zeta3 )

       + [d_(1-z1)]*cDD3 * (  - 20/81*Cf*nf^3 + 143/27*Cf*Ca*nf^2 - 4/9*Cf*Ca*
         nf^2*zeta2 - 1831/54*Cf*Ca^2*nf + 44/9*Cf*Ca^2*nf*zeta2 + 5456/81*Cf*
         Ca^3 - 121/9*Cf*Ca^3*zeta2 + 1259/243*Cf^2*nf^2 - 52/9*Cf^2*nf^2*
         zeta2 - 39833/486*Cf^2*Ca*nf + 56/9*Cf^2*Ca*nf*zeta3 + 692/9*Cf^2*Ca*
         nf*zeta2 + 68864/243*Cf^2*Ca^2 - 1100/9*Cf^2*Ca^2*zeta3 - 2377/9*Cf^2
         *Ca^2*zeta2 + 108/5*Cf^2*Ca^2*zeta2^2 - 1813/81*Cf^3*nf + 236/3*Cf^3*
         nf*zeta3 + 550/9*Cf^3*nf*zeta2 + 2428/81*Cf^3*Ca - 1034/3*Cf^3*Ca*
         zeta3 - 3685/9*Cf^3*Ca*zeta2 + 100*Cf^3*Ca*zeta2^2 + 130*Cf^4*zeta2^2
          )

       + [d_(1-z1)]*cDD2 * ( 100/81*Cf*nf^3 - 8/9*Cf*nf^3*zeta2 - 3947/108*Cf*
         Ca*nf^2 + 172/9*Cf*Ca*nf^2*zeta2 + 10277/36*Cf*Ca^2*nf - 44*Cf*Ca^2*
         nf*zeta3 - 1274/9*Cf*Ca^2*nf*zeta2 + 44/5*Cf*Ca^2*nf*zeta2^2 - 51610/
         81*Cf*Ca^3 + 242*Cf*Ca^3*zeta3 + 1003/3*Cf*Ca^3*zeta2 - 242/5*Cf*Ca^3
         *zeta2^2 - 5852/243*Cf^2*nf^2 + 716/27*Cf^2*nf^2*zeta3 + 1150/27*Cf^2
         *nf^2*zeta2 + 76174/243*Cf^2*Ca*nf - 10888/27*Cf^2*Ca*nf*zeta3 - 1844/
         3*Cf^2*Ca*nf*zeta2 + 1172/15*Cf^2*Ca*nf*zeta2^2 - 486145/486*Cf^2*
         Ca^2 - 288*Cf^2*Ca^2*zeta5 + 46415/27*Cf^2*Ca^2*zeta3 + 107623/54*
         Cf^2*Ca^2*zeta2 - 172*Cf^2*Ca^2*zeta2*zeta3 - 5654/15*Cf^2*Ca^2*
         zeta2^2 + 851/9*Cf^3*nf - 952/3*Cf^3*nf*zeta3 - 150*Cf^3*nf*zeta2 + 
         662/5*Cf^3*nf*zeta2^2 + 5360/3*Cf^3*Ca*zeta3 + 808*Cf^3*Ca*zeta2 - 
         1236*Cf^3*Ca*zeta2*zeta3 - 781*Cf^3*Ca*zeta2^2 + 1344*Cf^4*zeta5 - 
         2080*Cf^4*zeta2*zeta3 )

       + [d_(1-z1)]*cDD1 * ( 1760/3*zeta5*[d4RA/nr] + 64/3*zeta3*[d4RA/nr] - 
         192*zeta3^2*[d4RA/nr] - 64*zeta2*[d4RA/nr] - 3968/35*zeta2^3*
         [d4RA/nr] - 640/3*nf*zeta5*[d4RR/nr] - 128/3*nf*zeta3*[d4RR/nr] + 128
         *nf*zeta2*[d4RR/nr] - 2000/729*Cf*nf^3 + 160/27*Cf*nf^3*zeta2 + 58045/
         486*Cf*Ca*nf^2 - 104/9*Cf*Ca*nf^2*zeta3 - 3808/27*Cf*Ca*nf^2*zeta2 + 
         32/5*Cf*Ca*nf^2*zeta2^2 - 571387/486*Cf*Ca^2*nf - 680/9*Cf*Ca^2*nf*
         zeta5 + 1564/3*Cf*Ca^2*nf*zeta3 + 29000/27*Cf*Ca^2*nf*zeta2 + 16*Cf*
         Ca^2*nf*zeta2*zeta3 - 1936/15*Cf*Ca^2*nf*zeta2^2 + 4520317/1458*Cf*
         Ca^3 + 7700/9*Cf*Ca^3*zeta5 - 25516/9*Cf*Ca^3*zeta3 - 8*Cf*Ca^3*
         zeta3^2 - 70100/27*Cf*Ca^3*zeta2 + 264*Cf*Ca^3*zeta2*zeta3 + 1760/3*
         Cf*Ca^3*zeta2^2 - 10016/105*Cf*Ca^3*zeta2^3 + 682057/6561*Cf^2*nf^2
          - 44128/243*Cf^2*nf^2*zeta3 - 9488/81*Cf^2*nf^2*zeta2 + 5488/135*
         Cf^2*nf^2*zeta2^2 - 13063429/13122*Cf^2*Ca*nf + 208/3*Cf^2*Ca*nf*
         zeta5 + 60208/27*Cf^2*Ca*nf*zeta3 + 1406576/729*Cf^2*Ca*nf*zeta2 - 
         3872/9*Cf^2*Ca*nf*zeta2*zeta3 - 90968/135*Cf^2*Ca*nf*zeta2^2 + 
         11078005/6561*Cf^2*Ca^2 - 1936/9*Cf^2*Ca^2*zeta5 - 1594724/243*Cf^2*
         Ca^2*zeta3 + 5672/9*Cf^2*Ca^2*zeta3^2 - 4726502/729*Cf^2*Ca^2*zeta2
          + 35024/9*Cf^2*Ca^2*zeta2*zeta3 + 366832/135*Cf^2*Ca^2*zeta2^2 - 
         275168/945*Cf^2*Ca^2*zeta2^3 - 35005/243*Cf^3*nf + 7072/9*Cf^3*nf*
         zeta5 + 49192/81*Cf^3*nf*zeta3 + 38240/81*Cf^3*nf*zeta2 - 15952/9*
         Cf^3*nf*zeta2*zeta3 - 15392/45*Cf^3*nf*zeta2^2 - 4928*Cf^3*Ca*zeta5
          - 64640/27*Cf^3*Ca*zeta3 + 2240*Cf^3*Ca*zeta3^2 - 48560/81*Cf^3*Ca*
         zeta2 + 70840/9*Cf^3*Ca*zeta2*zeta3 + 21440/9*Cf^3*Ca*zeta2^2 - 440*
         Cf^3*Ca*zeta2^3 + 8960/3*Cf^4*zeta3^2 - 1000/3*Cf^4*zeta2^3 )

       + [d_(1-z1)]*cDD0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 
         3484*zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] + 7808/9*zeta3*
         [d4RA/nr] + 3344/3*zeta3^2*[d4RA/nr] + 2176/3*zeta2*[d4RA/nr] - 1024*
         zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr] - 224/15*zeta2^2*
         [d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/315*zeta2^3*
         [d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] - 640/9*nf*zeta3*[d4RR/nr] + 
         320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] + 64/5*nf*zeta2^2
         *[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] + 5216/2187*Cf*nf^3 + 80/81
         *Cf*nf^3*zeta3 - 800/81*Cf*nf^3*zeta2 + 16/9*Cf*nf^3*zeta2^2 - 898033/
         5832*Cf*Ca*nf^2 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*nf^2*zeta3
          + 75718/243*Cf*Ca*nf^2*zeta2 + 80/9*Cf*Ca*nf^2*zeta2*zeta3 - 3104/45
         *Cf*Ca*nf^2*zeta2^2 + 11551831/5832*Cf*Ca^2*nf - 3532/27*Cf*Ca^2*nf*
         zeta5 - 150988/81*Cf*Ca^2*nf*zeta3 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 
         645476/243*Cf*Ca^2*nf*zeta2 + 4328/9*Cf*Ca^2*nf*zeta2*zeta3 + 29624/
         45*Cf*Ca^2*nf*zeta2^2 - 7288/105*Cf*Ca^2*nf*zeta2^3 - 28290079/4374*
         Cf*Ca^3 - 1/12*Cf*Ca^3*[B4(d4RA/nc)] + 11071/6*Cf*Ca^3*zeta7 - 74990/
         27*Cf*Ca^3*zeta5 + 258224/27*Cf*Ca^3*zeta3 - 7414/9*Cf*Ca^3*zeta3^2
          + 1634851/243*Cf*Ca^3*zeta2 + 1376/3*Cf*Ca^3*zeta2*zeta5 - 31444/9*
         Cf*Ca^3*zeta2*zeta3 - 15632/9*Cf*Ca^3*zeta2^2 + 4228/15*Cf*Ca^3*
         zeta2^2*zeta3 + 27808/189*Cf*Ca^3*zeta2^3 - 1064003/4374*Cf^2*nf^2 + 
         1168/9*Cf^2*nf^2*zeta5 + 71912/243*Cf^2*nf^2*zeta3 + 133376/729*Cf^2*
         nf^2*zeta2 - 5792/27*Cf^2*nf^2*zeta2*zeta3 - 2192/27*Cf^2*nf^2*
         zeta2^2 + 18977957/8748*Cf^2*Ca*nf - 15176/9*Cf^2*Ca*nf*zeta5 - 
         973318/243*Cf^2*Ca*nf*zeta3 + 4712/9*Cf^2*Ca*nf*zeta3^2 - 1797193/729
         *Cf^2*Ca*nf*zeta2 + 97304/27*Cf^2*Ca*nf*zeta2*zeta3 + 550408/405*Cf^2
         *Ca*nf*zeta2^2 - 18304/105*Cf^2*Ca*nf*zeta2^3 - 1961824/2187*Cf^2*
         Ca^2 + 30976/9*Cf^2*Ca^2*zeta5 + 2425376/243*Cf^2*Ca^2*zeta3 - 35816/
         9*Cf^2*Ca^2*zeta3^2 + 5077274/729*Cf^2*Ca^2*zeta2 + 1920*Cf^2*Ca^2*
         zeta2*zeta5 - 138116/9*Cf^2*Ca^2*zeta2*zeta3 - 403892/81*Cf^2*Ca^2*
         zeta2^2 + 24208/15*Cf^2*Ca^2*zeta2^2*zeta3 + 1760/3*Cf^2*Ca^2*zeta2^3
          - 21037/108*Cf^3*nf - 2240/3*Cf^3*nf*zeta5 - 97832/81*Cf^3*nf*zeta3
          + 14416/9*Cf^3*nf*zeta3^2 - 17002/27*Cf^3*nf*zeta2 + 6880/3*Cf^3*nf*
         zeta2*zeta3 + 34804/135*Cf^3*nf*zeta2^2 - 496/21*Cf^3*nf*zeta2^3 + 
         8576*Cf^3*Ca*zeta5 + 77696/81*Cf^3*Ca*zeta3 - 49984/9*Cf^3*Ca*zeta3^2
          - 2304*Cf^3*Ca*zeta2*zeta5 - 117920/9*Cf^3*Ca*zeta2*zeta3 - 40400/27
         *Cf^3*Ca*zeta2^2 + 4600*Cf^3*Ca*zeta2^2*zeta3 + 2200/3*Cf^3*Ca*
         zeta2^3 + 7680*Cf^4*zeta7 - 9984*Cf^4*zeta2*zeta5 + 4160*Cf^4*zeta2^2
         *zeta3 )

       + [d_(1-z1)]*LL7 * (  - 16/3*Cf^4 )

       + [d_(1-z1)]*LL6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 - 56/
         3*Cf^4*lqr )

       + [d_(1-z1)]*LL5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf - 56/3*Cf^3*nf*lqr - 10576/27*Cf^3*Ca + 
         308/3*Cf^3*Ca*lqr + 48*Cf^3*Ca*zeta2 + 4*Cf^4 + 120*Cf^4*lqr - 28*
         Cf^4*lqr^2 + 208*Cf^4*zeta2 )

       + [d_(1-z1)]*LL4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 - 160/27*Cf^2*nf^2*lqr - 9088/
         27*Cf^2*Ca*nf + 1760/27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 
         25733/27*Cf^2*Ca^2 - 4840/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         5656/27*Cf^3*nf + 4516/27*Cf^3*nf*lqr - 70/3*Cf^3*nf*lqr^2 + 1600/9*
         Cf^3*nf*zeta2 + 33676/27*Cf^3*Ca - 25918/27*Cf^3*Ca*lqr + 385/3*Cf^3*
         Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 11152/9*Cf^3*Ca*zeta2 + 120*Cf^3*Ca*
         zeta2*lqr + 32/3*Cf^4 + 20*Cf^4*lqr + 138*Cf^4*lqr^2 - 70/3*Cf^4*
         lqr^3 - 2240/3*Cf^4*zeta3 - 1112*Cf^4*zeta2 + 520*Cf^4*zeta2*lqr )

       + [d_(1-z2)]*cD7 * ( 1/24*Cf^4 )

       + [d_(1-z2)]*cD6 * ( 7/72*Cf^3*nf - 77/144*Cf^3*Ca )

       + [d_(1-z2)]*cD5 * ( 2/27*Cf^2*nf^2 - 22/27*Cf^2*Ca*nf + 121/54*Cf^2*
         Ca^2 - 5/6*Cf^3*nf + 67/12*Cf^3*Ca - 3/2*Cf^3*Ca*zeta2 - 13/2*Cf^4*
         zeta2 )

       + [d_(1-z2)]*cD4 * ( 1/54*Cf*nf^3 - 11/36*Cf*Ca*nf^2 + 121/72*Cf*Ca^2*
         nf - 1331/432*Cf*Ca^3 - 25/27*Cf^2*nf^2 + 685/54*Cf^2*Ca*nf - 5/3*
         Cf^2*Ca*nf*zeta2 - 4195/108*Cf^2*Ca^2 + 55/6*Cf^2*Ca^2*zeta2 + 185/54
         *Cf^3*nf - 100/9*Cf^3*nf*zeta2 - 505/27*Cf^3*Ca + 35/2*Cf^3*Ca*zeta3
          + 550/9*Cf^3*Ca*zeta2 + 140/3*Cf^4*zeta3 )

       + [d_(1-z2)]*cD3 * (  - 20/81*Cf*nf^3 + 143/27*Cf*Ca*nf^2 - 4/9*Cf*Ca*
         nf^2*zeta2 - 1831/54*Cf*Ca^2*nf + 44/9*Cf*Ca^2*nf*zeta2 + 5456/81*Cf*
         Ca^3 - 121/9*Cf*Ca^3*zeta2 + 1259/243*Cf^2*nf^2 - 52/9*Cf^2*nf^2*
         zeta2 - 39833/486*Cf^2*Ca*nf + 56/9*Cf^2*Ca*nf*zeta3 + 692/9*Cf^2*Ca*
         nf*zeta2 + 68864/243*Cf^2*Ca^2 - 1100/9*Cf^2*Ca^2*zeta3 - 2377/9*Cf^2
         *Ca^2*zeta2 + 108/5*Cf^2*Ca^2*zeta2^2 - 1813/81*Cf^3*nf + 236/3*Cf^3*
         nf*zeta3 + 550/9*Cf^3*nf*zeta2 + 2428/81*Cf^3*Ca - 1034/3*Cf^3*Ca*
         zeta3 - 3685/9*Cf^3*Ca*zeta2 + 100*Cf^3*Ca*zeta2^2 + 130*Cf^4*zeta2^2
          )

       + [d_(1-z2)]*cD2 * ( 100/81*Cf*nf^3 - 8/9*Cf*nf^3*zeta2 - 3947/108*Cf*
         Ca*nf^2 + 172/9*Cf*Ca*nf^2*zeta2 + 10277/36*Cf*Ca^2*nf - 44*Cf*Ca^2*
         nf*zeta3 - 1274/9*Cf*Ca^2*nf*zeta2 + 44/5*Cf*Ca^2*nf*zeta2^2 - 51610/
         81*Cf*Ca^3 + 242*Cf*Ca^3*zeta3 + 1003/3*Cf*Ca^3*zeta2 - 242/5*Cf*Ca^3
         *zeta2^2 - 5852/243*Cf^2*nf^2 + 716/27*Cf^2*nf^2*zeta3 + 1150/27*Cf^2
         *nf^2*zeta2 + 76174/243*Cf^2*Ca*nf - 10888/27*Cf^2*Ca*nf*zeta3 - 1844/
         3*Cf^2*Ca*nf*zeta2 + 1172/15*Cf^2*Ca*nf*zeta2^2 - 486145/486*Cf^2*
         Ca^2 - 288*Cf^2*Ca^2*zeta5 + 46415/27*Cf^2*Ca^2*zeta3 + 107623/54*
         Cf^2*Ca^2*zeta2 - 172*Cf^2*Ca^2*zeta2*zeta3 - 5654/15*Cf^2*Ca^2*
         zeta2^2 + 851/9*Cf^3*nf - 952/3*Cf^3*nf*zeta3 - 150*Cf^3*nf*zeta2 + 
         662/5*Cf^3*nf*zeta2^2 + 5360/3*Cf^3*Ca*zeta3 + 808*Cf^3*Ca*zeta2 - 
         1236*Cf^3*Ca*zeta2*zeta3 - 781*Cf^3*Ca*zeta2^2 + 1344*Cf^4*zeta5 - 
         2080*Cf^4*zeta2*zeta3 )

       + [d_(1-z2)]*cD1 * ( 1760/3*zeta5*[d4RA/nr] + 64/3*zeta3*[d4RA/nr] - 
         192*zeta3^2*[d4RA/nr] - 64*zeta2*[d4RA/nr] - 3968/35*zeta2^3*
         [d4RA/nr] - 640/3*nf*zeta5*[d4RR/nr] - 128/3*nf*zeta3*[d4RR/nr] + 128
         *nf*zeta2*[d4RR/nr] - 2000/729*Cf*nf^3 + 160/27*Cf*nf^3*zeta2 + 58045/
         486*Cf*Ca*nf^2 - 104/9*Cf*Ca*nf^2*zeta3 - 3808/27*Cf*Ca*nf^2*zeta2 + 
         32/5*Cf*Ca*nf^2*zeta2^2 - 571387/486*Cf*Ca^2*nf - 680/9*Cf*Ca^2*nf*
         zeta5 + 1564/3*Cf*Ca^2*nf*zeta3 + 29000/27*Cf*Ca^2*nf*zeta2 + 16*Cf*
         Ca^2*nf*zeta2*zeta3 - 1936/15*Cf*Ca^2*nf*zeta2^2 + 4520317/1458*Cf*
         Ca^3 + 7700/9*Cf*Ca^3*zeta5 - 25516/9*Cf*Ca^3*zeta3 - 8*Cf*Ca^3*
         zeta3^2 - 70100/27*Cf*Ca^3*zeta2 + 264*Cf*Ca^3*zeta2*zeta3 + 1760/3*
         Cf*Ca^3*zeta2^2 - 10016/105*Cf*Ca^3*zeta2^3 + 682057/6561*Cf^2*nf^2
          - 44128/243*Cf^2*nf^2*zeta3 - 9488/81*Cf^2*nf^2*zeta2 + 5488/135*
         Cf^2*nf^2*zeta2^2 - 13063429/13122*Cf^2*Ca*nf + 208/3*Cf^2*Ca*nf*
         zeta5 + 60208/27*Cf^2*Ca*nf*zeta3 + 1406576/729*Cf^2*Ca*nf*zeta2 - 
         3872/9*Cf^2*Ca*nf*zeta2*zeta3 - 90968/135*Cf^2*Ca*nf*zeta2^2 + 
         11078005/6561*Cf^2*Ca^2 - 1936/9*Cf^2*Ca^2*zeta5 - 1594724/243*Cf^2*
         Ca^2*zeta3 + 5672/9*Cf^2*Ca^2*zeta3^2 - 4726502/729*Cf^2*Ca^2*zeta2
          + 35024/9*Cf^2*Ca^2*zeta2*zeta3 + 366832/135*Cf^2*Ca^2*zeta2^2 - 
         275168/945*Cf^2*Ca^2*zeta2^3 - 35005/243*Cf^3*nf + 7072/9*Cf^3*nf*
         zeta5 + 49192/81*Cf^3*nf*zeta3 + 38240/81*Cf^3*nf*zeta2 - 15952/9*
         Cf^3*nf*zeta2*zeta3 - 15392/45*Cf^3*nf*zeta2^2 - 4928*Cf^3*Ca*zeta5
          - 64640/27*Cf^3*Ca*zeta3 + 2240*Cf^3*Ca*zeta3^2 - 48560/81*Cf^3*Ca*
         zeta2 + 70840/9*Cf^3*Ca*zeta2*zeta3 + 21440/9*Cf^3*Ca*zeta2^2 - 440*
         Cf^3*Ca*zeta2^3 + 8960/3*Cf^4*zeta3^2 - 1000/3*Cf^4*zeta2^3 )

       + [d_(1-z2)]*cD0 * (  - 192*[d4RA/nr] + 2*[B4(d4RA/nc)]*[d4RA/nr] - 
         3484*zeta7*[d4RA/nr] + 1840/9*zeta5*[d4RA/nr] + 7808/9*zeta3*
         [d4RA/nr] + 3344/3*zeta3^2*[d4RA/nr] + 2176/3*zeta2*[d4RA/nr] - 1024*
         zeta2*zeta5*[d4RA/nr] + 1792*zeta2*zeta3*[d4RA/nr] - 224/15*zeta2^2*
         [d4RA/nr] + 736/5*zeta2^2*zeta3*[d4RA/nr] - 27808/315*zeta2^3*
         [d4RA/nr] + 1600/9*nf*zeta5*[d4RR/nr] - 640/9*nf*zeta3*[d4RR/nr] + 
         320/3*nf*zeta3^2*[d4RR/nr] - 256*nf*zeta2*[d4RR/nr] + 64/5*nf*zeta2^2
         *[d4RR/nr] + 1280/21*nf*zeta2^3*[d4RR/nr] + 5216/2187*Cf*nf^3 + 80/81
         *Cf*nf^3*zeta3 - 800/81*Cf*nf^3*zeta2 + 16/9*Cf*nf^3*zeta2^2 - 898033/
         5832*Cf*Ca*nf^2 + 304/3*Cf*Ca*nf^2*zeta5 + 2456/81*Cf*Ca*nf^2*zeta3
          + 75718/243*Cf*Ca*nf^2*zeta2 + 80/9*Cf*Ca*nf^2*zeta2*zeta3 - 3104/45
         *Cf*Ca*nf^2*zeta2^2 + 11551831/5832*Cf*Ca^2*nf - 3532/27*Cf*Ca^2*nf*
         zeta5 - 150988/81*Cf*Ca^2*nf*zeta3 - 2276/9*Cf*Ca^2*nf*zeta3^2 - 
         645476/243*Cf*Ca^2*nf*zeta2 + 4328/9*Cf*Ca^2*nf*zeta2*zeta3 + 29624/
         45*Cf*Ca^2*nf*zeta2^2 - 7288/105*Cf*Ca^2*nf*zeta2^3 - 28290079/4374*
         Cf*Ca^3 - 1/12*Cf*Ca^3*[B4(d4RA/nc)] + 11071/6*Cf*Ca^3*zeta7 - 74990/
         27*Cf*Ca^3*zeta5 + 258224/27*Cf*Ca^3*zeta3 - 7414/9*Cf*Ca^3*zeta3^2
          + 1634851/243*Cf*Ca^3*zeta2 + 1376/3*Cf*Ca^3*zeta2*zeta5 - 31444/9*
         Cf*Ca^3*zeta2*zeta3 - 15632/9*Cf*Ca^3*zeta2^2 + 4228/15*Cf*Ca^3*
         zeta2^2*zeta3 + 27808/189*Cf*Ca^3*zeta2^3 - 1064003/4374*Cf^2*nf^2 + 
         1168/9*Cf^2*nf^2*zeta5 + 71912/243*Cf^2*nf^2*zeta3 + 133376/729*Cf^2*
         nf^2*zeta2 - 5792/27*Cf^2*nf^2*zeta2*zeta3 - 2192/27*Cf^2*nf^2*
         zeta2^2 + 18977957/8748*Cf^2*Ca*nf - 15176/9*Cf^2*Ca*nf*zeta5 - 
         973318/243*Cf^2*Ca*nf*zeta3 + 4712/9*Cf^2*Ca*nf*zeta3^2 - 1797193/729
         *Cf^2*Ca*nf*zeta2 + 97304/27*Cf^2*Ca*nf*zeta2*zeta3 + 550408/405*Cf^2
         *Ca*nf*zeta2^2 - 18304/105*Cf^2*Ca*nf*zeta2^3 - 1961824/2187*Cf^2*
         Ca^2 + 30976/9*Cf^2*Ca^2*zeta5 + 2425376/243*Cf^2*Ca^2*zeta3 - 35816/
         9*Cf^2*Ca^2*zeta3^2 + 5077274/729*Cf^2*Ca^2*zeta2 + 1920*Cf^2*Ca^2*
         zeta2*zeta5 - 138116/9*Cf^2*Ca^2*zeta2*zeta3 - 403892/81*Cf^2*Ca^2*
         zeta2^2 + 24208/15*Cf^2*Ca^2*zeta2^2*zeta3 + 1760/3*Cf^2*Ca^2*zeta2^3
          - 21037/108*Cf^3*nf - 2240/3*Cf^3*nf*zeta5 - 97832/81*Cf^3*nf*zeta3
          + 14416/9*Cf^3*nf*zeta3^2 - 17002/27*Cf^3*nf*zeta2 + 6880/3*Cf^3*nf*
         zeta2*zeta3 + 34804/135*Cf^3*nf*zeta2^2 - 496/21*Cf^3*nf*zeta2^3 + 
         8576*Cf^3*Ca*zeta5 + 77696/81*Cf^3*Ca*zeta3 - 49984/9*Cf^3*Ca*zeta3^2
          - 2304*Cf^3*Ca*zeta2*zeta5 - 117920/9*Cf^3*Ca*zeta2*zeta3 - 40400/27
         *Cf^3*Ca*zeta2^2 + 4600*Cf^3*Ca*zeta2^2*zeta3 + 2200/3*Cf^3*Ca*
         zeta2^3 + 7680*Cf^4*zeta7 - 9984*Cf^4*zeta2*zeta5 + 4160*Cf^4*zeta2^2
         *zeta3 )

       + [d_(1-z2)]*L7 * (  - 16/3*Cf^4 )

       + [d_(1-z2)]*L6 * (  - 56/9*Cf^3*nf + 308/9*Cf^3*Ca + 128/3*Cf^4 - 56/3
         *Cf^4*lqr )

       + [d_(1-z2)]*L5 * (  - 64/27*Cf^2*nf^2 + 704/27*Cf^2*Ca*nf - 1936/27*
         Cf^2*Ca^2 + 1864/27*Cf^3*nf - 56/3*Cf^3*nf*lqr - 10576/27*Cf^3*Ca + 
         308/3*Cf^3*Ca*lqr + 48*Cf^3*Ca*zeta2 + 4*Cf^4 + 120*Cf^4*lqr - 28*
         Cf^4*lqr^2 + 208*Cf^4*zeta2 )

       + [d_(1-z2)]*L4 * (  - 8/27*Cf*nf^3 + 44/9*Cf*Ca*nf^2 - 242/9*Cf*Ca^2*
         nf + 1331/27*Cf*Ca^3 + 788/27*Cf^2*nf^2 - 160/27*Cf^2*nf^2*lqr - 9088/
         27*Cf^2*Ca*nf + 1760/27*Cf^2*Ca*nf*lqr + 80/3*Cf^2*Ca*nf*zeta2 + 
         25733/27*Cf^2*Ca^2 - 4840/27*Cf^2*Ca^2*lqr - 460/3*Cf^2*Ca^2*zeta2 - 
         5656/27*Cf^3*nf + 4516/27*Cf^3*nf*lqr - 70/3*Cf^3*nf*lqr^2 + 1600/9*
         Cf^3*nf*zeta2 + 33676/27*Cf^3*Ca - 25918/27*Cf^3*Ca*lqr + 385/3*Cf^3*
         Ca*lqr^2 - 280*Cf^3*Ca*zeta3 - 11152/9*Cf^3*Ca*zeta2 + 120*Cf^3*Ca*
         zeta2*lqr + 32/3*Cf^4 + 20*Cf^4*lqr + 138*Cf^4*lqr^2 - 70/3*Cf^4*
         lqr^3 - 2240/3*Cf^4*zeta3 - 1112*Cf^4*zeta2 + 520*Cf^4*zeta2*lqr )) 
);

